The off-shell one- and two-loop box recovered from intersection theory

We advertise intersection theory for generalised hypergeometric functions as a means of evaluating Mellin-Barnes representations. As an example, we study two-parameter representations of the off-shell one- and two-loop box graphs in exactly four-dimensional configuration space. Closing the integration contours for the MB parameters we transform these into double sums. Polygamma functions in the MB representation of the double box and the occurrence of higher poles are taken into account by parametric differentiation. Summing over any one of the counters results into a $_{p+1}F_p$ that we replace by its Euler integral representation. The process can be repeated a second time and results in a two- or four-parameter Euler integral, respectively. We use intersection theory to derive Pfaffian systems of equations on related sets of master integrals and solve for the box and double box integrals reproducing the known expressions. Finally, we use a trick to re-derive the double box from a two-parameter Euler integral. This second computation requires only very little computing resources.

==> anc/writeBox12.m <==
(* Quantities: 

one-loop box:

omI1T : second level connection
MPrimedZBox, MPrimedZBBox: Pfaffian matrices (ZB for \bar Z)


I21:

omI21S, omI21Q, omI21R: higher-level connections
CC1I21, CC2I21, CC3I21, CC4I21: intersection matrices 
MPrimedZI21, MPrimedZBI21: Pfaffian matrices
symI21, funcI21: the function in terms of Goncharov logs, and its symbol


I22:

omI22S, omI22Q, omI22R: higher.level connections
CC1I22, CC2I22, CC3I22, CC4I22: intersection matrices

MPrimedZI22, MPrimedZBI22: Pfaffian matrices
symI22, funcI22: the function in terms of Goncharov logs, and its symbol

Note: the last two quantities relate to the z4 part only.

symAntiI22: symI22 antisymmetrised wrt. b,z <-> 1-b,1-z


double Box:

doubleSym: symbol


You can check:

symAntiI22 - symI21 - doubleSym == 0

*)

omI1T = {{(de + ga + rho + t - ga*t - rho*t - b*de*t*z - b*ga*t*z - 
        2*b*rho*t*z - b*t^2*z + b*ga*t^2*z + 2*b*rho*t^2*z)/
       ((-1 + t)*t*(-1 + b*t*z)), (b*rho*z)/((-1 + t)*(-1 + b*t*z)), 
      rho/((-1 + t)*t)}, {-((de*(-1 + t))/(t*(-1 + b*t*z))), 
      -((1 - de + rho - t - b*t + b*de*t - rho*t + b*t^2 - t*z - b*t*z + 
         de*t*z - b*rho*t*z + t^2*z + 2*b*t^2*z + b^2*t^2*z - b*t^3*z - 
         b^2*t^3*z - b^2*de*t^3*z + b*rho*t^3*z + b*t^2*z^2 - b*t^3*z^2 - 
         b^2*t^3*z^2 - b*de*t^3*z^2 + b^2*rho*t^3*z^2 + b^2*t^4*z^2 + 
         b^2*de*t^4*z^2 - b^2*rho*t^4*z^2)/((-1 + t)*t*(-1 + b*t)*(-1 + t*z)*
         (-1 + b*t*z))), -((rho*(-1 + 2*t - b*t^2 - t^2*z + b*t^2*z))/
        (t*(-1 + b*t)*(-1 + t*z)))}, {de/(t*(1 - b*t - t*z + b*t*z)), 
      (b*rho*z*(-1 + 2*t - b*t^2 - t^2*z + b*t^2*z))/((-1 + t)*(-1 + b*t)*
        (-1 + t*z)*(1 - b*t - t*z + b*t*z)), 
      (-ga - b*t + 2*ga*t + b*ga*t + rho*t + b*t^2 + b^2*t^2 - 3*b*ga*t^2 - 
        2*b*rho*t^2 - b^2*t^3 + b^2*ga*t^3 + b^2*rho*t^3 - t*z + b*t*z + 
        ga*t*z + b*rho*t*z + t^2*z + b*t^2*z - b^2*t^2*z - 3*ga*t^2*z - 
        2*rho*t^2*z - 2*b*rho*t^2*z - 2*b*t^3*z + 4*b*ga*t^3*z - 
        b^2*ga*t^3*z + 5*b*rho*t^3*z + b^2*t^4*z - b^2*ga*t^4*z - 
        2*b^2*rho*t^4*z + t^2*z^2 - b*t^2*z^2 - t^3*z^2 + b^2*t^3*z^2 + 
        ga*t^3*z^2 - b*ga*t^3*z^2 + rho*t^3*z^2 - b^2*rho*t^3*z^2 + 
        b*t^4*z^2 - b^2*t^4*z^2 - b*ga*t^4*z^2 + b^2*ga*t^4*z^2 - 
        2*b*rho*t^4*z^2 + 2*b^2*rho*t^4*z^2)/((-1 + t)*t*(-1 + b*t)*
        (-1 + t*z)*(1 - b*t - t*z + b*t*z))}}
 
MPrimedZBox = {{-1/2*(-2*b*ep*ga - 5*b*ep*rho + 2*z + 2*b*de*ep*z + 
         2*ep*ga*z + 2*b*ep*ga*z - 3*ep*rho*z + 6*b*ep*rho*z - 2*z^2 - 
         2*de*ep*z^2 - 2*ep*ga*z^2 + 2*ep*rho*z^2)/((b - z)*(-1 + z)*z), 
      ((-1 + b)*de*ep*(ga + rho)*(1 + 2*z))/(2*(de - rho)*(b - z)*z), 
      (b*ep*(de + de*z + rho*z))/((b - z)*(-1 + z)), 
      -1/2*((-1 + b)*ep*(ga + rho)*(de + 2*rho*z))/((de - rho)*(b - z)*z), 
      -((de*ep)/((b - z)*(-1 + z))), -1/2*(b*ep*(rho + 2*de*z))/
        ((b - z)*(-1 + z)), -1/2*(ep*(-b - z + b*z)*(-2*ga - 5*rho + 2*ga*z + 
          4*rho*z))/((b - z)*(-1 + z)*z)}, 
     {(ep*rho*(b - z))/(2*(-1 + b)*(-1 + z)*z), 
      -1/2*(-(de*ep*ga) - de*ep*rho + 2*ep*ga*rho + 2*ep*rho^2 + 2*de*z + 
         2*de^2*ep*z + de*ep*ga*z - 2*rho*z - 3*de*ep*rho*z - 2*ep*ga*rho*z)/
        ((de - rho)*(-1 + z)*z), (b*ep*rho)/((-1 + b)*(-1 + z)), 
      (ep*(de - 2*rho)*(ga + rho))/(2*(de - rho)*z), 0, 
      -1/2*(b*ep*rho)/((-1 + b)*(-1 + z)), 
      -1/2*(ep*(b*rho - 2*ga*z + 2*b*ga*z - 3*rho*z + 3*b*rho*z))/
        ((-1 + b)*(-1 + z)*z)}, {-1/2*(ep*rho*(b - z))/(b*(-1 + z)*z), 
      -1/2*((-1 + b)*de*ep*(ga + rho)*(1 - 2*b + b*z))/
        (b*(de - rho)*z*(-1 + b*z)), 
      -((1 + ep*ga + ep*rho - z - b*z - 2*b*de*ep*z - ep*ga*z - b*ep*ga*z - 
         b*ep*rho*z + b*z^2 + 2*b*de*ep*z^2 + b*ep*ga*z^2)/
        ((-1 + z)*z*(-1 + b*z))), ((-1 + b)*de*ep*(ga + rho)*(1 - 2*b + b*z))/
       (2*b*(de - rho)*z*(-1 + b*z)), (de*ep)/(z*(-1 + b*z)), 
      (ep*(-2*b*de + rho + 2*b*de*z - b*rho*z))/(2*(-1 + z)*(-1 + b*z)), 
      (ep*rho*(-b - z + b*z))/(2*b*(-1 + z)*z)}, 
     {(ep*rho*(b - z))/(2*(-1 + b)*(-1 + z)*z), (de*ep*(ga + rho))/
       (2*(de - rho)*z), (b*ep*rho)/((-1 + b)*(-1 + z)), 
      -1/2*(-(de*ep*ga) - de*ep*rho + 2*de*z + 2*de^2*ep*z + de*ep*ga*z - 
         2*rho*z - 3*de*ep*rho*z + 2*ep*rho^2*z)/((de - rho)*(-1 + z)*z), 0, 
      -1/2*(b*ep*rho)/((-1 + b)*(-1 + z)), 
      -1/2*(ep*(b*rho - 2*ga*z + 2*b*ga*z - 3*rho*z + 3*b*rho*z))/
        ((-1 + b)*(-1 + z)*z)}, {0, ((-1 + b)*ep*rho*(ga + rho)*(-1 + z))/
       ((-de + rho)*z*(-1 + b*z)), (-2*b*ep*rho)/(-1 + b*z), 
      -(((-1 + b)*ep*rho*(ga + rho)*(-1 + z))/((-de + rho)*z*(-1 + b*z))), 
      (ep*rho*(-1 - b + 2*b*z))/((-1 + z)*(-1 + b*z)), (b*ep*rho)/(-1 + b*z), 
      -((ep*rho)/(-1 + z))}, {-1/2*(ep*rho*(b - z))/(b*z^2), 
      -1/2*((-1 + b)*de*ep*(ga + rho)*(-1 + z))/(b*(de - rho)*z^2), 
      -((de*ep)/z), ((-1 + b)*de*ep*(ga + rho)*(-1 + z))/
       (2*b*(de - rho)*z^2), 0, -1/2*(2 + 2*ep*ga + ep*rho)/z, 
      (ep*rho*(b - z + b*z))/(2*b*z^2)}, 
     {(ep*rho*(b - z)*(-2 + z))/(2*(-1 + z)*z*(-b - z + b*z)), 
      ((-1 + b)*de*ep*(ga + rho))/(2*(de - rho)*(-b - z + b*z)), 
      (b*ep*rho*z)/((-1 + z)*(-b - z + b*z)), 
      ((-1 + b)*ep*(de - 2*rho)*(ga + rho))/(2*(de - rho)*(-b - z + b*z)), 
      -((de*ep)/((-1 + z)*(-b - z + b*z))), 
      -1/2*(b*ep*rho*z)/((-1 + z)*(-b - z + b*z)), 
      -1/2*(-2*b*ep*rho + 2*z - 2*b*z - 2*b*de*ep*z + 4*ep*ga*z - 
         4*b*ep*ga*z + 4*ep*rho*z - b*ep*rho*z - 2*z^2 + 2*b*z^2 - 
         2*de*ep*z^2 + 2*b*de*ep*z^2 - 4*ep*ga*z^2 + 4*b*ep*ga*z^2 - 
         3*ep*rho*z^2 + 3*b*ep*rho*z^2)/((-1 + z)*z*(-b - z + b*z))}}
 
MPrimedZBBox = {{-1/2*(-2*b + 2*b^2 + 2*b^2*de*ep - 2*b*ep*ga + 2*b^2*ep*ga + 
         3*b*ep*rho - 2*b^2*ep*rho - 2*b*de*ep*z + 2*ep*ga*z - 2*b*ep*ga*z + 
         5*ep*rho*z - 6*b*ep*rho*z)/((-1 + b)*b*(b - z)), 
      -1/2*((1 + 2*b)*de*ep*(ga + rho)*(-1 + z))/(b*(de - rho)*(b - z)), 
      -((ep*(de + b*de + b*rho)*z)/((-1 + b)*(b - z))), 
      (ep*(ga + rho)*(de + 2*b*rho)*(-1 + z))/(2*b*(de - rho)*(b - z)), 
      (de*ep)/((-1 + b)*(b - z)), (ep*(2*b*de + rho)*z)/(2*(-1 + b)*(b - z)), 
      (ep*(-2*ga + 2*b*ga - 5*rho + 4*b*rho)*(-b - z + b*z))/
       (2*(-1 + b)*b*(b - z))}, {-1/2*(ep*rho*(b - z))/((-1 + b)*b*(-1 + z)), 
      -1/2*(2*b*de + 2*b*de^2*ep - de*ep*ga + b*de*ep*ga - 2*b*rho - 
         de*ep*rho - 3*b*de*ep*rho + 2*ep*ga*rho - 2*b*ep*ga*rho + 
         2*ep*rho^2)/((-1 + b)*b*(de - rho)), (ep*rho*z)/((-1 + b)*(-1 + z)), 
      (ep*(de - 2*rho)*(ga + rho))/(2*b*(de - rho)), 0, 
      -1/2*(ep*rho*z)/((-1 + b)*(-1 + z)), 
      -1/2*(ep*(-2*b*ga - 3*b*rho + 2*b*ga*z + rho*z + 3*b*rho*z))/
        ((-1 + b)*b*(-1 + z))}, {(ep*rho*(b - z))/(2*(-1 + b)*b*z), 
      -1/2*(de*ep*(ga + rho)*(-1 + z)*(1 - 2*z + b*z))/
        (b*(de - rho)*z*(-1 + b*z)), 
      -((1 - b + ep*ga - b*ep*ga + ep*rho - b*z + b^2*z - 2*b*de*ep*z + 
         2*b^2*de*ep*z - b*ep*ga*z + b^2*ep*ga*z - b*ep*rho*z)/
        ((-1 + b)*b*(-1 + b*z))), (de*ep*(ga + rho)*(-1 + z)*(1 - 2*z + b*z))/
       (2*b*(de - rho)*z*(-1 + b*z)), (de*ep)/(b*(-1 + b*z)), 
      -1/2*(ep*(-rho + 2*de*z - 2*b*de*z + b*rho*z))/((-1 + b)*(-1 + b*z)), 
      (ep*rho*(-b - z + b*z))/(2*(-1 + b)*b*z)}, 
     {-1/2*(ep*rho*(b - z))/((-1 + b)*b*(-1 + z)), (de*ep*(ga + rho))/
       (2*b*(de - rho)), (ep*rho*z)/((-1 + b)*(-1 + z)), 
      -1/2*(2*b*de + 2*b*de^2*ep - de*ep*ga + b*de*ep*ga - 2*b*rho - 
         de*ep*rho - 3*b*de*ep*rho + 2*b*ep*rho^2)/((-1 + b)*b*(de - rho)), 
      0, -1/2*(ep*rho*z)/((-1 + b)*(-1 + z)), 
      -1/2*(ep*(-2*b*ga - 3*b*rho + 2*b*ga*z + rho*z + 3*b*rho*z))/
        ((-1 + b)*b*(-1 + z))}, {0, ((-1 + b)*ep*rho*(ga + rho)*(-1 + z))/
       (b*(-de + rho)*(-1 + b*z)), (-2*ep*rho*z)/(-1 + b*z), 
      -(((-1 + b)*ep*rho*(ga + rho)*(-1 + z))/(b*(-de + rho)*(-1 + b*z))), 
      (ep*rho*(-1 - z + 2*b*z))/((-1 + b)*(-1 + b*z)), (ep*rho*z)/(-1 + b*z), 
      -((ep*rho)/(-1 + b))}, {(ep*rho*(b - z))/(2*b^2*z), 
      -1/2*((-1 + b)*de*ep*(ga + rho)*(-1 + z))/(b^2*(de - rho)*z), 
      -((de*ep)/b), ((-1 + b)*de*ep*(ga + rho)*(-1 + z))/
       (2*b^2*(de - rho)*z), 0, -1/2*(2 + 2*ep*ga + ep*rho)/b, 
      (ep*rho*(-b + z + b*z))/(2*b^2*z)}, 
     {-1/2*((-2 + b)*ep*rho*(b - z))/((-1 + b)*b*(-b - z + b*z)), 
      (de*ep*(ga + rho)*(-1 + z))/(2*(de - rho)*(-b - z + b*z)), 
      (b*ep*rho*z)/((-1 + b)*(-b - z + b*z)), 
      (ep*(de - 2*rho)*(ga + rho)*(-1 + z))/(2*(de - rho)*(-b - z + b*z)), 
      -((de*ep)/((-1 + b)*(-b - z + b*z))), 
      -1/2*(b*ep*rho*z)/((-1 + b)*(-b - z + b*z)), 
      -1/2*(2*b - 2*b^2 - 2*b^2*de*ep + 4*b*ep*ga - 4*b^2*ep*ga + 
         4*b*ep*rho - 3*b^2*ep*rho - 2*b*z + 2*b^2*z - 2*b*de*ep*z + 
         2*b^2*de*ep*z - 4*b*ep*ga*z + 4*b^2*ep*ga*z - 2*ep*rho*z - 
         b*ep*rho*z + 3*b^2*ep*rho*z)/((-1 + b)*b*(-b - z + b*z))}}
 
omI21S = {{-((-1 + be + r - be*r + s - be*s - de*s - 2*r*s - al*r*s + b*r*s + 
         al*b*r*s + 2*be*r*s - b*be*r*s + b*de*r*s - ga*r*s + b*ga*r*s + 
         r*s^2 + al*r*s^2 - b*r*s^2 - al*b*r*s^2 - be*r*s^2 + b*be*r*s^2 + 
         ga*r*s^2 - b*ga*r*s^2 + b*q*r*z - b*be*q*r*z - b*q*r^2*z + 
         b*be*q*r^2*z + r*s*z + al*r*s*z - b*r*s*z - al*b*r*s*z - be*r*s*z + 
         b*be*r*s*z + de*r*s*z - b*de*r*s*z + ga*r*s*z - b*ga*r*s*z - 
         b*q*r*s*z + b*be*q*r*s*z + b*de*q*r*s*z + b*q*r^2*s*z - 
         b*be*q*r^2*s*z - b*de*q*r^2*s*z - r*s^2*z - al*r*s^2*z + b*r*s^2*z + 
         al*b*r*s^2*z + be*r*s^2*z - b*be*r*s^2*z - ga*r*s^2*z + 
         b*ga*r*s^2*z)/((-1 + s)*s*(1 - r + r*s - b*r*s - b*q*r*z + 
          b*q*r^2*z - r*s*z + b*r*s*z))), ((-1 + b)*(al + de + ga)*(-1 + r)*
        (-1 + z)*(-1 + b*q*r*z))/(s*(1 - r + r*s - b*r*s - b*q*r*z + 
         b*q*r^2*z - r*s*z + b*r*s*z))}, 
     {-((al*r)/(1 - r + r*s - b*r*s - b*q*r*z + b*q*r^2*z - r*s*z + 
         b*r*s*z)), -((-1 + be - de + r - be*r + de*r + s - be*s - 2*r*s - 
         al*r*s + b*r*s + al*b*r*s + 2*be*r*s - b*be*r*s - de*r*s + 
         b*de*r*s + r*s^2 + al*r*s^2 - b*r*s^2 - al*b*r*s^2 - be*r*s^2 + 
         b*be*r*s^2 + b*q*r*z - b*be*q*r*z + b*de*q*r*z - b*q*r^2*z + 
         b*be*q*r^2*z - b*de*q*r^2*z + r*s*z + al*r*s*z - b*r*s*z - 
         al*b*r*s*z - be*r*s*z + b*be*r*s*z + de*r*s*z - b*de*r*s*z - 
         b*q*r*s*z + b*be*q*r*s*z + b*q*r^2*s*z - b*be*q*r^2*s*z - r*s^2*z - 
         al*r*s^2*z + b*r*s^2*z + al*b*r*s^2*z + be*r*s^2*z - b*be*r*s^2*z)/
        ((-1 + s)*s*(1 - r + r*s - b*r*s - b*q*r*z + b*q*r^2*z - r*s*z + 
          b*r*s*z)))}}
 
omI21Q = {{-((-1 + be + q - be*q - ga*q + b*r - b*be*r - b*q*r + b*be*q*r + 
         b*ga*q*r + r*z - b*r*z - be*r*z + b*be*r*z - q*r*z + 2*b*q*r*z + 
         2*al*b*q*r*z + be*q*r*z - 2*b*be*q*r*z + ga*q*r*z - b*q^2*r*z - 
         2*al*b*q^2*r*z + b*be*q^2*r*z - b*q*r^2*z - 2*al*b*q*r^2*z + 
         b*be*q*r^2*z - b*ga*q*r^2*z + b*q^2*r^2*z + 2*al*b*q^2*r^2*z - 
         b*be*q^2*r^2*z)/((-1 + q)*q*(1 - b*r - r*z + b*r*z - b*q*r*z + 
          b*q*r^2*z))), (b*be*(al - de)*(-1 + r)*r*z)/
       (de*(1 - b*r - r*z + b*r*z - b*q*r*z + b*q*r^2*z)), 
      ((-1 + b)*b*(al - be)*(al + de + ga)*(-1 + r)*r*(-1 + z)*z)/
       (de*(1 - b*r - r*z + b*r*z - b*q*r*z + b*q*r^2*z))}, 
     {-((b*de*r*z)/(-1 + b*q*r*z)), (-1 + be + q - be*q - ga*q + b*q*r*z + 
        al*b*q*r*z - 2*b*be*q*r*z + b*de*q*r*z + b*ga*q*r*z - b*q^2*r*z - 
        al*b*q^2*r*z + 2*b*be*q^2*r*z - b*de*q^2*r*z)/
       ((-1 + q)*q*(-1 + b*q*r*z)), 0}, 
     {-((al*b*de*r*z)/((-1 + b)*(al + de + ga)*(-1 + z)*(-1 + b*q*r*z))), 
      (al*b*be*r*z)/((-1 + b)*(al + de + ga)*(-1 + z)*(-1 + b*q*r*z)), 
      (-1 + be + q - be*q - ga*q + b*q*r*z - b*be*q*r*z + b*ga*q*r*z - 
        b*q^2*r*z + b*be*q^2*r*z)/((-1 + q)*q*(-1 + b*q*r*z))}}
 
omI21R = {{-((1 - 2*al - b*r - r*z + b*r^2*z + 2*al*b*r^2*z)/
        (r*(-1 + b*r)*(-1 + r*z))), (be*(al - de)*(-1 + b*r^2*z))/
       (de*r*(-1 + b*r)*(-1 + r*z)), ((-1 + b)*(al - be)*(al + de + ga)*
        (-1 + z)*(-1 + b*r^2*z))/(de*r*(-1 + b*r)*(-1 + r*z)), 
      (be*(-1 + 2*r - b*r^2 - r^2*z + b*r^2*z))/((-1 + r)*r*(-1 + b*r)*
        (-1 + r*z)), 0, -(((-1 + b)*(al - be)*(al + de + ga)*(-1 + z)*
         (-1 + b*r^2*z))/(de*r*(-1 + b*r)*(-1 + r*z)))}, 
     {-((de*(-1 + b*r^2*z))/((-1 + r)*r*(-1 + b*r*z))), 
      -((1 - al + be - de - r - b*r*z + b*r^2*z + al*b*r^2*z - b*be*r^2*z + 
         b*de*r^2*z)/((-1 + r)*r*(-1 + b*r*z))), 0, 0, 
      -(be/(r*(-1 + b*r*z))), 0}, 
     {-((al*de*(-1 + b*r^2*z))/((-1 + b)*(al + de + ga)*(-1 + r)*r*(-1 + z)*
         (-1 + b*r*z))), (al*be*(-1 + b*r^2*z))/((-1 + b)*(al + de + ga)*
        (-1 + r)*r*(-1 + z)*(-1 + b*r*z)), (-1 + ga)/r, 
      -((al*de)/((-1 + b)*(al + de + ga)*(-1 + r)*r*(-1 + z))), 
      (al*be)/((-1 + b)*(al + de + ga)*(-1 + r)*r*(-1 + z)), 
      -((b*be*z)/(-1 + b*r*z))}, {(ga*(-1 + 2*r - b*r^2 - r^2*z + b*r^2*z))/
       ((-1 + r)*r*(1 - b*r - r*z + b*r*z)), 0, 0, 
      (1 - 2*al + be - ga - r + 2*al*r - b*r - 2*be*r + 2*ga*r + b*r^2 + 
        b*be*r^2 - b*ga*r^2 - r*z + b*r*z + r^2*z - b*r^2*z + be*r^2*z - 
        b*be*r^2*z - ga*r^2*z + b*ga*r^2*z)/((-1 + r)*r*
        (1 - b*r - r*z + b*r*z)), -((be*(al - de))/
        (de*r*(1 - b*r - r*z + b*r*z))), 
      -(((-1 + b)*(al - be)*(al + de + ga)*(-1 + z))/
        (de*r*(1 - b*r - r*z + b*r*z)))}, {0, ga/r, 0, -(de/((-1 + r)*r)), 
      -((-1 + al - 2*be + de + ga + r + be*r - ga*r)/((-1 + r)*r)), 0}, 
     {0, 0, ga/r, -((al*de)/((-1 + b)*(al + de + ga)*(-1 + r)*r*(-1 + z))), 
      (al*be)/((-1 + b)*(al + de + ga)*(-1 + r)*r*(-1 + z)), -((1 + be)/r)}}
 
CC1I21 = {{-(ga/(al*(al + ga)*q^2*r^2*s^2)), 
      -(1/((-1 + b)*(al + ga)*q^2*r^2*s^2*(-1 + z)))}, 
     {-(1/((-1 + b)*(al + ga)*q^2*r^2*s^2*(-1 + z))), 
      de/((-1 + b)^2*(al + ga)*(al + de + ga)*q^2*r^2*s^2*(-1 + z)^2)}}
 
CC2I21 = {{(ga*(al - be + de + ga))/(al*de*(al + ga)*(al - be + ga)*q^2*r^2), 
      -(ga/(al*(al + ga)*(al - be + ga)*q^2*r^2)), 
      -(1/((-1 + b)*(al + ga)*(al - be + ga)*q^2*r^2*(-1 + z)))}, 
     {-(ga/(al*(al + ga)*(al - be + ga)*q^2*r^2)), 
      -((al^3 - al^2*be + al^2*de - al*be*de + 2*al^2*ga - 2*al*be*ga + 
         2*al*de*ga + al*ga^2 - be*ga^2 + de*ga^2)/(al*be*(be - de)*(al + ga)*
         (al - be + ga)*q^2*r^2)), -((al - de + ga)/((-1 + b)*(be - de)*
         (-al + be - ga)*(al + ga)*q^2*r^2*(-1 + z)))}, 
     {-(1/((-1 + b)*(al + ga)*(al - be + ga)*q^2*r^2*(-1 + z))), 
      (al - de + ga)/((-1 + b)*(be - de)*(al + ga)*(al - be + ga)*q^2*r^2*
        (-1 + z)), -((al^2*be - 2*al*de^2 + be*de^2 + al*be*ga - de^2*ga)/
        ((-1 + b)^2*(al - be)*(be - de)*(al + ga)*(al - be + ga)*
         (al + de + ga)*q^2*r^2*(-1 + z)^2))}}
 
CC3I21 = {{(be*(2*al^3 - 7*al^2*be + 7*al*be^2 - 2*be^3 + 4*al^2*de - 
         8*al*be*de + 4*be^2*de + 2*al*de^2 - 2*be*de^2 + 3*al^2*ga - 
         8*al*be*ga + 4*be^2*ga + 4*al*de*ga - 4*be*de*ga + de^2*ga + 
         al*ga^2 - 2*be*ga^2 + de*ga^2))/(al*(al - 2*be)*(al - be)*de*
        (al - be + de)*(al + ga)*(al - be + ga)*r^2), 
      -((be*(3*al^2 - 5*al*be + 2*be^2 + 2*al*de - 2*be*de + 3*al*ga - 
          2*be*ga + de*ga + ga^2))/(al*(al - 2*be)*(al - be)*(al - be + de)*
         (al + ga)*(al - be + ga)*r^2)), 1/((-1 + b)*ga*(al + ga)*
        (al - be + ga)*r^2*(-1 + z)), 
      -((al^4 - 3*al^3*be + 2*al^2*be^2 + 2*al^3*de - 4*al^2*be*de + 
         2*al*be^2*de + al^2*de^2 - al*be*de^2 + al^3*ga - al^2*be*ga - 
         3*al*be^2*ga + 2*be^3*ga + al^2*de*ga + al*be*de*ga - 2*be^2*de*ga + 
         be*de^2*ga + al*be*ga^2 - 2*be^2*ga^2 + be*de*ga^2)/
        (al*(al - 2*be)*(al - be)*de*(al - be + de)*(al + ga)*(al - be + ga)*
         r^2)), (al^3 - al^2*be + al^2*de - al*be*de + 3*al*be*ga - 
        2*be^2*ga + be*de*ga + be*ga^2)/(al*(al - 2*be)*(al - be)*
        (al - be + de)*(al + ga)*(al - be + ga)*r^2), 
      -((2*al - 2*be + ga)/((-1 + b)*(al - 2*be)*(al - be)*(al + ga)*
         (al - be + ga)*r^2*(-1 + z)))}, 
     {-((be*(3*al^2 - 5*al*be + 2*be^2 + 2*al*de - 2*be*de + 3*al*ga - 
          2*be*ga + de*ga + ga^2))/(al*(al - 2*be)*(al - be)*(al - be + de)*
         (al + ga)*(al - be + ga)*r^2)), (al^6 - 5*al^5*be + 9*al^4*be^2 - 
        7*al^3*be^3 + 2*al^2*be^4 + 2*al^5*de - 9*al^4*be*de + 
        14*al^3*be^2*de - 9*al^2*be^3*de + 2*al*be^4*de + al^4*de^2 - 
        4*al^3*be*de^2 + 5*al^2*be^2*de^2 - 2*al*be^3*de^2 + 3*al^5*ga - 
        13*al^4*be*ga + 21*al^3*be^2*ga - 15*al^2*be^3*ga + 4*al*be^4*ga + 
        5*al^4*de*ga - 20*al^3*be*de*ga + 24*al^2*be^2*de*ga - 
        9*al*be^3*de*ga + 2*al^3*de^2*ga - 7*al^2*be*de^2*ga + 
        5*al*be^2*de^2*ga + 3*al^4*ga^2 - 11*al^3*be*ga^2 + 
        15*al^2*be^2*ga^2 - 9*al*be^3*ga^2 + 2*be^4*ga^2 + 4*al^3*de*ga^2 - 
        14*al^2*be*de*ga^2 + 12*al*be^2*de*ga^2 - 3*be^3*de*ga^2 + 
        al^2*de^2*ga^2 - 3*al*be*de^2*ga^2 + be^2*de^2*ga^2 + al^3*ga^3 - 
        3*al^2*be*ga^3 + 3*al*be^2*ga^3 - be^3*ga^3 + al^2*de*ga^3 - 
        3*al*be*de*ga^3 + be^2*de*ga^3)/(al*(al - 2*be)*(al - be)*be*
        (be - de)*(al - be + de)*ga*(al + ga)*(al - be + ga)*r^2), 
      -((-al + de - ga)/((-1 + b)*(be - de)*(-al + be - ga)*ga*(al + ga)*r^2*
         (-1 + z))), (al^3 - al^2*be + al^2*de - al*be*de + 3*al*be*ga - 
        2*be^2*ga + be*de*ga + be*ga^2)/(al*(al - 2*be)*(al - be)*
        (al - be + de)*(al + ga)*(al - be + ga)*r^2), 
      -((al^5 - 3*al^4*be + 3*al^3*be^2 - al^2*be^3 + al^4*de - 
         4*al^3*be*de + 4*al^2*be^2*de - al*be^3*de - al^2*be*de^2 + 
         al*be^2*de^2 + 2*al^4*ga - 6*al^3*be*ga + 6*al^2*be^2*ga - 
         2*al*be^3*ga + 2*al^3*de*ga - 6*al^2*be*de*ga + 2*al*be^2*de*ga + 
         be^3*de*ga - be^2*de^2*ga + al^3*ga^2 - 3*al^2*be*ga^2 + 
         3*al*be^2*ga^2 - be^3*ga^2 + al^2*de*ga^2 - 3*al*be*de*ga^2 + 
         be^2*de*ga^2)/(al*(al - 2*be)*(al - be)*be*(be - de)*(al - be + de)*
         (al + ga)*(al - be + ga)*r^2)), (al^2 - al*be - 2*al*de + 2*be*de + 
        al*ga - be*ga - de*ga)/((-1 + b)*(al - 2*be)*(al - be)*(be - de)*
        (al + ga)*(al - be + ga)*r^2*(-1 + z))}, 
     {1/((-1 + b)*ga*(al + ga)*(al - be + ga)*r^2*(-1 + z)), 
      -((-al + de - ga)/((-1 + b)*(be - de)*(-al + be - ga)*ga*(al + ga)*r^2*
         (-1 + z))), ((be + ga)*(al^2*be - 2*al*de^2 + be*de^2 + al*be*ga - 
         de^2*ga))/((-1 + b)^2*(al - be)*be*(be - de)*ga*(al + ga)*
        (al - be + ga)*(al + de + ga)*r^2*(-1 + z)^2), 
      -(1/((-1 + b)*be*(-al + be - ga)*(al + ga)*r^2*(-1 + z))), 
      -((-al + de - ga)/((-1 + b)*be*(be - de)*(-al + be - ga)*(al + ga)*r^2*
         (-1 + z))), (al^2*be - 2*al*de^2 + be*de^2 + al*be*ga - de^2*ga)/
       ((-1 + b)^2*(al - be)*be*(be - de)*(al + ga)*(al - be + ga)*
        (al + de + ga)*r^2*(-1 + z)^2)}, 
     {-((al^4 - 3*al^3*be + 2*al^2*be^2 + 2*al^3*de - 4*al^2*be*de + 
         2*al*be^2*de + al^2*de^2 - al*be*de^2 + al^3*ga - al^2*be*ga - 
         3*al*be^2*ga + 2*be^3*ga + al^2*de*ga + al*be*de*ga - 2*be^2*de*ga + 
         be*de^2*ga + al*be*ga^2 - 2*be^2*ga^2 + be*de*ga^2)/
        (al*(al - 2*be)*(al - be)*de*(al - be + de)*(al + ga)*(al - be + ga)*
         r^2)), (al^3 - al^2*be + al^2*de - al*be*de + 3*al*be*ga - 
        2*be^2*ga + be*de*ga + be*ga^2)/(al*(al - 2*be)*(al - be)*
        (al - be + de)*(al + ga)*(al - be + ga)*r^2), 
      -(1/((-1 + b)*be*(-al + be - ga)*(al + ga)*r^2*(-1 + z))), 
      (al^4*be - 3*al^3*be^2 + 2*al^2*be^3 + 2*al^3*be*de - 4*al^2*be^2*de + 
        2*al*be^3*de + al^2*be*de^2 - al*be^2*de^2 - al^4*ga + 6*al^3*be*ga - 
        10*al^2*be^2*ga + 4*al*be^3*ga - 2*al^3*de*ga + 9*al^2*be*de*ga - 
        9*al*be^2*de*ga + 2*be^3*de*ga - al^2*de^2*ga + 3*al*be*de^2*ga - 
        be^2*de^2*ga - al^3*ga^2 + 4*al^2*be*ga^2 - 4*al*be^2*ga^2 - 
        al^2*de*ga^2 + 3*al*be*de*ga^2 - be^2*de*ga^2)/
       (al*(al - 2*be)*(al - be)*be*de*(al - be + de)*(al + ga)*
        (al - be + ga)*r^2), -((al^3*be - al^2*be^2 + al^2*be*de - 
         al*be^2*de - al^3*ga + 4*al^2*be*ga - 2*al*be^2*ga - al^2*de*ga + 
         3*al*be*de*ga - be^2*de*ga + be^2*ga^2)/(al*(al - 2*be)*(al - be)*be*
         (al - be + de)*(al + ga)*(al - be + ga)*r^2)), 
      (al^2 - al*be + be*ga)/((-1 + b)*(al - 2*be)*(al - be)*be*(al + ga)*
        (al - be + ga)*r^2*(-1 + z))}, 
     {(al^3 - al^2*be + al^2*de - al*be*de + 3*al*be*ga - 2*be^2*ga + 
        be*de*ga + be*ga^2)/(al*(al - 2*be)*(al - be)*(al - be + de)*
        (al + ga)*(al - be + ga)*r^2), 
      -((al^5 - 3*al^4*be + 3*al^3*be^2 - al^2*be^3 + al^4*de - 
         4*al^3*be*de + 4*al^2*be^2*de - al*be^3*de - al^2*be*de^2 + 
         al*be^2*de^2 + 2*al^4*ga - 6*al^3*be*ga + 6*al^2*be^2*ga - 
         2*al*be^3*ga + 2*al^3*de*ga - 6*al^2*be*de*ga + 2*al*be^2*de*ga + 
         be^3*de*ga - be^2*de^2*ga + al^3*ga^2 - 3*al^2*be*ga^2 + 
         3*al*be^2*ga^2 - be^3*ga^2 + al^2*de*ga^2 - 3*al*be*de*ga^2 + 
         be^2*de*ga^2)/(al*(al - 2*be)*(al - be)*be*(be - de)*(al - be + de)*
         (al + ga)*(al - be + ga)*r^2)), 
      -((-al + de - ga)/((-1 + b)*be*(be - de)*(-al + be - ga)*(al + ga)*r^2*
         (-1 + z))), -((al^3*be - al^2*be^2 + al^2*be*de - al*be^2*de - 
         al^3*ga + 4*al^2*be*ga - 2*al*be^2*ga - al^2*de*ga + 3*al*be*de*ga - 
         be^2*de*ga + be^2*ga^2)/(al*(al - 2*be)*(al - be)*be*(al - be + de)*
         (al + ga)*(al - be + ga)*r^2)), (al^6 - 4*al^5*be + 6*al^4*be^2 - 
        4*al^3*be^3 + al^2*be^4 + 2*al^5*de - 8*al^4*be*de + 
        10*al^3*be^2*de - 5*al^2*be^3*de + al*be^4*de + al^4*de^2 - 
        4*al^3*be*de^2 + 4*al^2*be^2*de^2 - al*be^3*de^2 + 2*al^5*ga - 
        8*al^4*be*ga + 12*al^3*be^2*ga - 8*al^2*be^3*ga + 2*al*be^4*ga + 
        4*al^4*de*ga - 14*al^3*be*de*ga + 14*al^2*be^2*de*ga - 
        6*al*be^3*de*ga + be^4*de*ga + 2*al^3*de^2*ga - 6*al^2*be*de^2*ga + 
        4*al*be^2*de^2*ga - be^3*de^2*ga + al^4*ga^2 - 4*al^3*be*ga^2 + 
        6*al^2*be^2*ga^2 - 4*al*be^3*ga^2 + be^4*ga^2 + 2*al^3*de*ga^2 - 
        7*al^2*be*de*ga^2 + 7*al*be^2*de*ga^2 - 3*be^3*de*ga^2 + 
        al^2*de^2*ga^2 - 3*al*be*de^2*ga^2 + 2*be^2*de^2*ga^2)/
       (al*(al - 2*be)*(al - be)*be^2*(be - de)*(al - be + de)*(al + ga)*
        (al - be + ga)*r^2), (al^3 - 2*al^2*be + al*be^2 - al^2*de + 
        al*be*de + al^2*ga - 2*al*be*ga + be^2*ga - be*de*ga)/
       ((-1 + b)*be*(-al + be)*(-al + 2*be)*(be - de)*(-al + be - ga)*
        (al + ga)*r^2*(-1 + z))}, 
     {-((2*al - 2*be + ga)/((-1 + b)*(al - 2*be)*(al - be)*(al + ga)*
         (al - be + ga)*r^2*(-1 + z))), (al^2 - al*be - 2*al*de + 2*be*de + 
        al*ga - be*ga - de*ga)/((-1 + b)*(al - 2*be)*(al - be)*(be - de)*
        (al + ga)*(al - be + ga)*r^2*(-1 + z)), 
      (al^2*be - 2*al*de^2 + be*de^2 + al*be*ga - de^2*ga)/
       ((-1 + b)^2*(al - be)*be*(be - de)*(al + ga)*(al - be + ga)*
        (al + de + ga)*r^2*(-1 + z)^2), (al^2 - al*be + be*ga)/
       ((-1 + b)*(al - 2*be)*(al - be)*be*(al + ga)*(al - be + ga)*r^2*
        (-1 + z)), -((al^3 - 2*al^2*be + al*be^2 - al^2*de + al*be*de + 
         al^2*ga - 2*al*be*ga + be^2*ga - be*de*ga)/((-1 + b)*(al - 2*be)*
         (al - be)*be*(be - de)*(al + ga)*(al - be + ga)*r^2*(-1 + z))), 
      (al*(al^2*be - al*be^2 - 2*al*de^2 + 2*be*de^2 + al*be*ga - be^2*ga - 
         de^2*ga))/((-1 + b)^2*(al - 2*be)*(al - be)*be*(be - de)*(al + ga)*
        (al - be + ga)*(al + de + ga)*r^2*(-1 + z)^2)}}
 
CC4I21 = {{-2/(al*de*ga*(al + de + ga)*(b - z)^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, (al^4 - 5*al^3*be + 9*al^2*be^2 - 7*al*be^3 + 2*be^4 + 
        2*al^3*de - 8*al^2*be*de + 10*al*be^2*de - 4*be^3*de + al^2*de^2 - 
        3*al*be*de^2 + 2*be^2*de^2 + 3*al^3*ga - 11*al^2*be*ga + 
        12*al*be^2*ga - 4*be^3*ga + 5*al^2*de*ga - 11*al*be*de*ga + 
        6*be^2*de*ga + 2*al*de^2*ga - 2*be*de^2*ga + 3*al^2*ga^2 - 
        8*al*be*ga^2 + 4*be^2*ga^2 + 4*al*de*ga^2 - 4*be*de*ga^2 + 
        de^2*ga^2 + al*ga^3 - 2*be*ga^3 + de*ga^3)/(al*(al - 2*be)*(al - be)*
        de*(al - be + de)*ga*(al + ga)*(al - be + ga)), 
      -((al^3 - 4*al^2*be + 5*al*be^2 - 2*be^3 + al^2*de - 3*al*be*de + 
         2*be^2*de + 3*al^2*ga - 5*al*be*ga + 2*be^2*ga + 2*al*de*ga - 
         2*be*de*ga + 3*al*ga^2 - 2*be*ga^2 + de*ga^2 + ga^3)/
        (al*(al - 2*be)*(al - be)*(al - be + de)*ga*(al + ga)*
         (al - be + ga))), -((-2*al + be - ga)/(al*(-1 + b)*(-al + be)*
         (-al + be - ga)*ga*(al + ga)*(-1 + z))), 
      -((2*al^3 - 7*al^2*be + 7*al*be^2 - 2*be^3 + 4*al^2*de - 8*al*be*de + 
         4*be^2*de + 2*al*de^2 - 2*be*de^2 + 3*al^2*ga - 8*al*be*ga + 
         4*be^2*ga + 4*al*de*ga - 4*be*de*ga + de^2*ga + al*ga^2 - 
         2*be*ga^2 + de*ga^2)/(al*(al - 2*be)*(al - be)*de*(al - be + de)*
         (al + ga)*(al - be + ga))), (3*al^2 - 5*al*be + 2*be^2 + 2*al*de - 
        2*be*de + 3*al*ga - 2*be*ga + de*ga + ga^2)/(al*(al - 2*be)*(al - be)*
        (al - be + de)*(al + ga)*(al - be + ga)), 
      -((3*al - 2*be + 2*ga)/(al*(-1 + b)*(al - 2*be)*(al - be)*(al + ga)*
         (al - be + ga)*(-1 + z)))}, {0, 0, 0, 
      -((al^3 - 4*al^2*be + 5*al*be^2 - 2*be^3 + al^2*de - 3*al*be*de + 
         2*be^2*de + 3*al^2*ga - 5*al*be*ga + 2*be^2*ga + 2*al*de*ga - 
         2*be*de*ga + 3*al*ga^2 - 2*be*ga^2 + de*ga^2 + ga^3)/
        (al*(al - 2*be)*(al - be)*(al - be + de)*ga*(al + ga)*
         (al - be + ga))), (al^5 - 4*al^4*be + 5*al^3*be^2 - 2*al^2*be^3 + 
        al^4*de - 4*al^3*be*de + 6*al^2*be^2*de - 5*al*be^3*de + 2*be^4*de - 
        al^2*be*de^2 + 3*al*be^2*de^2 - 2*be^3*de^2 + 3*al^4*ga - 
        10*al^3*be*ga + 11*al^2*be^2*ga - 4*al*be^3*ga + 2*al^3*de*ga - 
        8*al^2*be*de*ga + 8*al*be^2*de*ga - 2*be^3*de*ga - 2*al*be*de^2*ga + 
        2*be^2*de^2*ga + 3*al^3*ga^2 - 8*al^2*be*ga^2 + 7*al*be^2*ga^2 - 
        2*be^3*ga^2 + al^2*de*ga^2 - 5*al*be*de*ga^2 + 3*be^2*de*ga^2 - 
        be*de^2*ga^2 + al^2*ga^3 - 2*al*be*ga^3 + be^2*ga^3 - be*de*ga^3)/
       (al*(al - 2*be)*(al - be)*be*(be - de)*(al - be + de)*ga*(al + ga)*
        (al - be + ga)), -((al^2 - 2*al*de + be*de + al*ga - de*ga)/
        (al*(-1 + b)*(-al + be)*(be - de)*(-al + be - ga)*ga*(al + ga)*
         (-1 + z))), (3*al^2 - 5*al*be + 2*be^2 + 2*al*de - 2*be*de + 
        3*al*ga - 2*be*ga + de*ga + ga^2)/(al*(al - 2*be)*(al - be)*
        (al - be + de)*(al + ga)*(al - be + ga)), 
      -((al^4 - 2*al^3*be + al^2*be^2 - 2*al^2*be*de + 4*al*be^2*de - 
         2*be^3*de - 2*al*be*de^2 + 2*be^2*de^2 + 2*al^3*ga - 4*al^2*be*ga + 
         2*al*be^2*ga - 2*al*be*de*ga + be^2*de*ga - be*de^2*ga + al^2*ga^2 - 
         2*al*be*ga^2 + be^2*ga^2 - be*de*ga^2)/(al*(al - 2*be)*(al - be)*be*
         (be - de)*(al - be + de)*(al + ga)*(al - be + ga))), 
      (al^2 - 3*al*de + 2*be*de + al*ga - 2*de*ga)/(al*(-1 + b)*(al - 2*be)*
        (al - be)*(be - de)*(al + ga)*(al - be + ga)*(-1 + z))}, 
     {0, (al^4 - 5*al^3*be + 9*al^2*be^2 - 7*al*be^3 + 2*be^4 + 2*al^3*de - 
        8*al^2*be*de + 10*al*be^2*de - 4*be^3*de + al^2*de^2 - 3*al*be*de^2 + 
        2*be^2*de^2 + 3*al^3*ga - 11*al^2*be*ga + 12*al*be^2*ga - 4*be^3*ga + 
        5*al^2*de*ga - 11*al*be*de*ga + 6*be^2*de*ga + 2*al*de^2*ga - 
        2*be*de^2*ga + 3*al^2*ga^2 - 8*al*be*ga^2 + 4*be^2*ga^2 + 
        4*al*de*ga^2 - 4*be*de*ga^2 + de^2*ga^2 + al*ga^3 - 2*be*ga^3 + 
        de*ga^3)/(al*(al - 2*be)*(al - be)*de*(al - be + de)*ga*(al + ga)*
        (al - be + ga)), -((al^3 - 4*al^2*be + 5*al*be^2 - 2*be^3 + al^2*de - 
         3*al*be*de + 2*be^2*de + 3*al^2*ga - 5*al*be*ga + 2*be^2*ga + 
         2*al*de*ga - 2*be*de*ga + 3*al*ga^2 - 2*be*ga^2 + de*ga^2 + ga^3)/
        (al*(al - 2*be)*(al - be)*(al - be + de)*ga*(al + ga)*
         (al - be + ga))), -((2*al^10 - 20*al^9*be + 86*al^8*be^2 - 
         208*al^7*be^3 + 310*al^6*be^4 - 292*al^5*be^5 + 170*al^4*be^6 - 
         56*al^3*be^7 + 8*al^2*be^8 + 8*al^9*de - 74*al^8*be*de + 
         290*al^7*be^2*de - 628*al^6*be^3*de + 820*al^5*be^4*de - 
         658*al^4*be^5*de + 314*al^3*be^6*de - 80*al^2*be^7*de + 
         8*al*be^8*de + 12*al^8*de^2 - 102*al^7*be*de^2 + 
         360*al^6*be^2*de^2 - 684*al^5*be^3*de^2 + 756*al^4*be^4*de^2 - 
         486*al^3*be^5*de^2 + 168*al^2*be^6*de^2 - 24*al*be^7*de^2 + 
         8*al^7*de^3 - 62*al^6*be*de^3 + 194*al^5*be^2*de^3 - 
         314*al^4*be^3*de^3 + 278*al^3*be^4*de^3 - 128*al^2*be^5*de^3 + 
         24*al*be^6*de^3 + 2*al^6*de^4 - 14*al^5*be*de^4 + 
         38*al^4*be^2*de^4 - 50*al^3*be^3*de^4 + 32*al^2*be^4*de^4 - 
         8*al*be^5*de^4 + 12*al^9*ga - 104*al^8*be*ga + 380*al^7*be^2*ga - 
         766*al^6*be^3*ga + 934*al^5*be^4*ga - 706*al^4*be^5*ga + 
         322*al^3*be^6*ga - 80*al^2*be^7*ga + 8*al*be^8*ga + 44*al^8*de*ga - 
         340*al^7*be*de*ga + 1100*al^6*be^2*de*ga - 1936*al^5*be^3*de*ga + 
         2013*al^4*be^4*de*ga - 1250*al^3*be^5*de*ga + 441*al^2*be^6*de*ga - 
         76*al*be^7*de*ga + 4*be^8*de*ga + 60*al^7*de^2*ga - 
         408*al^6*be*de^2*ga + 1144*al^5*be^2*de^2*ga - 1703*al^4*be^3*de^2*
          ga + 1438*al^3*be^4*de^2*ga - 675*al^2*be^5*de^2*ga + 
         156*al*be^6*de^2*ga - 12*be^7*de^2*ga + 36*al^6*de^3*ga - 
         212*al^5*be*de^3*ga + 500*al^4*be^2*de^3*ga - 600*al^3*be^3*de^3*
          ga + 380*al^2*be^4*de^3*ga - 116*al*be^5*de^3*ga + 
         12*be^6*de^3*ga + 8*al^5*de^4*ga - 40*al^4*be*de^4*ga + 
         76*al^3*be^2*de^4*ga - 68*al^2*be^3*de^4*ga + 28*al*be^4*de^4*ga - 
         4*be^5*de^4*ga + 30*al^8*ga^2 - 228*al^7*be*ga^2 + 
         706*al^6*be^2*ga^2 - 1158*al^5*be^3*ga^2 + 1096*al^4*be^4*ga^2 - 
         606*al^3*be^5*ga^2 + 184*al^2*be^6*ga^2 - 24*al*be^7*ga^2 + 
         100*al^7*de*ga^2 - 654*al^6*be*de*ga^2 + 1730*al^5*be^2*de*ga^2 - 
         2383*al^4*be^3*de*ga^2 + 1834*al^3*be^4*de*ga^2 - 
         779*al^2*be^5*de*ga^2 + 164*al*be^6*de*ga^2 - 12*be^7*de*ga^2 + 
         122*al^6*de^2*ga^2 - 674*al^5*be*de^2*ga^2 + 1473*al^4*be^2*de^2*
          ga^2 - 1622*al^3*be^3*de^2*ga^2 + 941*al^2*be^4*de^2*ga^2 - 
         268*al*be^5*de^2*ga^2 + 28*be^6*de^2*ga^2 + 64*al^5*de^3*ga^2 - 
         292*al^4*be*de^3*ga^2 + 500*al^3*be^2*de^3*ga^2 - 
         402*al^2*be^3*de^3*ga^2 + 150*al*be^4*de^3*ga^2 - 
         20*be^5*de^3*ga^2 + 12*al^4*de^4*ga^2 - 44*al^3*be*de^4*ga^2 + 
         54*al^2*be^2*de^4*ga^2 - 26*al*be^3*de^4*ga^2 + 4*be^4*de^4*ga^2 + 
         40*al^7*ga^3 - 270*al^6*be*ga^3 + 710*al^5*be^2*ga^3 - 
         928*al^4*be^3*ga^3 + 640*al^3*be^4*ga^3 - 224*al^2*be^5*ga^3 + 
         32*al*be^6*ga^3 + 120*al^6*de*ga^3 - 672*al^5*be*de*ga^3 + 
         1446*al^4*be^2*de*ga^3 - 1502*al^3*be^3*de*ga^3 + 
         777*al^2*be^4*de*ga^3 - 180*al*be^5*de*ga^3 + 12*be^6*de*ga^3 + 
         128*al^5*de^2*ga^3 - 580*al^4*be*de^2*ga^3 + 970*al^3*be^2*de^2*
          ga^3 - 739*al^2*be^3*de^2*ga^3 + 250*al*be^4*de^2*ga^3 - 
         28*be^5*de^2*ga^3 + 56*al^4*de^3*ga^3 - 200*al^3*be*de^3*ga^3 + 
         238*al^2*be^2*de^3*ga^3 - 112*al*be^3*de^3*ga^3 + 
         17*be^4*de^3*ga^3 + 8*al^3*de^4*ga^3 - 22*al^2*be*de^4*ga^3 + 
         16*al*be^2*de^4*ga^3 - 3*be^3*de^4*ga^3 + 30*al^6*ga^4 - 
         182*al^5*be*ga^4 + 408*al^4*be^2*ga^4 - 416*al^3*be^3*ga^4 + 
         192*al^2*be^4*ga^4 - 32*al*be^5*ga^4 + 80*al^5*de*ga^4 - 
         386*al^4*be*de*ga^4 + 670*al^3*be^2*de*ga^4 - 501*al^2*be^3*de*
          ga^4 + 152*al*be^4*de*ga^4 - 12*be^5*de*ga^4 + 72*al^4*de^2*ga^4 - 
         266*al^3*be*de^2*ga^4 + 327*al^2*be^2*de^2*ga^4 - 
         154*al*be^3*de^2*ga^4 + 22*be^4*de^2*ga^4 + 24*al^3*de^3*ga^4 - 
         66*al^2*be*de^3*ga^4 + 48*al*be^2*de^3*ga^4 - 9*be^3*de^3*ga^4 + 
         2*al^2*de^4*ga^4 - 4*al*be*de^4*ga^4 + be^2*de^4*ga^4 + 
         12*al^5*ga^5 - 66*al^4*be*ga^5 + 126*al^3*be^2*ga^5 - 
         96*al^2*be^3*ga^5 + 24*al*be^4*ga^5 + 28*al^4*de*ga^5 - 
         116*al^3*be*de*ga^5 + 158*al^2*be^2*de*ga^5 - 76*al*be^3*de*ga^5 + 
         9*be^4*de*ga^5 + 20*al^3*de^2*ga^5 - 58*al^2*be*de^2*ga^5 + 
         46*al*be^2*de^2*ga^5 - 9*be^3*de^2*ga^5 + 4*al^2*de^3*ga^5 - 
         8*al*be*de^3*ga^5 + 2*be^2*de^3*ga^5 + 2*al^4*ga^6 - 
         10*al^3*be*ga^6 + 16*al^2*be^2*ga^6 - 8*al*be^3*ga^6 + 
         4*al^3*de*ga^6 - 14*al^2*be*de*ga^6 + 14*al*be^2*de*ga^6 - 
         3*be^3*de*ga^6 + 2*al^2*de^2*ga^6 - 4*al*be*de^2*ga^6 + 
         be^2*de^2*ga^6)/(al*(al - 2*be)^2*(al - be)^2*de*(al - be + de)^2*ga*
         (al + ga)^2*(al - be + ga)^2*(al + de + ga))), 
      (2*al^9 - 18*al^8*be + 68*al^7*be^2 - 140*al^6*be^3 + 170*al^5*be^4 - 
        122*al^4*be^5 + 48*al^3*be^6 - 8*al^2*be^7 + 6*al^8*de - 
        50*al^7*be*de + 172*al^6*be^2*de - 316*al^5*be^3*de + 
        334*al^4*be^4*de - 202*al^3*be^5*de + 64*al^2*be^6*de - 
        8*al*be^7*de + 6*al^7*de^2 - 46*al^6*be*de^2 + 142*al^5*be^2*de^2 - 
        226*al^4*be^3*de^2 + 196*al^3*be^4*de^2 - 88*al^2*be^5*de^2 + 
        16*al*be^6*de^2 + 2*al^6*de^3 - 14*al^5*be*de^3 + 38*al^4*be^2*de^3 - 
        50*al^3*be^3*de^3 + 32*al^2*be^4*de^3 - 8*al*be^5*de^3 + 12*al^8*ga - 
        80*al^7*be*ga + 226*al^6*be^2*ga - 354*al^5*be^3*ga + 
        334*al^4*be^4*ga - 190*al^3*be^5*ga + 60*al^2*be^6*ga - 
        8*al*be^7*ga + 32*al^7*de*ga - 196*al^6*be*de*ga + 
        496*al^5*be^2*de*ga - 673*al^4*be^3*de*ga + 526*al^3*be^4*de*ga - 
        233*al^2*be^5*de*ga + 52*al*be^6*de*ga - 4*be^7*de*ga + 
        28*al^6*de^2*ga - 156*al^5*be*de^2*ga + 347*al^4*be^2*de^2*ga - 
        394*al^3*be^3*de^2*ga + 239*al^2*be^4*de^2*ga - 72*al*be^5*de^2*ga + 
        8*be^6*de^2*ga + 8*al^5*de^3*ga - 40*al^4*be*de^3*ga + 
        76*al^3*be^2*de^3*ga - 68*al^2*be^3*de^3*ga + 28*al*be^4*de^3*ga - 
        4*be^5*de^3*ga + 30*al^7*ga^2 - 156*al^6*be*ga^2 + 
        320*al^5*be^2*ga^2 - 336*al^4*be^3*ga^2 + 194*al^3*be^4*ga^2 - 
        60*al^2*be^5*ga^2 + 8*al*be^6*ga^2 + 70*al^6*de*ga^2 - 
        330*al^5*be*de*ga^2 + 595*al^4*be^2*de*ga^2 - 526*al^3*be^3*de*ga^2 + 
        239*al^2*be^4*de*ga^2 - 52*al*be^5*de*ga^2 + 4*be^6*de*ga^2 + 
        52*al^5*de^2*ga^2 - 219*al^4*be*de^2*ga^2 + 336*al^3*be^2*de^2*ga^2 - 
        235*al^2*be^3*de^2*ga^2 + 74*al*be^4*de^2*ga^2 - 8*be^5*de^2*ga^2 + 
        12*al^4*de^3*ga^2 - 44*al^3*be*de^3*ga^2 + 54*al^2*be^2*de^3*ga^2 - 
        26*al*be^3*de^3*ga^2 + 4*be^4*de^3*ga^2 + 40*al^6*ga^3 - 
        170*al^5*be*ga^3 + 255*al^4*be^2*ga^3 - 158*al^3*be^3*ga^3 + 
        25*al^2*be^4*ga^3 + 12*al*be^5*ga^3 - 4*be^6*ga^3 + 80*al^5*de*ga^3 - 
        302*al^4*be*de*ga^3 + 386*al^3*be^2*de*ga^3 - 195*al^2*be^3*de*ga^3 + 
        26*al*be^4*de*ga^3 + 4*be^5*de*ga^3 + 48*al^4*de^2*ga^3 - 
        158*al^3*be*de^2*ga^3 + 163*al^2*be^2*de^2*ga^3 - 
        60*al*be^3*de^2*ga^3 + 5*be^4*de^2*ga^3 + 8*al^3*de^3*ga^3 - 
        22*al^2*be*de^3*ga^3 + 16*al*be^2*de^3*ga^3 - 3*be^3*de^3*ga^3 + 
        30*al^5*ga^4 - 107*al^4*be*ga^4 + 118*al^3*be^2*ga^4 - 
        37*al^2*be^3*ga^4 - 8*al*be^4*ga^4 + 4*be^5*ga^4 + 50*al^4*de*ga^4 - 
        154*al^3*be*de*ga^4 + 137*al^2*be^2*de*ga^4 - 34*al*be^3*de*ga^4 - 
        2*be^4*de*ga^4 + 22*al^3*de^2*ga^4 - 57*al^2*be*de^2*ga^4 + 
        36*al*be^2*de^2*ga^4 - 5*be^3*de^2*ga^4 + 2*al^2*de^3*ga^4 - 
        4*al*be*de^3*ga^4 + be^2*de^3*ga^4 + 12*al^4*ga^5 - 36*al^3*be*ga^5 + 
        27*al^2*be^2*ga^5 - 3*be^4*ga^5 + 16*al^3*de*ga^5 - 
        40*al^2*be*de*ga^5 + 22*al*be^2*de*ga^5 - be^3*de*ga^5 + 
        4*al^2*de^2*ga^5 - 8*al*be*de^2*ga^5 + 2*be^2*de^2*ga^5 + 
        2*al^3*ga^6 - 5*al^2*be*ga^6 + 2*al*be^2*ga^6 + be^3*ga^6 + 
        2*al^2*de*ga^6 - 4*al*be*de*ga^6 + be^2*de*ga^6)/
       (al*(al - 2*be)^2*(al - be)^2*(al - be + de)^2*ga*(al + ga)^2*
        (al - be + ga)^2*(al + de + ga)), (4*al^3 - 6*al^2*be + 2*al*be^2 + 
        7*al^2*ga - 7*al*be*ga + be^2*ga + 4*al*ga^2 - 2*be*ga^2 + ga^3)/
       (al*(-1 + b)*(-al + be)*(-al + be - ga)^2*ga*(al + ga)^2*(-1 + z)), 
      (6*al^9 - 48*al^8*be + 158*al^7*be^2 - 278*al^6*be^3 + 284*al^5*be^4 - 
        170*al^4*be^5 + 56*al^3*be^6 - 8*al^2*be^7 + 24*al^8*de - 
        168*al^7*be*de + 483*al^6*be^2*de - 736*al^5*be^3*de + 
        639*al^4*be^4*de - 314*al^3*be^5*de + 80*al^2*be^6*de - 
        8*al*be^7*de + 36*al^7*de^2 - 219*al^6*be*de^2 + 538*al^5*be^2*de^2 - 
        683*al^4*be^3*de^2 + 472*al^3*be^4*de^2 - 168*al^2*be^5*de^2 + 
        24*al*be^6*de^2 + 24*al^6*de^3 - 126*al^5*be*de^3 + 
        257*al^4*be^2*de^3 - 256*al^3*be^3*de^3 + 125*al^2*be^4*de^3 - 
        24*al*be^5*de^3 + 6*al^5*de^4 - 27*al^4*be*de^4 + 44*al^3*be^2*de^4 - 
        31*al^2*be^3*de^4 + 8*al*be^4*de^4 + 24*al^8*ga - 176*al^7*be*ga + 
        518*al^6*be^2*ga - 790*al^5*be^3*ga + 674*al^4*be^4*ga - 
        322*al^3*be^5*ga + 80*al^2*be^6*ga - 8*al*be^7*ga + 84*al^7*de*ga - 
        528*al^6*be*de*ga + 1326*al^5*be^2*de*ga - 1703*al^4*be^3*de*ga + 
        1190*al^3*be^4*de*ga - 441*al^2*be^5*de*ga + 76*al*be^6*de*ga - 
        4*be^7*de*ga + 108*al^6*de^2*ga - 574*al^5*be*de^2*ga + 
        1191*al^4*be^2*de^2*ga - 1222*al^3*be^3*de^2*ga + 
        641*al^2*be^4*de^2*ga - 156*al*be^5*de^2*ga + 12*be^6*de^2*ga + 
        60*al^5*de^3*ga - 266*al^4*be*de^3*ga + 436*al^3*be^2*de^3*ga - 
        328*al^2*be^3*de^3*ga + 110*al*be^4*de^3*ga - 12*be^5*de^3*ga + 
        12*al^4*de^4*ga - 44*al^3*be*de^4*ga + 54*al^2*be^2*de^4*ga - 
        26*al*be^3*de^4*ga + 4*be^4*de^4*ga + 38*al^7*ga^2 - 
        254*al^6*be*ga^2 + 658*al^5*be^2*ga^2 - 840*al^4*be^3*ga^2 + 
        558*al^3*be^4*ga^2 - 184*al^2*be^5*ga^2 + 24*al*be^6*ga^2 + 
        116*al^6*de*ga^2 - 644*al^5*be*de*ga^2 + 1370*al^4*be^2*de*ga^2 - 
        1402*al^3*be^3*de*ga^2 + 713*al^2*be^4*de*ga^2 - 
        164*al*be^5*de*ga^2 + 12*be^6*de*ga^2 + 126*al^5*de^2*ga^2 - 
        568*al^4*be*de^2*ga^2 + 944*al^3*be^2*de^2*ga^2 - 
        715*al^2*be^3*de^2*ga^2 + 242*al*be^4*de^2*ga^2 - 28*be^5*de^2*ga^2 + 
        56*al^4*de^3*ga^2 - 200*al^3*be*de^3*ga^2 + 238*al^2*be^2*de^3*ga^2 - 
        112*al*be^3*de^3*ga^2 + 17*be^4*de^3*ga^2 + 8*al^3*de^4*ga^2 - 
        22*al^2*be*de^4*ga^2 + 16*al*be^2*de^4*ga^2 - 3*be^3*de^4*ga^2 + 
        30*al^6*ga^3 - 182*al^5*be*ga^3 + 408*al^4*be^2*ga^3 - 
        416*al^3*be^3*ga^3 + 192*al^2*be^4*ga^3 - 32*al*be^5*ga^3 + 
        80*al^5*de*ga^3 - 386*al^4*be*de*ga^3 + 670*al^3*be^2*de*ga^3 - 
        501*al^2*be^3*de*ga^3 + 152*al*be^4*de*ga^3 - 12*be^5*de*ga^3 + 
        72*al^4*de^2*ga^3 - 266*al^3*be*de^2*ga^3 + 327*al^2*be^2*de^2*ga^3 - 
        154*al*be^3*de^2*ga^3 + 22*be^4*de^2*ga^3 + 24*al^3*de^3*ga^3 - 
        66*al^2*be*de^3*ga^3 + 48*al*be^2*de^3*ga^3 - 9*be^3*de^3*ga^3 + 
        2*al^2*de^4*ga^3 - 4*al*be*de^4*ga^3 + be^2*de^4*ga^3 + 
        12*al^5*ga^4 - 66*al^4*be*ga^4 + 126*al^3*be^2*ga^4 - 
        96*al^2*be^3*ga^4 + 24*al*be^4*ga^4 + 28*al^4*de*ga^4 - 
        116*al^3*be*de*ga^4 + 158*al^2*be^2*de*ga^4 - 76*al*be^3*de*ga^4 + 
        9*be^4*de*ga^4 + 20*al^3*de^2*ga^4 - 58*al^2*be*de^2*ga^4 + 
        46*al*be^2*de^2*ga^4 - 9*be^3*de^2*ga^4 + 4*al^2*de^3*ga^4 - 
        8*al*be*de^3*ga^4 + 2*be^2*de^3*ga^4 + 2*al^4*ga^5 - 
        10*al^3*be*ga^5 + 16*al^2*be^2*ga^5 - 8*al*be^3*ga^5 + 
        4*al^3*de*ga^5 - 14*al^2*be*de*ga^5 + 14*al*be^2*de*ga^5 - 
        3*be^3*de*ga^5 + 2*al^2*de^2*ga^5 - 4*al*be*de^2*ga^5 + 
        be^2*de^2*ga^5)/(al*(al - 2*be)^2*(al - be)^2*de*(al - be + de)^2*
        (al + ga)^2*(al - be + ga)^2*(al + de + ga)), 
      -((9*al^8 - 54*al^7*be + 132*al^6*be^2 - 170*al^5*be^3 + 
         123*al^4*be^4 - 48*al^3*be^5 + 8*al^2*be^6 + 24*al^7*de - 
         133*al^6*be*de + 294*al^5*be^2*de - 333*al^4*be^3*de + 
         204*al^3*be^4*de - 64*al^2*be^5*de + 8*al*be^6*de + 21*al^6*de^2 - 
         106*al^5*be*de^2 + 206*al^4*be^2*de^2 - 194*al^3*be^3*de^2 + 
         89*al^2*be^4*de^2 - 16*al*be^5*de^2 + 6*al^5*de^3 - 
         27*al^4*be*de^3 + 44*al^3*be^2*de^3 - 31*al^2*be^3*de^3 + 
         8*al*be^4*de^3 + 30*al^7*ga - 156*al^6*be*ga + 320*al^5*be^2*ga - 
         336*al^4*be^3*ga + 194*al^3*be^4*ga - 60*al^2*be^5*ga + 
         8*al*be^6*ga + 70*al^6*de*ga - 330*al^5*be*de*ga + 
         595*al^4*be^2*de*ga - 526*al^3*be^3*de*ga + 239*al^2*be^4*de*ga - 
         52*al*be^5*de*ga + 4*be^6*de*ga + 52*al^5*de^2*ga - 
         219*al^4*be*de^2*ga + 336*al^3*be^2*de^2*ga - 235*al^2*be^3*de^2*
          ga + 74*al*be^4*de^2*ga - 8*be^5*de^2*ga + 12*al^4*de^3*ga - 
         44*al^3*be*de^3*ga + 54*al^2*be^2*de^3*ga - 26*al*be^3*de^3*ga + 
         4*be^4*de^3*ga + 41*al^6*ga^2 - 178*al^5*be*ga^2 + 
         281*al^4*be^2*ga^2 - 202*al^3*be^3*ga^2 + 66*al^2*be^4*ga^2 - 
         8*al*be^5*ga^2 + 82*al^5*de*ga^2 - 316*al^4*be*de*ga^2 + 
         424*al^3*be^2*de*ga^2 - 245*al^2*be^3*de*ga^2 + 58*al*be^4*de*ga^2 - 
         4*be^5*de*ga^2 + 49*al^4*de^2*ga^2 - 164*al^3*be*de^2*ga^2 + 
         176*al^2*be^2*de^2*ga^2 - 72*al*be^3*de^2*ga^2 + 9*be^4*de^2*ga^2 + 
         8*al^3*de^3*ga^2 - 22*al^2*be*de^3*ga^2 + 16*al*be^2*de^3*ga^2 - 
         3*be^3*de^3*ga^2 + 30*al^5*ga^3 - 107*al^4*be*ga^3 + 
         118*al^3*be^2*ga^3 - 37*al^2*be^3*ga^3 - 8*al*be^4*ga^3 + 
         4*be^5*ga^3 + 50*al^4*de*ga^3 - 154*al^3*be*de*ga^3 + 
         137*al^2*be^2*de*ga^3 - 34*al*be^3*de*ga^3 - 2*be^4*de*ga^3 + 
         22*al^3*de^2*ga^3 - 57*al^2*be*de^2*ga^3 + 36*al*be^2*de^2*ga^3 - 
         5*be^3*de^2*ga^3 + 2*al^2*de^3*ga^3 - 4*al*be*de^3*ga^3 + 
         be^2*de^3*ga^3 + 12*al^4*ga^4 - 36*al^3*be*ga^4 + 
         27*al^2*be^2*ga^4 - 3*be^4*ga^4 + 16*al^3*de*ga^4 - 
         40*al^2*be*de*ga^4 + 22*al*be^2*de*ga^4 - be^3*de*ga^4 + 
         4*al^2*de^2*ga^4 - 8*al*be*de^2*ga^4 + 2*be^2*de^2*ga^4 + 
         2*al^3*ga^5 - 5*al^2*be*ga^5 + 2*al*be^2*ga^5 + be^3*ga^5 + 
         2*al^2*de*ga^5 - 4*al*be*de*ga^5 + be^2*de*ga^5)/
        (al*(al - 2*be)^2*(al - be)^2*(al - be + de)^2*(al + ga)^2*
         (al - be + ga)^2*(al + de + ga))), 
      (9*al^5 - 38*al^4*be + 57*al^3*be^2 - 36*al^2*be^3 + 8*al*be^4 + 
        20*al^4*ga - 71*al^3*be*ga + 83*al^2*be^2*ga - 36*al*be^3*ga + 
        4*be^4*ga + 15*al^3*ga^2 - 43*al^2*be*ga^2 + 35*al*be^2*ga^2 - 
        8*be^3*ga^2 + 4*al^2*ga^3 - 9*al*be*ga^3 + 4*be^2*ga^3)/
       (al*(-1 + b)*(al - 2*be)^2*(al - be)^2*(al + ga)^2*(al - be + ga)^2*
        (-1 + z))}, {0, -((al^3 - 4*al^2*be + 5*al*be^2 - 2*be^3 + al^2*de - 
         3*al*be*de + 2*be^2*de + 3*al^2*ga - 5*al*be*ga + 2*be^2*ga + 
         2*al*de*ga - 2*be*de*ga + 3*al*ga^2 - 2*be*ga^2 + de*ga^2 + ga^3)/
        (al*(al - 2*be)*(al - be)*(al - be + de)*ga*(al + ga)*
         (al - be + ga))), (al^5 - 4*al^4*be + 5*al^3*be^2 - 2*al^2*be^3 + 
        al^4*de - 4*al^3*be*de + 6*al^2*be^2*de - 5*al*be^3*de + 2*be^4*de - 
        al^2*be*de^2 + 3*al*be^2*de^2 - 2*be^3*de^2 + 3*al^4*ga - 
        10*al^3*be*ga + 11*al^2*be^2*ga - 4*al*be^3*ga + 2*al^3*de*ga - 
        8*al^2*be*de*ga + 8*al*be^2*de*ga - 2*be^3*de*ga - 2*al*be*de^2*ga + 
        2*be^2*de^2*ga + 3*al^3*ga^2 - 8*al^2*be*ga^2 + 7*al*be^2*ga^2 - 
        2*be^3*ga^2 + al^2*de*ga^2 - 5*al*be*de*ga^2 + 3*be^2*de*ga^2 - 
        be*de^2*ga^2 + al^2*ga^3 - 2*al*be*ga^3 + be^2*ga^3 - be*de*ga^3)/
       (al*(al - 2*be)*(al - be)*be*(be - de)*(al - be + de)*ga*(al + ga)*
        (al - be + ga)), (2*al^9 - 18*al^8*be + 68*al^7*be^2 - 
        140*al^6*be^3 + 170*al^5*be^4 - 122*al^4*be^5 + 48*al^3*be^6 - 
        8*al^2*be^7 + 6*al^8*de - 50*al^7*be*de + 172*al^6*be^2*de - 
        316*al^5*be^3*de + 334*al^4*be^4*de - 202*al^3*be^5*de + 
        64*al^2*be^6*de - 8*al*be^7*de + 6*al^7*de^2 - 46*al^6*be*de^2 + 
        142*al^5*be^2*de^2 - 226*al^4*be^3*de^2 + 196*al^3*be^4*de^2 - 
        88*al^2*be^5*de^2 + 16*al*be^6*de^2 + 2*al^6*de^3 - 14*al^5*be*de^3 + 
        38*al^4*be^2*de^3 - 50*al^3*be^3*de^3 + 32*al^2*be^4*de^3 - 
        8*al*be^5*de^3 + 12*al^8*ga - 80*al^7*be*ga + 226*al^6*be^2*ga - 
        354*al^5*be^3*ga + 334*al^4*be^4*ga - 190*al^3*be^5*ga + 
        60*al^2*be^6*ga - 8*al*be^7*ga + 32*al^7*de*ga - 196*al^6*be*de*ga + 
        496*al^5*be^2*de*ga - 673*al^4*be^3*de*ga + 526*al^3*be^4*de*ga - 
        233*al^2*be^5*de*ga + 52*al*be^6*de*ga - 4*be^7*de*ga + 
        28*al^6*de^2*ga - 156*al^5*be*de^2*ga + 347*al^4*be^2*de^2*ga - 
        394*al^3*be^3*de^2*ga + 239*al^2*be^4*de^2*ga - 72*al*be^5*de^2*ga + 
        8*be^6*de^2*ga + 8*al^5*de^3*ga - 40*al^4*be*de^3*ga + 
        76*al^3*be^2*de^3*ga - 68*al^2*be^3*de^3*ga + 28*al*be^4*de^3*ga - 
        4*be^5*de^3*ga + 30*al^7*ga^2 - 156*al^6*be*ga^2 + 
        320*al^5*be^2*ga^2 - 336*al^4*be^3*ga^2 + 194*al^3*be^4*ga^2 - 
        60*al^2*be^5*ga^2 + 8*al*be^6*ga^2 + 70*al^6*de*ga^2 - 
        330*al^5*be*de*ga^2 + 595*al^4*be^2*de*ga^2 - 526*al^3*be^3*de*ga^2 + 
        239*al^2*be^4*de*ga^2 - 52*al*be^5*de*ga^2 + 4*be^6*de*ga^2 + 
        52*al^5*de^2*ga^2 - 219*al^4*be*de^2*ga^2 + 336*al^3*be^2*de^2*ga^2 - 
        235*al^2*be^3*de^2*ga^2 + 74*al*be^4*de^2*ga^2 - 8*be^5*de^2*ga^2 + 
        12*al^4*de^3*ga^2 - 44*al^3*be*de^3*ga^2 + 54*al^2*be^2*de^3*ga^2 - 
        26*al*be^3*de^3*ga^2 + 4*be^4*de^3*ga^2 + 40*al^6*ga^3 - 
        170*al^5*be*ga^3 + 255*al^4*be^2*ga^3 - 158*al^3*be^3*ga^3 + 
        25*al^2*be^4*ga^3 + 12*al*be^5*ga^3 - 4*be^6*ga^3 + 80*al^5*de*ga^3 - 
        302*al^4*be*de*ga^3 + 386*al^3*be^2*de*ga^3 - 195*al^2*be^3*de*ga^3 + 
        26*al*be^4*de*ga^3 + 4*be^5*de*ga^3 + 48*al^4*de^2*ga^3 - 
        158*al^3*be*de^2*ga^3 + 163*al^2*be^2*de^2*ga^3 - 
        60*al*be^3*de^2*ga^3 + 5*be^4*de^2*ga^3 + 8*al^3*de^3*ga^3 - 
        22*al^2*be*de^3*ga^3 + 16*al*be^2*de^3*ga^3 - 3*be^3*de^3*ga^3 + 
        30*al^5*ga^4 - 107*al^4*be*ga^4 + 118*al^3*be^2*ga^4 - 
        37*al^2*be^3*ga^4 - 8*al*be^4*ga^4 + 4*be^5*ga^4 + 50*al^4*de*ga^4 - 
        154*al^3*be*de*ga^4 + 137*al^2*be^2*de*ga^4 - 34*al*be^3*de*ga^4 - 
        2*be^4*de*ga^4 + 22*al^3*de^2*ga^4 - 57*al^2*be*de^2*ga^4 + 
        36*al*be^2*de^2*ga^4 - 5*be^3*de^2*ga^4 + 2*al^2*de^3*ga^4 - 
        4*al*be*de^3*ga^4 + be^2*de^3*ga^4 + 12*al^4*ga^5 - 36*al^3*be*ga^5 + 
        27*al^2*be^2*ga^5 - 3*be^4*ga^5 + 16*al^3*de*ga^5 - 
        40*al^2*be*de*ga^5 + 22*al*be^2*de*ga^5 - be^3*de*ga^5 + 
        4*al^2*de^2*ga^5 - 8*al*be*de^2*ga^5 + 2*be^2*de^2*ga^5 + 
        2*al^3*ga^6 - 5*al^2*be*ga^6 + 2*al*be^2*ga^6 + be^3*ga^6 + 
        2*al^2*de*ga^6 - 4*al*be*de*ga^6 + be^2*de*ga^6)/
       (al*(al - 2*be)^2*(al - be)^2*(al - be + de)^2*ga*(al + ga)^2*
        (al - be + ga)^2*(al + de + ga)), 
      -((2*al^11 - 18*al^10*be + 68*al^9*be^2 - 140*al^8*be^3 + 
         170*al^7*be^4 - 122*al^6*be^5 + 48*al^5*be^6 - 8*al^4*be^7 + 
         6*al^10*de - 52*al^9*be*de + 190*al^8*be^2*de - 384*al^7*be^3*de + 
         474*al^6*be^4*de - 372*al^5*be^5*de + 186*al^4*be^6*de - 
         56*al^3*be^7*de + 8*al^2*be^8*de + 6*al^9*de^2 - 52*al^8*be*de^2 + 
         192*al^7*be^2*de^2 - 398*al^6*be^3*de^2 + 512*al^5*be^4*de^2 - 
         422*al^4*be^5*de^2 + 218*al^3*be^6*de^2 - 64*al^2*be^7*de^2 + 
         8*al*be^8*de^2 + 2*al^8*de^3 - 20*al^7*be*de^3 + 84*al^6*be^2*de^3 - 
         192*al^5*be^3*de^3 + 258*al^4*be^4*de^3 - 204*al^3*be^5*de^3 + 
         88*al^2*be^6*de^3 - 16*al*be^7*de^3 - 2*al^6*be*de^4 + 
         14*al^5*be^2*de^4 - 38*al^4*be^3*de^4 + 50*al^3*be^4*de^4 - 
         32*al^2*be^5*de^4 + 8*al*be^6*de^4 + 12*al^10*ga - 100*al^9*be*ga + 
         353*al^8*be^2*ga - 684*al^7*be^3*ga + 786*al^6*be^4*ga - 
         536*al^5*be^5*ga + 201*al^4*be^6*ga - 32*al^3*be^7*ga + 
         32*al^9*de*ga - 260*al^8*be*de*ga + 880*al^7*be^2*de*ga - 
         1612*al^6*be^3*de*ga + 1740*al^5*be^4*de*ga - 1128*al^4*be^5*de*ga + 
         428*al^3*be^6*de*ga - 88*al^2*be^7*de*ga + 8*al*be^8*de*ga + 
         28*al^8*de^2*ga - 232*al^7*be*de^2*ga + 776*al^6*be^2*de^2*ga - 
         1368*al^5*be^3*de^2*ga + 1390*al^4*be^4*de^2*ga - 
         832*al^3*be^5*de^2*ga + 286*al^2*be^6*de^2*ga - 52*al*be^7*de^2*ga + 
         4*be^8*de^2*ga + 8*al^7*de^3*ga - 80*al^6*be*de^3*ga + 
         288*al^5*be^2*de^3*ga - 510*al^4*be^3*de^3*ga + 
         492*al^3*be^4*de^3*ga - 262*al^2*be^5*de^3*ga + 72*al*be^6*de^3*ga - 
         8*be^7*de^3*ga - 8*al^5*be*de^4*ga + 40*al^4*be^2*de^4*ga - 
         76*al^3*be^3*de^4*ga + 68*al^2*be^4*de^4*ga - 28*al*be^5*de^4*ga + 
         4*be^6*de^4*ga + 30*al^9*ga^2 - 231*al^8*be*ga^2 + 
         756*al^7*be^2*ga^2 - 1362*al^6*be^3*ga^2 + 1458*al^5*be^4*ga^2 - 
         927*al^4*be^5*ga^2 + 324*al^3*be^6*ga^2 - 48*al^2*be^7*ga^2 + 
         70*al^8*de*ga^2 - 532*al^7*be*de*ga^2 + 1658*al^6*be^2*de*ga^2 - 
         2732*al^5*be^3*de*ga^2 + 2562*al^4*be^4*de*ga^2 - 
         1360*al^3*be^5*de*ga^2 + 374*al^2*be^6*de*ga^2 - 
         40*al*be^7*de*ga^2 + 52*al^7*de^2*ga^2 - 414*al^6*be*de^2*ga^2 + 
         1256*al^5*be^2*de^2*ga^2 - 1884*al^4*be^3*de^2*ga^2 + 
         1500*al^3*be^4*de^2*ga^2 - 616*al^2*be^5*de^2*ga^2 + 
         110*al*be^6*de^2*ga^2 - 4*be^7*de^2*ga^2 + 12*al^6*de^3*ga^2 - 
         124*al^5*be*de^3*ga^2 + 388*al^4*be^2*de^3*ga^2 - 
         528*al^3*be^3*de^3*ga^2 + 340*al^2*be^4*de^3*ga^2 - 
         96*al*be^5*de^3*ga^2 + 8*be^6*de^3*ga^2 - 12*al^4*be*de^4*ga^2 + 
         44*al^3*be^2*de^4*ga^2 - 54*al^2*be^3*de^4*ga^2 + 
         26*al*be^4*de^4*ga^2 - 4*be^5*de^4*ga^2 + 40*al^8*ga^3 - 
         284*al^7*be*ga^3 + 854*al^6*be^2*ga^3 - 1408*al^5*be^3*ga^3 + 
         1372*al^4*be^4*ga^3 - 788*al^3*be^5*ga^3 + 246*al^2*be^6*ga^3 - 
         32*al*be^7*ga^3 + 80*al^7*de*ga^3 - 568*al^6*be*de*ga^3 + 
         1616*al^5*be^2*de*ga^3 - 2358*al^4*be^3*de*ga^3 + 
         1884*al^3*be^4*de*ga^3 - 804*al^2*be^5*de*ga^3 + 
         158*al*be^6*de*ga^3 - 8*be^7*de*ga^3 + 48*al^6*de^2*ga^3 - 
         372*al^5*be*de^2*ga^3 + 1020*al^4*be^2*de^2*ga^3 - 
         1284*al^3*be^3*de^2*ga^3 + 786*al^2*be^4*de^2*ga^3 - 
         214*al*be^5*de^2*ga^3 + 17*be^6*de^2*ga^3 + 8*al^5*de^3*ga^3 - 
         92*al^4*be*de^3*ga^3 + 252*al^3*be^2*de^3*ga^3 - 
         258*al^2*be^3*de^3*ga^3 + 104*al*be^4*de^3*ga^3 - 
         12*be^5*de^3*ga^3 - 8*al^3*be*de^4*ga^3 + 22*al^2*be^2*de^4*ga^3 - 
         16*al*be^3*de^4*ga^3 + 3*be^4*de^4*ga^3 + 30*al^7*ga^4 - 
         196*al^6*be*ga^4 + 536*al^5*be^2*ga^4 - 792*al^4*be^3*ga^4 + 
         678*al^3*be^4*ga^4 - 332*al^2*be^5*ga^4 + 84*al*be^6*ga^4 - 
         8*be^7*ga^4 + 50*al^6*de*ga^4 - 332*al^5*be*de*ga^4 + 
         852*al^4*be^2*de*ga^4 - 1068*al^3*be^3*de*ga^4 + 
         690*al^2*be^4*de*ga^4 - 218*al*be^5*de*ga^4 + 26*be^6*de*ga^4 + 
         22*al^5*de^2*ga^4 - 172*al^4*be*de^2*ga^4 + 422*al^3*be^2*de^2*
          ga^4 - 424*al^2*be^3*de^2*ga^4 + 182*al*be^4*de^2*ga^4 - 
         27*be^5*de^2*ga^4 + 2*al^4*de^3*ga^4 - 32*al^3*be*de^3*ga^4 + 
         76*al^2*be^2*de^3*ga^4 - 52*al*be^3*de^3*ga^4 + 10*be^4*de^3*ga^4 - 
         2*al^2*be*de^4*ga^4 + 4*al*be^2*de^4*ga^4 - be^3*de^4*ga^4 + 
         12*al^6*ga^5 - 72*al^5*be*ga^5 + 177*al^4*be^2*ga^5 - 
         228*al^3*be^3*ga^5 + 162*al^2*be^4*ga^5 - 60*al*be^5*ga^5 + 
         9*be^6*ga^5 + 16*al^5*de*ga^5 - 100*al^4*be*de*ga^5 + 
         228*al^3*be^2*de*ga^5 - 232*al^2*be^3*de*ga^5 + 
         106*al*be^4*de*ga^5 - 18*be^5*de*ga^5 + 4*al^4*de^2*ga^5 - 
         36*al^3*be*de^2*ga^5 + 78*al^2*be^2*de^2*ga^5 - 
         54*al*be^3*de^2*ga^5 + 11*be^4*de^2*ga^5 - 4*al^2*be*de^3*ga^5 + 
         8*al*be^2*de^3*ga^5 - 2*be^3*de^3*ga^5 + 2*al^5*ga^6 - 
         11*al^4*be*ga^6 + 24*al^3*be^2*ga^6 - 26*al^2*be^3*ga^6 + 
         14*al*be^4*ga^6 - 3*be^5*ga^6 + 2*al^4*de*ga^6 - 
         12*al^3*be*de*ga^6 + 24*al^2*be^2*de*ga^6 - 18*al*be^3*de*ga^6 + 
         4*be^4*de*ga^6 - 2*al^2*be*de^2*ga^6 + 4*al*be^2*de^2*ga^6 - 
         be^3*de^2*ga^6)/(al*(al - 2*be)^2*(al - be)^2*be*(be - de)*
         (al - be + de)^2*ga*(al + ga)^2*(al - be + ga)^2*(al + de + ga))), 
      (-2*al^4 + 2*al^3*be + 4*al^3*de - 6*al^2*be*de + 2*al*be^2*de - 
        5*al^3*ga + 4*al^2*be*ga + 7*al^2*de*ga - 7*al*be*de*ga + 
        be^2*de*ga - 4*al^2*ga^2 + 2*al*be*ga^2 + 4*al*de*ga^2 - 
        2*be*de*ga^2 - al*ga^3 + de*ga^3)/(al*(-1 + b)*(-al + be)*(be - de)*
        (-al + be - ga)^2*ga*(al + ga)^2*(-1 + z)), 
      -((9*al^8 - 54*al^7*be + 132*al^6*be^2 - 170*al^5*be^3 + 
         123*al^4*be^4 - 48*al^3*be^5 + 8*al^2*be^6 + 24*al^7*de - 
         133*al^6*be*de + 294*al^5*be^2*de - 333*al^4*be^3*de + 
         204*al^3*be^4*de - 64*al^2*be^5*de + 8*al*be^6*de + 21*al^6*de^2 - 
         106*al^5*be*de^2 + 206*al^4*be^2*de^2 - 194*al^3*be^3*de^2 + 
         89*al^2*be^4*de^2 - 16*al*be^5*de^2 + 6*al^5*de^3 - 
         27*al^4*be*de^3 + 44*al^3*be^2*de^3 - 31*al^2*be^3*de^3 + 
         8*al*be^4*de^3 + 30*al^7*ga - 156*al^6*be*ga + 320*al^5*be^2*ga - 
         336*al^4*be^3*ga + 194*al^3*be^4*ga - 60*al^2*be^5*ga + 
         8*al*be^6*ga + 70*al^6*de*ga - 330*al^5*be*de*ga + 
         595*al^4*be^2*de*ga - 526*al^3*be^3*de*ga + 239*al^2*be^4*de*ga - 
         52*al*be^5*de*ga + 4*be^6*de*ga + 52*al^5*de^2*ga - 
         219*al^4*be*de^2*ga + 336*al^3*be^2*de^2*ga - 235*al^2*be^3*de^2*
          ga + 74*al*be^4*de^2*ga - 8*be^5*de^2*ga + 12*al^4*de^3*ga - 
         44*al^3*be*de^3*ga + 54*al^2*be^2*de^3*ga - 26*al*be^3*de^3*ga + 
         4*be^4*de^3*ga + 41*al^6*ga^2 - 178*al^5*be*ga^2 + 
         281*al^4*be^2*ga^2 - 202*al^3*be^3*ga^2 + 66*al^2*be^4*ga^2 - 
         8*al*be^5*ga^2 + 82*al^5*de*ga^2 - 316*al^4*be*de*ga^2 + 
         424*al^3*be^2*de*ga^2 - 245*al^2*be^3*de*ga^2 + 58*al*be^4*de*ga^2 - 
         4*be^5*de*ga^2 + 49*al^4*de^2*ga^2 - 164*al^3*be*de^2*ga^2 + 
         176*al^2*be^2*de^2*ga^2 - 72*al*be^3*de^2*ga^2 + 9*be^4*de^2*ga^2 + 
         8*al^3*de^3*ga^2 - 22*al^2*be*de^3*ga^2 + 16*al*be^2*de^3*ga^2 - 
         3*be^3*de^3*ga^2 + 30*al^5*ga^3 - 107*al^4*be*ga^3 + 
         118*al^3*be^2*ga^3 - 37*al^2*be^3*ga^3 - 8*al*be^4*ga^3 + 
         4*be^5*ga^3 + 50*al^4*de*ga^3 - 154*al^3*be*de*ga^3 + 
         137*al^2*be^2*de*ga^3 - 34*al*be^3*de*ga^3 - 2*be^4*de*ga^3 + 
         22*al^3*de^2*ga^3 - 57*al^2*be*de^2*ga^3 + 36*al*be^2*de^2*ga^3 - 
         5*be^3*de^2*ga^3 + 2*al^2*de^3*ga^3 - 4*al*be*de^3*ga^3 + 
         be^2*de^3*ga^3 + 12*al^4*ga^4 - 36*al^3*be*ga^4 + 
         27*al^2*be^2*ga^4 - 3*be^4*ga^4 + 16*al^3*de*ga^4 - 
         40*al^2*be*de*ga^4 + 22*al*be^2*de*ga^4 - be^3*de*ga^4 + 
         4*al^2*de^2*ga^4 - 8*al*be*de^2*ga^4 + 2*be^2*de^2*ga^4 + 
         2*al^3*ga^5 - 5*al^2*be*ga^5 + 2*al*be^2*ga^5 + be^3*ga^5 + 
         2*al^2*de*ga^5 - 4*al*be*de*ga^5 + be^2*de*ga^5)/
        (al*(al - 2*be)^2*(al - be)^2*(al - be + de)^2*(al + ga)^2*
         (al - be + ga)^2*(al + de + ga))), 
      (3*al^10 - 20*al^9*be + 55*al^8*be^2 - 80*al^7*be^3 + 65*al^6*be^4 - 
        28*al^5*be^5 + 5*al^4*be^6 + 6*al^9*de - 44*al^8*be*de + 
        136*al^7*be^2*de - 230*al^6*be^3*de + 232*al^5*be^4*de - 
        142*al^4*be^5*de + 50*al^3*be^6*de - 8*al^2*be^7*de + 3*al^8*de^2 - 
        36*al^7*be*de^2 + 146*al^6*be^2*de^2 - 288*al^5*be^3*de^2 + 
        312*al^4*be^4*de^2 - 190*al^3*be^5*de^2 + 61*al^2*be^6*de^2 - 
        8*al*be^7*de^2 - 18*al^6*be*de^3 + 92*al^5*be^2*de^3 - 
        182*al^4*be^3*de^3 + 176*al^3*be^4*de^3 - 84*al^2*be^5*de^3 + 
        16*al*be^6*de^3 - 6*al^5*be*de^4 + 27*al^4*be^2*de^4 - 
        44*al^3*be^3*de^4 + 31*al^2*be^4*de^4 - 8*al*be^5*de^4 + 14*al^9*ga - 
        91*al^8*be*ga + 244*al^7*be^2*ga - 346*al^6*be^3*ga + 
        274*al^5*be^4*ga - 115*al^4*be^5*ga + 20*al^3*be^6*ga + 
        26*al^8*de*ga - 180*al^7*be*de*ga + 506*al^6*be^2*de*ga - 
        740*al^5*be^3*de*ga + 606*al^4*be^4*de*ga - 280*al^3*be^5*de*ga + 
        70*al^2*be^6*de*ga - 8*al*be^7*de*ga + 12*al^7*de^2*ga - 
        122*al^6*be*de^2*ga + 408*al^5*be^2*de^2*ga - 632*al^4*be^3*de^2*ga + 
        508*al^3*be^4*de^2*ga - 216*al^2*be^5*de^2*ga + 46*al*be^6*de^2*ga - 
        4*be^7*de^2*ga - 44*al^5*be*de^3*ga + 184*al^4*be^2*de^3*ga - 
        280*al^3*be^3*de^3*ga + 196*al^2*be^4*de^3*ga - 64*al*be^5*de^3*ga + 
        8*be^6*de^3*ga - 12*al^4*be*de^4*ga + 44*al^3*be^2*de^4*ga - 
        54*al^2*be^3*de^4*ga + 26*al*be^4*de^4*ga - 4*be^5*de^4*ga + 
        26*al^8*ga^2 - 164*al^7*be*ga^2 + 426*al^6*be^2*ga^2 - 
        584*al^5*be^3*ga^2 + 446*al^4*be^4*ga^2 - 180*al^3*be^5*ga^2 + 
        30*al^2*be^6*ga^2 + 44*al^7*de*ga^2 - 290*al^6*be*de*ga^2 + 
        748*al^5*be^2*de*ga^2 - 950*al^4*be^3*de*ga^2 + 
        620*al^3*be^4*de*ga^2 - 194*al^2*be^5*de*ga^2 + 22*al*be^6*de*ga^2 + 
        18*al^6*de^2*ga^2 - 164*al^5*be*de^2*ga^2 + 458*al^4*be^2*de^2*ga^2 - 
        536*al^3*be^3*de^2*ga^2 + 278*al^2*be^4*de^2*ga^2 - 
        54*al*be^5*de^2*ga^2 + be^6*de^2*ga^2 - 42*al^4*be*de^3*ga^2 + 
        136*al^3*be^2*de^3*ga^2 - 136*al^2*be^3*de^3*ga^2 + 
        48*al*be^4*de^3*ga^2 - 4*be^5*de^3*ga^2 - 8*al^3*be*de^4*ga^2 + 
        22*al^2*be^2*de^4*ga^2 - 16*al*be^3*de^4*ga^2 + 3*be^4*de^4*ga^2 + 
        24*al^7*ga^3 - 146*al^6*be*ga^3 + 364*al^5*be^2*ga^3 - 
        476*al^4*be^3*ga^3 + 344*al^3*be^4*ga^3 - 130*al^2*be^5*ga^3 + 
        20*al*be^6*ga^3 + 36*al^6*de*ga^3 - 228*al^5*be*de*ga^3 + 
        544*al^4*be^2*de*ga^3 - 604*al^3*be^3*de*ga^3 + 
        316*al^2*be^4*de*ga^3 - 66*al*be^5*de*ga^3 + 2*be^6*de*ga^3 + 
        12*al^5*de^2*ga^3 - 106*al^4*be*de^2*ga^3 + 256*al^3*be^2*de^2*ga^3 - 
        226*al^2*be^3*de^2*ga^3 + 70*al*be^4*de^2*ga^3 - 3*be^5*de^2*ga^3 - 
        20*al^3*be*de^3*ga^3 + 50*al^2*be^2*de^3*ga^3 - 
        28*al*be^3*de^3*ga^3 + 2*be^4*de^3*ga^3 - 2*al^2*be*de^4*ga^3 + 
        4*al*be^2*de^4*ga^3 - be^3*de^4*ga^3 + 11*al^6*ga^4 - 
        64*al^5*be*ga^4 + 151*al^4*be^2*ga^4 - 184*al^3*be^3*ga^4 + 
        121*al^2*be^4*ga^4 - 40*al*be^5*ga^4 + 5*be^6*ga^4 + 
        14*al^5*de*ga^4 - 86*al^4*be*de*ga^4 + 190*al^3*be^2*de*ga^4 - 
        182*al^2*be^3*de*ga^4 + 74*al*be^4*de*ga^4 - 10*be^5*de*ga^4 + 
        3*al^4*de^2*ga^4 - 30*al^3*be*de^2*ga^4 + 65*al^2*be^2*de^2*ga^4 - 
        42*al*be^3*de^2*ga^4 + 7*be^4*de^2*ga^4 - 4*al^2*be*de^3*ga^4 + 
        8*al*be^2*de^3*ga^4 - 2*be^3*de^3*ga^4 + 2*al^5*ga^5 - 
        11*al^4*be*ga^5 + 24*al^3*be^2*ga^5 - 26*al^2*be^3*ga^5 + 
        14*al*be^4*ga^5 - 3*be^5*ga^5 + 2*al^4*de*ga^5 - 12*al^3*be*de*ga^5 + 
        24*al^2*be^2*de*ga^5 - 18*al*be^3*de*ga^5 + 4*be^4*de*ga^5 - 
        2*al^2*be*de^2*ga^5 + 4*al*be^2*de^2*ga^5 - be^3*de^2*ga^5)/
       (al*(al - 2*be)^2*(al - be)^2*be*(be - de)*(al - be + de)^2*
        (al + ga)^2*(al - be + ga)^2*(al + de + ga)), 
      -((3*al^6 - 11*al^5*be + 13*al^4*be^2 - 5*al^3*be^3 - 9*al^5*de + 
         38*al^4*be*de - 57*al^3*be^2*de + 36*al^2*be^3*de - 8*al*be^4*de + 
         8*al^5*ga - 27*al^4*be*ga + 29*al^3*be^2*ga - 10*al^2*be^3*ga - 
         20*al^4*de*ga + 71*al^3*be*de*ga - 83*al^2*be^2*de*ga + 
         36*al*be^3*de*ga - 4*be^4*de*ga + 7*al^4*ga^2 - 21*al^3*be*ga^2 + 
         19*al^2*be^2*ga^2 - 5*al*be^3*ga^2 - 15*al^3*de*ga^2 + 
         43*al^2*be*de*ga^2 - 35*al*be^2*de*ga^2 + 8*be^3*de*ga^2 + 
         2*al^3*ga^3 - 5*al^2*be*ga^3 + 3*al*be^2*ga^3 - 4*al^2*de*ga^3 + 
         9*al*be*de*ga^3 - 4*be^2*de*ga^3)/(al*(-1 + b)*(al - 2*be)^2*
         (al - be)^2*(be - de)*(al + ga)^2*(al - be + ga)^2*(-1 + z)))}, 
     {0, (2*al - be + ga)/(al*(-1 + b)*(al - be)*ga*(al + ga)*(al - be + ga)*
        (-1 + z)), -((al^2 - 2*al*de + be*de + al*ga - de*ga)/
        (al*(-1 + b)*(al - be)*(be - de)*ga*(al + ga)*(al - be + ga)*
         (-1 + z))), -((4*al^3 - 6*al^2*be + 2*al*be^2 + 7*al^2*ga - 
         7*al*be*ga + be^2*ga + 4*al*ga^2 - 2*be*ga^2 + ga^3)/
        (al*(-1 + b)*(al - be)*ga*(al + ga)^2*(al - be + ga)^2*(-1 + z))), 
      (2*al^4 - 2*al^3*be - 4*al^3*de + 6*al^2*be*de - 2*al*be^2*de + 
        5*al^3*ga - 4*al^2*be*ga - 7*al^2*de*ga + 7*al*be*de*ga - 
        be^2*de*ga + 4*al^2*ga^2 - 2*al*be*ga^2 - 4*al*de*ga^2 + 
        2*be*de*ga^2 + al*ga^3 - de*ga^3)/(al*(-1 + b)*(al - be)*(be - de)*ga*
        (al + ga)^2*(al - be + ga)^2*(-1 + z)), 
      -((2*al^5*be^3 - 2*al^4*be^4 - 6*al^4*be^2*de^2 + 12*al^3*be^3*de^2 - 
         8*al^2*be^4*de^2 + 2*al*be^5*de^2 + al^6*be*ga - 2*al^5*be^2*ga + 
         6*al^4*be^3*ga - 4*al^3*be^4*ga - 2*al^5*de^2*ga + 
         5*al^4*be*de^2*ga - 16*al^3*be^2*de^2*ga + 19*al^2*be^3*de^2*ga - 
         8*al*be^4*de^2*ga + be^5*de^2*ga + 2*al^5*be*ga^2 - 
         4*al^4*be^2*ga^2 + 6*al^3*be^3*ga^2 - 2*al^2*be^4*ga^2 - 
         2*al^4*de^2*ga^2 + 4*al^3*be*de^2*ga^2 - 10*al^2*be^2*de^2*ga^2 + 
         8*al*be^3*de^2*ga^2 - 2*be^4*de^2*ga^2 + al^4*be*ga^3 - 
         2*al^3*be^2*ga^3 + 2*al^2*be^3*ga^3 - 2*al*be^2*de^2*ga^3 + 
         be^3*de^2*ga^3)/(al*(-1 + b)^2*(al - be)^2*be*(be - de)*(be - ga)*ga*
         (al + ga)^2*(al - be + ga)^2*(al + de + ga)*(-1 + z)^2)), 
      -((al^4 + 2*al^3*be - 5*al^2*be^2 + 2*al*be^3 + 7*al^2*be*ga - 
         7*al*be^2*ga + be^3*ga - al^2*ga^2 + 5*al*be*ga^2 - 2*be^2*ga^2 + 
         be*ga^3)/(al*(-1 + b)*(al - be)*be*(be - ga)*(al + ga)^2*
         (al - be + ga)^2*(-1 + z))), (al^5 - al^3*be^2 - al^4*de - 
        2*al^3*be*de + 5*al^2*be^2*de - 2*al*be^3*de + 2*al^4*ga + 
        al^3*be*ga - 2*al^2*be^2*ga - 7*al^2*be*de*ga + 7*al*be^2*de*ga - 
        be^3*de*ga + al^3*ga^2 + 2*al^2*be*ga^2 - al*be^2*ga^2 + 
        al^2*de*ga^2 - 5*al*be*de*ga^2 + 2*be^2*de*ga^2 + al*be*ga^3 - 
        be*de*ga^3)/(al*(-1 + b)*(al - be)*be*(be - de)*(be - ga)*(al + ga)^2*
        (al - be + ga)^2*(-1 + z)), -((al^6*be - al^4*be^3 - 2*al^5*de^2 - 
         al^4*be*de^2 + 8*al^3*be^2*de^2 - 7*al^2*be^3*de^2 + 
         2*al*be^4*de^2 + 2*al^5*be*ga + al^4*be^2*ga - 2*al^3*be^3*ga - 
         2*al^4*de^2*ga - 8*al^3*be*de^2*ga + 16*al^2*be^2*de^2*ga - 
         8*al*be^3*de^2*ga + be^4*de^2*ga + al^4*be*ga^2 + 2*al^3*be^2*ga^2 - 
         al^2*be^3*ga^2 - 8*al^2*be*de^2*ga^2 + 8*al*be^2*de^2*ga^2 - 
         2*be^3*de^2*ga^2 + al^2*be^2*ga^3 - 2*al*be*de^2*ga^3 + 
         be^2*de^2*ga^3)/(al*(-1 + b)^2*(al - be)^2*be*(be - de)*(be - ga)*
         (al + ga)^2*(al - be + ga)^2*(al + de + ga)*(-1 + z)^2))}, 
     {0, -((2*al^3 - 7*al^2*be + 7*al*be^2 - 2*be^3 + 4*al^2*de - 
         8*al*be*de + 4*be^2*de + 2*al*de^2 - 2*be*de^2 + 3*al^2*ga - 
         8*al*be*ga + 4*be^2*ga + 4*al*de*ga - 4*be*de*ga + de^2*ga + 
         al*ga^2 - 2*be*ga^2 + de*ga^2)/(al*(al - 2*be)*(al - be)*de*
         (al - be + de)*(al + ga)*(al - be + ga))), 
      (3*al^2 - 5*al*be + 2*be^2 + 2*al*de - 2*be*de + 3*al*ga - 2*be*ga + 
        de*ga + ga^2)/(al*(al - 2*be)*(al - be)*(al - be + de)*(al + ga)*
        (al - be + ga)), (6*al^9 - 48*al^8*be + 158*al^7*be^2 - 
        278*al^6*be^3 + 284*al^5*be^4 - 170*al^4*be^5 + 56*al^3*be^6 - 
        8*al^2*be^7 + 24*al^8*de - 168*al^7*be*de + 483*al^6*be^2*de - 
        736*al^5*be^3*de + 639*al^4*be^4*de - 314*al^3*be^5*de + 
        80*al^2*be^6*de - 8*al*be^7*de + 36*al^7*de^2 - 219*al^6*be*de^2 + 
        538*al^5*be^2*de^2 - 683*al^4*be^3*de^2 + 472*al^3*be^4*de^2 - 
        168*al^2*be^5*de^2 + 24*al*be^6*de^2 + 24*al^6*de^3 - 
        126*al^5*be*de^3 + 257*al^4*be^2*de^3 - 256*al^3*be^3*de^3 + 
        125*al^2*be^4*de^3 - 24*al*be^5*de^3 + 6*al^5*de^4 - 
        27*al^4*be*de^4 + 44*al^3*be^2*de^4 - 31*al^2*be^3*de^4 + 
        8*al*be^4*de^4 + 24*al^8*ga - 176*al^7*be*ga + 518*al^6*be^2*ga - 
        790*al^5*be^3*ga + 674*al^4*be^4*ga - 322*al^3*be^5*ga + 
        80*al^2*be^6*ga - 8*al*be^7*ga + 84*al^7*de*ga - 528*al^6*be*de*ga + 
        1326*al^5*be^2*de*ga - 1703*al^4*be^3*de*ga + 1190*al^3*be^4*de*ga - 
        441*al^2*be^5*de*ga + 76*al*be^6*de*ga - 4*be^7*de*ga + 
        108*al^6*de^2*ga - 574*al^5*be*de^2*ga + 1191*al^4*be^2*de^2*ga - 
        1222*al^3*be^3*de^2*ga + 641*al^2*be^4*de^2*ga - 
        156*al*be^5*de^2*ga + 12*be^6*de^2*ga + 60*al^5*de^3*ga - 
        266*al^4*be*de^3*ga + 436*al^3*be^2*de^3*ga - 328*al^2*be^3*de^3*ga + 
        110*al*be^4*de^3*ga - 12*be^5*de^3*ga + 12*al^4*de^4*ga - 
        44*al^3*be*de^4*ga + 54*al^2*be^2*de^4*ga - 26*al*be^3*de^4*ga + 
        4*be^4*de^4*ga + 38*al^7*ga^2 - 254*al^6*be*ga^2 + 
        658*al^5*be^2*ga^2 - 840*al^4*be^3*ga^2 + 558*al^3*be^4*ga^2 - 
        184*al^2*be^5*ga^2 + 24*al*be^6*ga^2 + 116*al^6*de*ga^2 - 
        644*al^5*be*de*ga^2 + 1370*al^4*be^2*de*ga^2 - 
        1402*al^3*be^3*de*ga^2 + 713*al^2*be^4*de*ga^2 - 
        164*al*be^5*de*ga^2 + 12*be^6*de*ga^2 + 126*al^5*de^2*ga^2 - 
        568*al^4*be*de^2*ga^2 + 944*al^3*be^2*de^2*ga^2 - 
        715*al^2*be^3*de^2*ga^2 + 242*al*be^4*de^2*ga^2 - 28*be^5*de^2*ga^2 + 
        56*al^4*de^3*ga^2 - 200*al^3*be*de^3*ga^2 + 238*al^2*be^2*de^3*ga^2 - 
        112*al*be^3*de^3*ga^2 + 17*be^4*de^3*ga^2 + 8*al^3*de^4*ga^2 - 
        22*al^2*be*de^4*ga^2 + 16*al*be^2*de^4*ga^2 - 3*be^3*de^4*ga^2 + 
        30*al^6*ga^3 - 182*al^5*be*ga^3 + 408*al^4*be^2*ga^3 - 
        416*al^3*be^3*ga^3 + 192*al^2*be^4*ga^3 - 32*al*be^5*ga^3 + 
        80*al^5*de*ga^3 - 386*al^4*be*de*ga^3 + 670*al^3*be^2*de*ga^3 - 
        501*al^2*be^3*de*ga^3 + 152*al*be^4*de*ga^3 - 12*be^5*de*ga^3 + 
        72*al^4*de^2*ga^3 - 266*al^3*be*de^2*ga^3 + 327*al^2*be^2*de^2*ga^3 - 
        154*al*be^3*de^2*ga^3 + 22*be^4*de^2*ga^3 + 24*al^3*de^3*ga^3 - 
        66*al^2*be*de^3*ga^3 + 48*al*be^2*de^3*ga^3 - 9*be^3*de^3*ga^3 + 
        2*al^2*de^4*ga^3 - 4*al*be*de^4*ga^3 + be^2*de^4*ga^3 + 
        12*al^5*ga^4 - 66*al^4*be*ga^4 + 126*al^3*be^2*ga^4 - 
        96*al^2*be^3*ga^4 + 24*al*be^4*ga^4 + 28*al^4*de*ga^4 - 
        116*al^3*be*de*ga^4 + 158*al^2*be^2*de*ga^4 - 76*al*be^3*de*ga^4 + 
        9*be^4*de*ga^4 + 20*al^3*de^2*ga^4 - 58*al^2*be*de^2*ga^4 + 
        46*al*be^2*de^2*ga^4 - 9*be^3*de^2*ga^4 + 4*al^2*de^3*ga^4 - 
        8*al*be*de^3*ga^4 + 2*be^2*de^3*ga^4 + 2*al^4*ga^5 - 
        10*al^3*be*ga^5 + 16*al^2*be^2*ga^5 - 8*al*be^3*ga^5 + 
        4*al^3*de*ga^5 - 14*al^2*be*de*ga^5 + 14*al*be^2*de*ga^5 - 
        3*be^3*de*ga^5 + 2*al^2*de^2*ga^5 - 4*al*be*de^2*ga^5 + 
        be^2*de^2*ga^5)/(al*(al - 2*be)^2*(al - be)^2*de*(al - be + de)^2*
        (al + ga)^2*(al - be + ga)^2*(al + de + ga)), 
      -((9*al^8 - 54*al^7*be + 132*al^6*be^2 - 170*al^5*be^3 + 
         123*al^4*be^4 - 48*al^3*be^5 + 8*al^2*be^6 + 24*al^7*de - 
         133*al^6*be*de + 294*al^5*be^2*de - 333*al^4*be^3*de + 
         204*al^3*be^4*de - 64*al^2*be^5*de + 8*al*be^6*de + 21*al^6*de^2 - 
         106*al^5*be*de^2 + 206*al^4*be^2*de^2 - 194*al^3*be^3*de^2 + 
         89*al^2*be^4*de^2 - 16*al*be^5*de^2 + 6*al^5*de^3 - 
         27*al^4*be*de^3 + 44*al^3*be^2*de^3 - 31*al^2*be^3*de^3 + 
         8*al*be^4*de^3 + 30*al^7*ga - 156*al^6*be*ga + 320*al^5*be^2*ga - 
         336*al^4*be^3*ga + 194*al^3*be^4*ga - 60*al^2*be^5*ga + 
         8*al*be^6*ga + 70*al^6*de*ga - 330*al^5*be*de*ga + 
         595*al^4*be^2*de*ga - 526*al^3*be^3*de*ga + 239*al^2*be^4*de*ga - 
         52*al*be^5*de*ga + 4*be^6*de*ga + 52*al^5*de^2*ga - 
         219*al^4*be*de^2*ga + 336*al^3*be^2*de^2*ga - 235*al^2*be^3*de^2*
          ga + 74*al*be^4*de^2*ga - 8*be^5*de^2*ga + 12*al^4*de^3*ga - 
         44*al^3*be*de^3*ga + 54*al^2*be^2*de^3*ga - 26*al*be^3*de^3*ga + 
         4*be^4*de^3*ga + 41*al^6*ga^2 - 178*al^5*be*ga^2 + 
         281*al^4*be^2*ga^2 - 202*al^3*be^3*ga^2 + 66*al^2*be^4*ga^2 - 
         8*al*be^5*ga^2 + 82*al^5*de*ga^2 - 316*al^4*be*de*ga^2 + 
         424*al^3*be^2*de*ga^2 - 245*al^2*be^3*de*ga^2 + 58*al*be^4*de*ga^2 - 
         4*be^5*de*ga^2 + 49*al^4*de^2*ga^2 - 164*al^3*be*de^2*ga^2 + 
         176*al^2*be^2*de^2*ga^2 - 72*al*be^3*de^2*ga^2 + 9*be^4*de^2*ga^2 + 
         8*al^3*de^3*ga^2 - 22*al^2*be*de^3*ga^2 + 16*al*be^2*de^3*ga^2 - 
         3*be^3*de^3*ga^2 + 30*al^5*ga^3 - 107*al^4*be*ga^3 + 
         118*al^3*be^2*ga^3 - 37*al^2*be^3*ga^3 - 8*al*be^4*ga^3 + 
         4*be^5*ga^3 + 50*al^4*de*ga^3 - 154*al^3*be*de*ga^3 + 
         137*al^2*be^2*de*ga^3 - 34*al*be^3*de*ga^3 - 2*be^4*de*ga^3 + 
         22*al^3*de^2*ga^3 - 57*al^2*be*de^2*ga^3 + 36*al*be^2*de^2*ga^3 - 
         5*be^3*de^2*ga^3 + 2*al^2*de^3*ga^3 - 4*al*be*de^3*ga^3 + 
         be^2*de^3*ga^3 + 12*al^4*ga^4 - 36*al^3*be*ga^4 + 
         27*al^2*be^2*ga^4 - 3*be^4*ga^4 + 16*al^3*de*ga^4 - 
         40*al^2*be*de*ga^4 + 22*al*be^2*de*ga^4 - be^3*de*ga^4 + 
         4*al^2*de^2*ga^4 - 8*al*be*de^2*ga^4 + 2*be^2*de^2*ga^4 + 
         2*al^3*ga^5 - 5*al^2*be*ga^5 + 2*al*be^2*ga^5 + be^3*ga^5 + 
         2*al^2*de*ga^5 - 4*al*be*de*ga^5 + be^2*de*ga^5)/
        (al*(al - 2*be)^2*(al - be)^2*(al - be + de)^2*(al + ga)^2*
         (al - be + ga)^2*(al + de + ga))), 
      (al^4 + 2*al^3*be - 5*al^2*be^2 + 2*al*be^3 + 7*al^2*be*ga - 
        7*al*be^2*ga + be^3*ga - al^2*ga^2 + 5*al*be*ga^2 - 2*be^2*ga^2 + 
        be*ga^3)/(al*(-1 + b)*be*(-al + be)*(be - ga)*(-al + be - ga)^2*
        (al + ga)^2*(-1 + z)), -((2*al^10 - 14*al^9*be + 38*al^8*be^2 - 
         50*al^7*be^3 + 32*al^6*be^4 - 8*al^5*be^5 + 8*al^9*de - 
         50*al^8*be*de + 122*al^7*be^2*de - 145*al^6*be^3*de + 
         84*al^5*be^4*de - 19*al^4*be^5*de + 12*al^8*de^2 - 66*al^7*be*de^2 + 
         141*al^6*be^2*de^2 - 146*al^5*be^3*de^2 + 73*al^4*be^4*de^2 - 
         14*al^3*be^5*de^2 + 8*al^7*de^3 - 38*al^6*be*de^3 + 
         68*al^5*be^2*de^3 - 57*al^4*be^3*de^3 + 22*al^3*be^4*de^3 - 
         3*al^2*be^5*de^3 + 2*al^6*de^4 - 8*al^5*be*de^4 + 
         11*al^4*be^2*de^4 - 6*al^3*be^3*de^4 + al^2*be^4*de^4 + 6*al^9*ga - 
         32*al^8*be*ga + 46*al^7*be^2*ga + 30*al^6*be^3*ga - 
         140*al^5*be^4*ga + 138*al^4*be^5*ga - 56*al^3*be^6*ga + 
         8*al^2*be^7*ga + 20*al^8*de*ga - 88*al^7*be*de*ga + 
         89*al^6*be^2*de*ga + 126*al^5*be^3*de*ga - 329*al^4*be^4*de*ga + 
         254*al^3*be^5*de*ga - 80*al^2*be^6*de*ga + 8*al*be^7*de*ga + 
         24*al^7*de^2*ga - 81*al^6*be*de^2*ga + 32*al^5*be^2*de^2*ga + 
         171*al^4*be^3*de^2*ga - 256*al^3*be^4*de^2*ga + 
         134*al^2*be^5*de^2*ga - 24*al*be^6*de^2*ga + 12*al^6*de^3*ga - 
         26*al^5*be*de^3*ga - 23*al^4*be^2*de^3*ga + 92*al^3*be^3*de^3*ga - 
         73*al^2*be^4*de^3*ga + 18*al*be^5*de^3*ga + 2*al^5*de^4*ga - 
         al^4*be*de^4*ga - 12*al^3*be^2*de^4*ga + 17*al^2*be^3*de^4*ga - 
         6*al*be^4*de^4*ga + 6*al^8*ga^2 - 14*al^7*be*ga^2 - 
         66*al^6*be^2*ga^2 + 290*al^5*be^3*ga^2 - 418*al^4*be^4*ga^2 + 
         274*al^3*be^5*ga^2 - 80*al^2*be^6*ga^2 + 8*al*be^7*ga^2 + 
         16*al^7*de*ga^2 - 10*al^6*be*de*ga^2 - 240*al^5*be^2*de*ga^2 + 
         690*al^4*be^3*de*ga^2 - 758*al^3*be^4*de*ga^2 + 
         375*al^2*be^5*de*ga^2 - 76*al*be^6*de*ga^2 + 4*be^7*de*ga^2 + 
         14*al^6*de^2*ga^2 + 26*al^5*be*de^2*ga^2 - 286*al^4*be^2*de^2*ga^2 + 
         544*al^3*be^3*de^2*ga^2 - 415*al^2*be^4*de^2*ga^2 + 
         130*al*be^5*de^2*ga^2 - 12*be^6*de^2*ga^2 + 4*al^5*de^3*ga^2 + 
         30*al^4*be*de^3*ga^2 - 136*al^3*be^2*de^3*ga^2 + 
         164*al^2*be^3*de^3*ga^2 - 72*al*be^4*de^3*ga^2 + 9*be^5*de^3*ga^2 + 
         8*al^3*be*de^4*ga^2 - 22*al^2*be^2*de^4*ga^2 + 
         16*al*be^3*de^4*ga^2 - 3*be^4*de^4*ga^2 + 2*al^7*ga^3 + 
         14*al^6*be*ga^3 - 130*al^5*be^2*ga^3 + 320*al^4*be^3*ga^3 - 
         334*al^3*be^4*ga^3 + 152*al^2*be^5*ga^3 - 24*al*be^6*ga^3 + 
         4*al^6*de*ga^3 + 52*al^5*be*de*ga^3 - 310*al^4*be^2*de*ga^3 + 
         570*al^3*be^3*de*ga^3 - 437*al^2*be^4*de*ga^3 + 
         136*al*be^5*de*ga^3 - 12*be^6*de*ga^3 + 2*al^5*de^2*ga^3 + 
         60*al^4*be*de^2*ga^3 - 240*al^3*be^2*de^2*ga^3 + 
         303*al^2*be^3*de^2*ga^3 - 146*al*be^4*de^2*ga^3 + 
         22*be^5*de^2*ga^3 + 24*al^3*be*de^3*ga^3 - 66*al^2*be^2*de^3*ga^3 + 
         48*al*be^3*de^3*ga^3 - 9*be^4*de^3*ga^3 + 2*al^2*be*de^4*ga^3 - 
         4*al*be^2*de^4*ga^3 + be^3*de^4*ga^3 + 12*al^5*be*ga^4 - 
         66*al^4*be^2*ga^4 + 126*al^3*be^3*ga^4 - 96*al^2*be^4*ga^4 + 
         24*al*be^5*ga^4 + 28*al^4*be*de*ga^4 - 116*al^3*be^2*de*ga^4 + 
         158*al^2*be^3*de*ga^4 - 76*al*be^4*de*ga^4 + 9*be^5*de*ga^4 + 
         20*al^3*be*de^2*ga^4 - 58*al^2*be^2*de^2*ga^4 + 
         46*al*be^3*de^2*ga^4 - 9*be^4*de^2*ga^4 + 4*al^2*be*de^3*ga^4 - 
         8*al*be^2*de^3*ga^4 + 2*be^3*de^3*ga^4 + 2*al^4*be*ga^5 - 
         10*al^3*be^2*ga^5 + 16*al^2*be^3*ga^5 - 8*al*be^4*ga^5 + 
         4*al^3*be*de*ga^5 - 14*al^2*be^2*de*ga^5 + 14*al*be^3*de*ga^5 - 
         3*be^4*de*ga^5 + 2*al^2*be*de^2*ga^5 - 4*al*be^2*de^2*ga^5 + 
         be^3*de^2*ga^5)/(al*(al - 2*be)^2*(al - be)^2*be*de*(al - be + de)^2*
         (al + ga)^2*(al - be + ga)^2*(al + de + ga))), 
      (2*al^9 - 9*al^8*be + 14*al^7*be^2 - 8*al^6*be^3 + al^4*be^5 + 
        6*al^8*de - 26*al^7*be*de + 39*al^6*be^2*de - 22*al^5*be^3*de + 
        al^4*be^4*de + 2*al^3*be^5*de + 6*al^7*de^2 - 25*al^6*be*de^2 + 
        36*al^5*be^2*de^2 - 20*al^4*be^3*de^2 + 2*al^3*be^4*de^2 + 
        al^2*be^5*de^2 + 2*al^6*de^3 - 8*al^5*be*de^3 + 11*al^4*be^2*de^3 - 
        6*al^3*be^3*de^3 + al^2*be^4*de^3 + 3*al^8*ga + 4*al^7*be*ga - 
        62*al^6*be^2*ga + 136*al^5*be^3*ga - 125*al^4*be^4*ga + 
        52*al^3*be^5*ga - 8*al^2*be^6*ga + 8*al^7*de*ga + 7*al^6*be*de*ga - 
        128*al^5*be^2*de*ga + 255*al^4*be^3*de*ga - 204*al^3*be^4*de*ga + 
        70*al^2*be^5*de*ga - 8*al*be^6*de*ga + 7*al^6*de^2*ga + 
        2*al^5*be*de^2*ga - 78*al^4*be^2*de^2*ga + 136*al^3*be^3*de^2*ga - 
        85*al^2*be^4*de^2*ga + 18*al*be^5*de^2*ga + 2*al^5*de^3*ga - 
        al^4*be*de^3*ga - 12*al^3*be^2*de^3*ga + 17*al^2*be^3*de^3*ga - 
        6*al*be^4*de^3*ga + 41*al^6*be*ga^2 - 178*al^5*be^2*ga^2 + 
        281*al^4*be^3*ga^2 - 202*al^3*be^4*ga^2 + 66*al^2*be^5*ga^2 - 
        8*al*be^6*ga^2 + 82*al^5*be*de*ga^2 - 316*al^4*be^2*de*ga^2 + 
        424*al^3*be^3*de*ga^2 - 245*al^2*be^4*de*ga^2 + 58*al*be^5*de*ga^2 - 
        4*be^6*de*ga^2 + 49*al^4*be*de^2*ga^2 - 164*al^3*be^2*de^2*ga^2 + 
        176*al^2*be^3*de^2*ga^2 - 72*al*be^4*de^2*ga^2 + 9*be^5*de^2*ga^2 + 
        8*al^3*be*de^3*ga^2 - 22*al^2*be^2*de^3*ga^2 + 16*al*be^3*de^3*ga^2 - 
        3*be^4*de^3*ga^2 - al^6*ga^3 + 38*al^5*be*ga^3 - 133*al^4*be^2*ga^3 + 
        162*al^3*be^3*ga^3 - 78*al^2*be^4*ga^3 + 12*al*be^5*ga^3 - 
        2*al^5*de*ga^3 + 64*al^4*be*de*ga^3 - 192*al^3*be^2*de*ga^3 + 
        187*al^2*be^3*de*ga^3 - 66*al*be^4*de*ga^3 + 6*be^5*de*ga^3 - 
        al^4*de^2*ga^3 + 28*al^3*be*de^2*ga^3 - 70*al^2*be^2*de^2*ga^3 + 
        48*al*be^3*de^2*ga^3 - 9*be^4*de^2*ga^3 + 2*al^2*be*de^3*ga^3 - 
        4*al*be^2*de^3*ga^3 + be^3*de^3*ga^3 + 12*al^4*be*ga^4 - 
        36*al^3*be^2*ga^4 + 27*al^2*be^3*ga^4 - 3*be^5*ga^4 + 
        16*al^3*be*de*ga^4 - 40*al^2*be^2*de*ga^4 + 22*al*be^3*de*ga^4 - 
        be^4*de*ga^4 + 4*al^2*be*de^2*ga^4 - 8*al*be^2*de^2*ga^4 + 
        2*be^3*de^2*ga^4 + 2*al^3*be*ga^5 - 5*al^2*be^2*ga^5 + 
        2*al*be^3*ga^5 + be^4*ga^5 + 2*al^2*be*de*ga^5 - 4*al*be^2*de*ga^5 + 
        be^3*de*ga^5)/(al*(al - 2*be)^2*(al - be)^2*be*(al - be + de)^2*
        (al + ga)^2*(al - be + ga)^2*(al + de + ga)), 
      -((al^7 - 3*al^6*be + 2*al^5*be^2 + al^4*be^3 - al^3*be^4 - 
         2*al^5*be*ga + 16*al^4*be^2*ga - 36*al^3*be^3*ga + 30*al^2*be^4*ga - 
         8*al*be^5*ga - al^5*ga^2 - 10*al^4*be*ga^2 + 51*al^3*be^2*ga^2 - 
         72*al^2*be^3*ga^2 + 35*al*be^4*ga^2 - 4*be^5*ga^2 - 
         14*al^3*be*ga^3 + 42*al^2*be^2*ga^3 - 36*al*be^3*ga^3 + 
         8*be^4*ga^3 - 4*al^2*be*ga^4 + 9*al*be^2*ga^4 - 4*be^3*ga^4)/
        (al*(-1 + b)*(al - 2*be)^2*(al - be)^2*be*(be - ga)*(al + ga)^2*
         (al - be + ga)^2*(-1 + z)))}, 
     {0, (3*al^2 - 5*al*be + 2*be^2 + 2*al*de - 2*be*de + 3*al*ga - 2*be*ga + 
        de*ga + ga^2)/(al*(al - 2*be)*(al - be)*(al - be + de)*(al + ga)*
        (al - be + ga)), -((al^4 - 2*al^3*be + al^2*be^2 - 2*al^2*be*de + 
         4*al*be^2*de - 2*be^3*de - 2*al*be*de^2 + 2*be^2*de^2 + 2*al^3*ga - 
         4*al^2*be*ga + 2*al*be^2*ga - 2*al*be*de*ga + be^2*de*ga - 
         be*de^2*ga + al^2*ga^2 - 2*al*be*ga^2 + be^2*ga^2 - be*de*ga^2)/
        (al*(al - 2*be)*(al - be)*be*(be - de)*(al - be + de)*(al + ga)*
         (al - be + ga))), -((9*al^8 - 54*al^7*be + 132*al^6*be^2 - 
         170*al^5*be^3 + 123*al^4*be^4 - 48*al^3*be^5 + 8*al^2*be^6 + 
         24*al^7*de - 133*al^6*be*de + 294*al^5*be^2*de - 333*al^4*be^3*de + 
         204*al^3*be^4*de - 64*al^2*be^5*de + 8*al*be^6*de + 21*al^6*de^2 - 
         106*al^5*be*de^2 + 206*al^4*be^2*de^2 - 194*al^3*be^3*de^2 + 
         89*al^2*be^4*de^2 - 16*al*be^5*de^2 + 6*al^5*de^3 - 
         27*al^4*be*de^3 + 44*al^3*be^2*de^3 - 31*al^2*be^3*de^3 + 
         8*al*be^4*de^3 + 30*al^7*ga - 156*al^6*be*ga + 320*al^5*be^2*ga - 
         336*al^4*be^3*ga + 194*al^3*be^4*ga - 60*al^2*be^5*ga + 
         8*al*be^6*ga + 70*al^6*de*ga - 330*al^5*be*de*ga + 
         595*al^4*be^2*de*ga - 526*al^3*be^3*de*ga + 239*al^2*be^4*de*ga - 
         52*al*be^5*de*ga + 4*be^6*de*ga + 52*al^5*de^2*ga - 
         219*al^4*be*de^2*ga + 336*al^3*be^2*de^2*ga - 235*al^2*be^3*de^2*
          ga + 74*al*be^4*de^2*ga - 8*be^5*de^2*ga + 12*al^4*de^3*ga - 
         44*al^3*be*de^3*ga + 54*al^2*be^2*de^3*ga - 26*al*be^3*de^3*ga + 
         4*be^4*de^3*ga + 41*al^6*ga^2 - 178*al^5*be*ga^2 + 
         281*al^4*be^2*ga^2 - 202*al^3*be^3*ga^2 + 66*al^2*be^4*ga^2 - 
         8*al*be^5*ga^2 + 82*al^5*de*ga^2 - 316*al^4*be*de*ga^2 + 
         424*al^3*be^2*de*ga^2 - 245*al^2*be^3*de*ga^2 + 58*al*be^4*de*ga^2 - 
         4*be^5*de*ga^2 + 49*al^4*de^2*ga^2 - 164*al^3*be*de^2*ga^2 + 
         176*al^2*be^2*de^2*ga^2 - 72*al*be^3*de^2*ga^2 + 9*be^4*de^2*ga^2 + 
         8*al^3*de^3*ga^2 - 22*al^2*be*de^3*ga^2 + 16*al*be^2*de^3*ga^2 - 
         3*be^3*de^3*ga^2 + 30*al^5*ga^3 - 107*al^4*be*ga^3 + 
         118*al^3*be^2*ga^3 - 37*al^2*be^3*ga^3 - 8*al*be^4*ga^3 + 
         4*be^5*ga^3 + 50*al^4*de*ga^3 - 154*al^3*be*de*ga^3 + 
         137*al^2*be^2*de*ga^3 - 34*al*be^3*de*ga^3 - 2*be^4*de*ga^3 + 
         22*al^3*de^2*ga^3 - 57*al^2*be*de^2*ga^3 + 36*al*be^2*de^2*ga^3 - 
         5*be^3*de^2*ga^3 + 2*al^2*de^3*ga^3 - 4*al*be*de^3*ga^3 + 
         be^2*de^3*ga^3 + 12*al^4*ga^4 - 36*al^3*be*ga^4 + 
         27*al^2*be^2*ga^4 - 3*be^4*ga^4 + 16*al^3*de*ga^4 - 
         40*al^2*be*de*ga^4 + 22*al*be^2*de*ga^4 - be^3*de*ga^4 + 
         4*al^2*de^2*ga^4 - 8*al*be*de^2*ga^4 + 2*be^2*de^2*ga^4 + 
         2*al^3*ga^5 - 5*al^2*be*ga^5 + 2*al*be^2*ga^5 + be^3*ga^5 + 
         2*al^2*de*ga^5 - 4*al*be*de*ga^5 + be^2*de*ga^5)/
        (al*(al - 2*be)^2*(al - be)^2*(al - be + de)^2*(al + ga)^2*
         (al - be + ga)^2*(al + de + ga))), 
      (3*al^10 - 20*al^9*be + 55*al^8*be^2 - 80*al^7*be^3 + 65*al^6*be^4 - 
        28*al^5*be^5 + 5*al^4*be^6 + 6*al^9*de - 44*al^8*be*de + 
        136*al^7*be^2*de - 230*al^6*be^3*de + 232*al^5*be^4*de - 
        142*al^4*be^5*de + 50*al^3*be^6*de - 8*al^2*be^7*de + 3*al^8*de^2 - 
        36*al^7*be*de^2 + 146*al^6*be^2*de^2 - 288*al^5*be^3*de^2 + 
        312*al^4*be^4*de^2 - 190*al^3*be^5*de^2 + 61*al^2*be^6*de^2 - 
        8*al*be^7*de^2 - 18*al^6*be*de^3 + 92*al^5*be^2*de^3 - 
        182*al^4*be^3*de^3 + 176*al^3*be^4*de^3 - 84*al^2*be^5*de^3 + 
        16*al*be^6*de^3 - 6*al^5*be*de^4 + 27*al^4*be^2*de^4 - 
        44*al^3*be^3*de^4 + 31*al^2*be^4*de^4 - 8*al*be^5*de^4 + 14*al^9*ga - 
        91*al^8*be*ga + 244*al^7*be^2*ga - 346*al^6*be^3*ga + 
        274*al^5*be^4*ga - 115*al^4*be^5*ga + 20*al^3*be^6*ga + 
        26*al^8*de*ga - 180*al^7*be*de*ga + 506*al^6*be^2*de*ga - 
        740*al^5*be^3*de*ga + 606*al^4*be^4*de*ga - 280*al^3*be^5*de*ga + 
        70*al^2*be^6*de*ga - 8*al*be^7*de*ga + 12*al^7*de^2*ga - 
        122*al^6*be*de^2*ga + 408*al^5*be^2*de^2*ga - 632*al^4*be^3*de^2*ga + 
        508*al^3*be^4*de^2*ga - 216*al^2*be^5*de^2*ga + 46*al*be^6*de^2*ga - 
        4*be^7*de^2*ga - 44*al^5*be*de^3*ga + 184*al^4*be^2*de^3*ga - 
        280*al^3*be^3*de^3*ga + 196*al^2*be^4*de^3*ga - 64*al*be^5*de^3*ga + 
        8*be^6*de^3*ga - 12*al^4*be*de^4*ga + 44*al^3*be^2*de^4*ga - 
        54*al^2*be^3*de^4*ga + 26*al*be^4*de^4*ga - 4*be^5*de^4*ga + 
        26*al^8*ga^2 - 164*al^7*be*ga^2 + 426*al^6*be^2*ga^2 - 
        584*al^5*be^3*ga^2 + 446*al^4*be^4*ga^2 - 180*al^3*be^5*ga^2 + 
        30*al^2*be^6*ga^2 + 44*al^7*de*ga^2 - 290*al^6*be*de*ga^2 + 
        748*al^5*be^2*de*ga^2 - 950*al^4*be^3*de*ga^2 + 
        620*al^3*be^4*de*ga^2 - 194*al^2*be^5*de*ga^2 + 22*al*be^6*de*ga^2 + 
        18*al^6*de^2*ga^2 - 164*al^5*be*de^2*ga^2 + 458*al^4*be^2*de^2*ga^2 - 
        536*al^3*be^3*de^2*ga^2 + 278*al^2*be^4*de^2*ga^2 - 
        54*al*be^5*de^2*ga^2 + be^6*de^2*ga^2 - 42*al^4*be*de^3*ga^2 + 
        136*al^3*be^2*de^3*ga^2 - 136*al^2*be^3*de^3*ga^2 + 
        48*al*be^4*de^3*ga^2 - 4*be^5*de^3*ga^2 - 8*al^3*be*de^4*ga^2 + 
        22*al^2*be^2*de^4*ga^2 - 16*al*be^3*de^4*ga^2 + 3*be^4*de^4*ga^2 + 
        24*al^7*ga^3 - 146*al^6*be*ga^3 + 364*al^5*be^2*ga^3 - 
        476*al^4*be^3*ga^3 + 344*al^3*be^4*ga^3 - 130*al^2*be^5*ga^3 + 
        20*al*be^6*ga^3 + 36*al^6*de*ga^3 - 228*al^5*be*de*ga^3 + 
        544*al^4*be^2*de*ga^3 - 604*al^3*be^3*de*ga^3 + 
        316*al^2*be^4*de*ga^3 - 66*al*be^5*de*ga^3 + 2*be^6*de*ga^3 + 
        12*al^5*de^2*ga^3 - 106*al^4*be*de^2*ga^3 + 256*al^3*be^2*de^2*ga^3 - 
        226*al^2*be^3*de^2*ga^3 + 70*al*be^4*de^2*ga^3 - 3*be^5*de^2*ga^3 - 
        20*al^3*be*de^3*ga^3 + 50*al^2*be^2*de^3*ga^3 - 
        28*al*be^3*de^3*ga^3 + 2*be^4*de^3*ga^3 - 2*al^2*be*de^4*ga^3 + 
        4*al*be^2*de^4*ga^3 - be^3*de^4*ga^3 + 11*al^6*ga^4 - 
        64*al^5*be*ga^4 + 151*al^4*be^2*ga^4 - 184*al^3*be^3*ga^4 + 
        121*al^2*be^4*ga^4 - 40*al*be^5*ga^4 + 5*be^6*ga^4 + 
        14*al^5*de*ga^4 - 86*al^4*be*de*ga^4 + 190*al^3*be^2*de*ga^4 - 
        182*al^2*be^3*de*ga^4 + 74*al*be^4*de*ga^4 - 10*be^5*de*ga^4 + 
        3*al^4*de^2*ga^4 - 30*al^3*be*de^2*ga^4 + 65*al^2*be^2*de^2*ga^4 - 
        42*al*be^3*de^2*ga^4 + 7*be^4*de^2*ga^4 - 4*al^2*be*de^3*ga^4 + 
        8*al*be^2*de^3*ga^4 - 2*be^3*de^3*ga^4 + 2*al^5*ga^5 - 
        11*al^4*be*ga^5 + 24*al^3*be^2*ga^5 - 26*al^2*be^3*ga^5 + 
        14*al*be^4*ga^5 - 3*be^5*ga^5 + 2*al^4*de*ga^5 - 12*al^3*be*de*ga^5 + 
        24*al^2*be^2*de*ga^5 - 18*al*be^3*de*ga^5 + 4*be^4*de*ga^5 - 
        2*al^2*be*de^2*ga^5 + 4*al*be^2*de^2*ga^5 - be^3*de^2*ga^5)/
       (al*(al - 2*be)^2*(al - be)^2*be*(be - de)*(al - be + de)^2*
        (al + ga)^2*(al - be + ga)^2*(al + de + ga)), 
      (-al^5 + al^3*be^2 + al^4*de + 2*al^3*be*de - 5*al^2*be^2*de + 
        2*al*be^3*de - 2*al^4*ga - al^3*be*ga + 2*al^2*be^2*ga + 
        7*al^2*be*de*ga - 7*al*be^2*de*ga + be^3*de*ga - al^3*ga^2 - 
        2*al^2*be*ga^2 + al*be^2*ga^2 - al^2*de*ga^2 + 5*al*be*de*ga^2 - 
        2*be^2*de*ga^2 - al*be*ga^3 + be*de*ga^3)/(al*(-1 + b)*be*(-al + be)*
        (be - de)*(be - ga)*(-al + be - ga)^2*(al + ga)^2*(-1 + z)), 
      (2*al^9 - 9*al^8*be + 14*al^7*be^2 - 8*al^6*be^3 + al^4*be^5 + 
        6*al^8*de - 26*al^7*be*de + 39*al^6*be^2*de - 22*al^5*be^3*de + 
        al^4*be^4*de + 2*al^3*be^5*de + 6*al^7*de^2 - 25*al^6*be*de^2 + 
        36*al^5*be^2*de^2 - 20*al^4*be^3*de^2 + 2*al^3*be^4*de^2 + 
        al^2*be^5*de^2 + 2*al^6*de^3 - 8*al^5*be*de^3 + 11*al^4*be^2*de^3 - 
        6*al^3*be^3*de^3 + al^2*be^4*de^3 + 3*al^8*ga + 4*al^7*be*ga - 
        62*al^6*be^2*ga + 136*al^5*be^3*ga - 125*al^4*be^4*ga + 
        52*al^3*be^5*ga - 8*al^2*be^6*ga + 8*al^7*de*ga + 7*al^6*be*de*ga - 
        128*al^5*be^2*de*ga + 255*al^4*be^3*de*ga - 204*al^3*be^4*de*ga + 
        70*al^2*be^5*de*ga - 8*al*be^6*de*ga + 7*al^6*de^2*ga + 
        2*al^5*be*de^2*ga - 78*al^4*be^2*de^2*ga + 136*al^3*be^3*de^2*ga - 
        85*al^2*be^4*de^2*ga + 18*al*be^5*de^2*ga + 2*al^5*de^3*ga - 
        al^4*be*de^3*ga - 12*al^3*be^2*de^3*ga + 17*al^2*be^3*de^3*ga - 
        6*al*be^4*de^3*ga + 41*al^6*be*ga^2 - 178*al^5*be^2*ga^2 + 
        281*al^4*be^3*ga^2 - 202*al^3*be^4*ga^2 + 66*al^2*be^5*ga^2 - 
        8*al*be^6*ga^2 + 82*al^5*be*de*ga^2 - 316*al^4*be^2*de*ga^2 + 
        424*al^3*be^3*de*ga^2 - 245*al^2*be^4*de*ga^2 + 58*al*be^5*de*ga^2 - 
        4*be^6*de*ga^2 + 49*al^4*be*de^2*ga^2 - 164*al^3*be^2*de^2*ga^2 + 
        176*al^2*be^3*de^2*ga^2 - 72*al*be^4*de^2*ga^2 + 9*be^5*de^2*ga^2 + 
        8*al^3*be*de^3*ga^2 - 22*al^2*be^2*de^3*ga^2 + 16*al*be^3*de^3*ga^2 - 
        3*be^4*de^3*ga^2 - al^6*ga^3 + 38*al^5*be*ga^3 - 133*al^4*be^2*ga^3 + 
        162*al^3*be^3*ga^3 - 78*al^2*be^4*ga^3 + 12*al*be^5*ga^3 - 
        2*al^5*de*ga^3 + 64*al^4*be*de*ga^3 - 192*al^3*be^2*de*ga^3 + 
        187*al^2*be^3*de*ga^3 - 66*al*be^4*de*ga^3 + 6*be^5*de*ga^3 - 
        al^4*de^2*ga^3 + 28*al^3*be*de^2*ga^3 - 70*al^2*be^2*de^2*ga^3 + 
        48*al*be^3*de^2*ga^3 - 9*be^4*de^2*ga^3 + 2*al^2*be*de^3*ga^3 - 
        4*al*be^2*de^3*ga^3 + be^3*de^3*ga^3 + 12*al^4*be*ga^4 - 
        36*al^3*be^2*ga^4 + 27*al^2*be^3*ga^4 - 3*be^5*ga^4 + 
        16*al^3*be*de*ga^4 - 40*al^2*be^2*de*ga^4 + 22*al*be^3*de*ga^4 - 
        be^4*de*ga^4 + 4*al^2*be*de^2*ga^4 - 8*al*be^2*de^2*ga^4 + 
        2*be^3*de^2*ga^4 + 2*al^3*be*ga^5 - 5*al^2*be^2*ga^5 + 
        2*al*be^3*ga^5 + be^4*ga^5 + 2*al^2*be*de*ga^5 - 4*al*be^2*de*ga^5 + 
        be^3*de*ga^5)/(al*(al - 2*be)^2*(al - be)^2*be*(al - be + de)^2*
        (al + ga)^2*(al - be + ga)^2*(al + de + ga)), 
      -((al^12 - 8*al^11*be + 28*al^10*be^2 - 56*al^9*be^3 + 70*al^8*be^4 - 
         56*al^7*be^5 + 28*al^6*be^6 - 8*al^5*be^7 + al^4*be^8 + 4*al^11*de - 
         32*al^10*be*de + 108*al^9*be^2*de - 202*al^8*be^3*de + 
         232*al^7*be^4*de - 170*al^6*be^5*de + 78*al^5*be^6*de - 
         20*al^4*be^7*de + 2*al^3*be^8*de + 6*al^10*de^2 - 48*al^9*be*de^2 + 
         156*al^8*be^2*de^2 - 272*al^7*be^3*de^2 + 284*al^6*be^4*de^2 - 
         186*al^5*be^5*de^2 + 75*al^4*be^6*de^2 - 16*al^3*be^7*de^2 + 
         al^2*be^8*de^2 + 4*al^9*de^3 - 32*al^8*be*de^3 + 
         100*al^7*be^2*de^3 - 162*al^6*be^3*de^3 + 152*al^5*be^4*de^3 - 
         86*al^4*be^5*de^3 + 28*al^3*be^6*de^3 - 4*al^2*be^7*de^3 + 
         al^8*de^4 - 8*al^7*be*de^4 + 24*al^6*be^2*de^4 - 36*al^5*be^3*de^4 + 
         30*al^4*be^4*de^4 - 14*al^3*be^5*de^4 + 3*al^2*be^6*de^4 + 
         4*al^11*ga - 34*al^10*be*ga + 126*al^9*be^2*ga - 264*al^8*be^3*ga + 
         340*al^7*be^4*ga - 274*al^6*be^5*ga + 134*al^5*be^6*ga - 
         36*al^4*be^7*ga + 4*al^3*be^8*ga + 16*al^10*de*ga - 
         128*al^9*be*de*ga + 434*al^8*be^2*de*ga - 828*al^7*be^3*de*ga + 
         994*al^6*be^4*de*ga - 780*al^5*be^5*de*ga + 390*al^4*be^6*de*ga - 
         112*al^3*be^7*de*ga + 14*al^2*be^8*de*ga + 24*al^9*de^2*ga - 
         182*al^8*be*de^2*ga + 572*al^7*be^2*de^2*ga - 1006*al^6*be^3*de^2*
          ga + 1128*al^5*be^4*de^2*ga - 838*al^4*be^5*de^2*ga + 
         392*al^3*be^6*de^2*ga - 100*al^2*be^7*de^2*ga + 10*al*be^8*de^2*ga + 
         16*al^8*de^3*ga - 116*al^7*be*de^3*ga + 344*al^6*be^2*de^3*ga - 
         568*al^5*be^3*de^3*ga + 594*al^4*be^4*de^3*ga - 
         396*al^3*be^5*de^3*ga + 150*al^2*be^6*de^3*ga - 24*al*be^7*de^3*ga + 
         4*al^7*de^4*ga - 28*al^6*be*de^4*ga + 80*al^5*be^2*de^4*ga - 
         126*al^4*be^3*de^4*ga + 120*al^3*be^4*de^4*ga - 
         64*al^2*be^5*de^4*ga + 14*al*be^6*de^4*ga + 6*al^10*ga^2 - 
         58*al^9*be*ga^2 + 235*al^8*be^2*ga^2 - 520*al^7*be^3*ga^2 + 
         686*al^6*be^4*ga^2 - 550*al^5*be^5*ga^2 + 259*al^4*be^6*ga^2 - 
         64*al^3*be^7*ga^2 + 6*al^2*be^8*ga^2 + 24*al^9*de*ga^2 - 
         200*al^8*be*de*ga^2 + 708*al^7*be^2*de*ga^2 - 1408*al^6*be^3*de*
          ga^2 + 1728*al^5*be^4*de*ga^2 - 1322*al^4*be^5*de*ga^2 + 
         600*al^3*be^6*de*ga^2 - 144*al^2*be^7*de*ga^2 + 14*al*be^8*de*ga^2 + 
         36*al^8*de^2*ga^2 - 268*al^7*be*de^2*ga^2 + 852*al^6*be^2*de^2*
          ga^2 - 1544*al^5*be^3*de^2*ga^2 + 1742*al^4*be^4*de^2*ga^2 - 
         1200*al^3*be^5*de^2*ga^2 + 462*al^2*be^6*de^2*ga^2 - 
         84*al*be^7*de^2*ga^2 + 5*be^8*de^2*ga^2 + 24*al^7*de^3*ga^2 - 
         166*al^6*be*de^3*ga^2 + 492*al^5*be^2*de^3*ga^2 - 
         824*al^4*be^3*de^3*ga^2 + 828*al^3*be^4*de^3*ga^2 - 
         468*al^2*be^5*de^3*ga^2 + 128*al*be^6*de^3*ga^2 - 
         12*be^7*de^3*ga^2 + 6*al^6*de^4*ga^2 - 40*al^5*be*de^4*ga^2 + 
         114*al^4*be^2*de^4*ga^2 - 176*al^3*be^3*de^4*ga^2 + 
         148*al^2*be^4*de^4*ga^2 - 58*al*be^5*de^4*ga^2 + 7*be^6*de^4*ga^2 + 
         4*al^9*ga^3 - 52*al^8*be*ga^3 + 240*al^7*be^2*ga^3 - 
         560*al^6*be^3*ga^3 + 744*al^5*be^4*ga^3 - 580*al^4*be^5*ga^3 + 
         256*al^3*be^6*ga^3 - 56*al^2*be^7*ga^3 + 4*al*be^8*ga^3 + 
         16*al^8*de*ga^3 - 152*al^7*be*de*ga^3 + 594*al^6*be^2*de*ga^3 - 
         1244*al^5*be^3*de*ga^3 + 1498*al^4*be^4*de*ga^3 - 
         1024*al^3*be^5*de*ga^3 + 366*al^2*be^6*de*ga^3 - 
         56*al*be^7*de*ga^3 + 2*be^8*de*ga^3 + 24*al^7*de^2*ga^3 - 
         182*al^6*be*de^2*ga^3 + 612*al^5*be^2*de^2*ga^3 - 
         1138*al^4*be^3*de^2*ga^3 + 1192*al^3*be^4*de^2*ga^3 - 
         658*al^2*be^5*de^2*ga^3 + 164*al*be^6*de^2*ga^3 - 
         12*be^7*de^2*ga^3 + 16*al^6*de^3*ga^3 - 108*al^5*be*de^3*ga^3 + 
         326*al^4*be^2*de^3*ga^3 - 528*al^3*be^3*de^3*ga^3 + 
         446*al^2*be^4*de^3*ga^3 - 172*al*be^5*de^3*ga^3 + 
         22*be^6*de^3*ga^3 + 4*al^5*de^4*ga^3 - 26*al^4*be*de^4*ga^3 + 
         72*al^3*be^2*de^4*ga^3 - 98*al^2*be^3*de^4*ga^3 + 
         60*al*be^4*de^4*ga^3 - 12*be^5*de^4*ga^3 + al^8*ga^4 - 
         28*al^7*be*ga^4 + 150*al^6*be^2*ga^4 - 360*al^5*be^3*ga^4 + 
         466*al^4*be^4*ga^4 - 340*al^3*be^5*ga^4 + 134*al^2*be^6*ga^4 - 
         24*al*be^7*ga^4 + be^8*ga^4 + 4*al^7*de*ga^4 - 58*al^6*be*de*ga^4 + 
         274*al^5*be^2*de*ga^4 - 602*al^4*be^3*de*ga^4 + 
         670*al^3*be^4*de*ga^4 - 368*al^2*be^5*de*ga^4 + 84*al*be^6*de*ga^4 - 
         4*be^7*de*ga^4 + 6*al^6*de^2*ga^4 - 50*al^5*be*de^2*ga^4 + 
         199*al^4*be^2*de^2*ga^4 - 384*al^3*be^3*de^2*ga^4 + 
         339*al^2*be^4*de^2*ga^4 - 120*al*be^5*de^2*ga^4 + 
         10*be^6*de^2*ga^4 + 4*al^5*de^3*ga^4 - 26*al^4*be*de^3*ga^4 + 
         84*al^3*be^2*de^3*ga^4 - 128*al^2*be^3*de^3*ga^4 + 
         76*al*be^4*de^3*ga^4 - 12*be^5*de^3*ga^4 + al^4*de^4*ga^4 - 
         6*al^3*be*de^4*ga^4 + 15*al^2*be^2*de^4*ga^4 - 
         16*al*be^3*de^4*ga^4 + 5*be^4*de^4*ga^4 - 10*al^6*be*ga^5 + 
         58*al^5*be^2*ga^5 - 136*al^4*be^3*ga^5 + 164*al^3*be^4*ga^5 - 
         106*al^2*be^5*ga^5 + 34*al*be^6*ga^5 - 4*be^7*ga^5 - 
         12*al^5*be*de*ga^5 + 74*al^4*be^2*de*ga^5 - 164*al^3*be^3*de*ga^5 + 
         156*al^2*be^4*de*ga^5 - 60*al*be^5*de*ga^5 + 6*be^6*de*ga^5 - 
         2*al^4*be*de^2*ga^5 + 24*al^3*be^2*de^2*ga^5 - 
         54*al^2*be^3*de^2*ga^5 + 34*al*be^4*de^2*ga^5 - 4*be^5*de^2*ga^5 + 
         4*al^2*be^2*de^3*ga^5 - 8*al*be^3*de^3*ga^5 + 2*be^4*de^3*ga^5 - 
         2*al^5*be*ga^6 + 11*al^4*be^2*ga^6 - 24*al^3*be^3*ga^6 + 
         26*al^2*be^4*ga^6 - 14*al*be^5*ga^6 + 3*be^6*ga^6 - 
         2*al^4*be*de*ga^6 + 12*al^3*be^2*de*ga^6 - 24*al^2*be^3*de*ga^6 + 
         18*al*be^4*de*ga^6 - 4*be^5*de*ga^6 + 2*al^2*be^2*de^2*ga^6 - 
         4*al*be^3*de^2*ga^6 + be^4*de^2*ga^6)/(al*(al - 2*be)^2*(al - be)^2*
         be^2*(be - de)*(al - be + de)^2*(be - ga)*(al + ga)^2*
         (al - be + ga)^2*(al + de + ga))), 
      (al^8 - 5*al^7*be + 10*al^6*be^2 - 10*al^5*be^3 + 5*al^4*be^4 - 
        al^3*be^5 - al^7*de + 3*al^6*be*de - 2*al^5*be^2*de - al^4*be^3*de + 
        al^3*be^4*de + 2*al^7*ga - 12*al^6*be*ga + 28*al^5*be^2*ga - 
        30*al^4*be^3*ga + 14*al^3*be^4*ga - 2*al^2*be^5*ga + 
        2*al^5*be*de*ga - 16*al^4*be^2*de*ga + 36*al^3*be^3*de*ga - 
        30*al^2*be^4*de*ga + 8*al*be^5*de*ga + al^6*ga^2 - 11*al^5*be*ga^2 + 
        31*al^4*be^2*ga^2 - 33*al^3*be^3*ga^2 + 13*al^2*be^4*ga^2 - 
        al*be^5*ga^2 + al^5*de*ga^2 + 10*al^4*be*de*ga^2 - 
        51*al^3*be^2*de*ga^2 + 72*al^2*be^3*de*ga^2 - 35*al*be^4*de*ga^2 + 
        4*be^5*de*ga^2 - 6*al^4*be*ga^3 + 18*al^3*be^2*ga^3 - 
        16*al^2*be^3*ga^3 + 4*al*be^4*ga^3 + 14*al^3*be*de*ga^3 - 
        42*al^2*be^2*de*ga^3 + 36*al*be^3*de*ga^3 - 8*be^4*de*ga^3 - 
        2*al^3*be*ga^4 + 5*al^2*be^2*ga^4 - 3*al*be^3*ga^4 + 
        4*al^2*be*de*ga^4 - 9*al*be^2*de*ga^4 + 4*be^3*de*ga^4)/
       (al*(-1 + b)*(al - 2*be)^2*(al - be)^2*be*(be - de)*(be - ga)*
        (al + ga)^2*(al - be + ga)^2*(-1 + z))}, 
     {0, -((3*al - 2*be + 2*ga)/(al*(-1 + b)*(al - 2*be)*(al - be)*(al + ga)*
         (al - be + ga)*(-1 + z))), (al^2 - 3*al*de + 2*be*de + al*ga - 
        2*de*ga)/(al*(-1 + b)*(al - 2*be)*(al - be)*(be - de)*(al + ga)*
        (al - be + ga)*(-1 + z)), (9*al^5 - 38*al^4*be + 57*al^3*be^2 - 
        36*al^2*be^3 + 8*al*be^4 + 20*al^4*ga - 71*al^3*be*ga + 
        83*al^2*be^2*ga - 36*al*be^3*ga + 4*be^4*ga + 15*al^3*ga^2 - 
        43*al^2*be*ga^2 + 35*al*be^2*ga^2 - 8*be^3*ga^2 + 4*al^2*ga^3 - 
        9*al*be*ga^3 + 4*be^2*ga^3)/(al*(-1 + b)*(al - 2*be)^2*(al - be)^2*
        (al + ga)^2*(al - be + ga)^2*(-1 + z)), 
      -((3*al^6 - 11*al^5*be + 13*al^4*be^2 - 5*al^3*be^3 - 9*al^5*de + 
         38*al^4*be*de - 57*al^3*be^2*de + 36*al^2*be^3*de - 8*al*be^4*de + 
         8*al^5*ga - 27*al^4*be*ga + 29*al^3*be^2*ga - 10*al^2*be^3*ga - 
         20*al^4*de*ga + 71*al^3*be*de*ga - 83*al^2*be^2*de*ga + 
         36*al*be^3*de*ga - 4*be^4*de*ga + 7*al^4*ga^2 - 21*al^3*be*ga^2 + 
         19*al^2*be^2*ga^2 - 5*al*be^3*ga^2 - 15*al^3*de*ga^2 + 
         43*al^2*be*de*ga^2 - 35*al*be^2*de*ga^2 + 8*be^3*de*ga^2 + 
         2*al^3*ga^3 - 5*al^2*be*ga^3 + 3*al*be^2*ga^3 - 4*al^2*de*ga^3 + 
         9*al*be*de*ga^3 - 4*be^2*de*ga^3)/(al*(-1 + b)*(al - 2*be)^2*
         (al - be)^2*(be - de)*(al + ga)^2*(al - be + ga)^2*(-1 + z))), 
      -((al^6*be - al^4*be^3 - 2*al^5*de^2 - al^4*be*de^2 + 
         8*al^3*be^2*de^2 - 7*al^2*be^3*de^2 + 2*al*be^4*de^2 + 
         2*al^5*be*ga + al^4*be^2*ga - 2*al^3*be^3*ga - 2*al^4*de^2*ga - 
         8*al^3*be*de^2*ga + 16*al^2*be^2*de^2*ga - 8*al*be^3*de^2*ga + 
         be^4*de^2*ga + al^4*be*ga^2 + 2*al^3*be^2*ga^2 - al^2*be^3*ga^2 - 
         8*al^2*be*de^2*ga^2 + 8*al*be^2*de^2*ga^2 - 2*be^3*de^2*ga^2 + 
         al^2*be^2*ga^3 - 2*al*be*de^2*ga^3 + be^2*de^2*ga^3)/
        (al*(-1 + b)^2*(al - be)^2*be*(be - de)*(be - ga)*(al + ga)^2*
         (al - be + ga)^2*(al + de + ga)*(-1 + z)^2)), 
      -((al^7 - 3*al^6*be + 2*al^5*be^2 + al^4*be^3 - al^3*be^4 - 
         2*al^5*be*ga + 16*al^4*be^2*ga - 36*al^3*be^3*ga + 30*al^2*be^4*ga - 
         8*al*be^5*ga - al^5*ga^2 - 10*al^4*be*ga^2 + 51*al^3*be^2*ga^2 - 
         72*al^2*be^3*ga^2 + 35*al*be^4*ga^2 - 4*be^5*ga^2 - 
         14*al^3*be*ga^3 + 42*al^2*be^2*ga^3 - 36*al*be^3*ga^3 + 
         8*be^4*ga^3 - 4*al^2*be*ga^4 + 9*al*be^2*ga^4 - 4*be^3*ga^4)/
        (al*(-1 + b)*(al - 2*be)^2*(al - be)^2*be*(be - ga)*(al + ga)^2*
         (al - be + ga)^2*(-1 + z))), (al^8 - 5*al^7*be + 10*al^6*be^2 - 
        10*al^5*be^3 + 5*al^4*be^4 - al^3*be^5 - al^7*de + 3*al^6*be*de - 
        2*al^5*be^2*de - al^4*be^3*de + al^3*be^4*de + 2*al^7*ga - 
        12*al^6*be*ga + 28*al^5*be^2*ga - 30*al^4*be^3*ga + 14*al^3*be^4*ga - 
        2*al^2*be^5*ga + 2*al^5*be*de*ga - 16*al^4*be^2*de*ga + 
        36*al^3*be^3*de*ga - 30*al^2*be^4*de*ga + 8*al*be^5*de*ga + 
        al^6*ga^2 - 11*al^5*be*ga^2 + 31*al^4*be^2*ga^2 - 33*al^3*be^3*ga^2 + 
        13*al^2*be^4*ga^2 - al*be^5*ga^2 + al^5*de*ga^2 + 
        10*al^4*be*de*ga^2 - 51*al^3*be^2*de*ga^2 + 72*al^2*be^3*de*ga^2 - 
        35*al*be^4*de*ga^2 + 4*be^5*de*ga^2 - 6*al^4*be*ga^3 + 
        18*al^3*be^2*ga^3 - 16*al^2*be^3*ga^3 + 4*al*be^4*ga^3 + 
        14*al^3*be*de*ga^3 - 42*al^2*be^2*de*ga^3 + 36*al*be^3*de*ga^3 - 
        8*be^4*de*ga^3 - 2*al^3*be*ga^4 + 5*al^2*be^2*ga^4 - 3*al*be^3*ga^4 + 
        4*al^2*be*de*ga^4 - 9*al*be^2*de*ga^4 + 4*be^3*de*ga^4)/
       (al*(-1 + b)*(al - 2*be)^2*(al - be)^2*be*(be - de)*(be - ga)*
        (al + ga)^2*(al - be + ga)^2*(-1 + z)), 
      -((al^8*be - 4*al^7*be^2 + 6*al^6*be^3 - 4*al^5*be^4 + al^4*be^5 - 
         2*al^7*de^2 + 7*al^6*be*de^2 - 8*al^5*be^2*de^2 + 3*al^4*be^3*de^2 + 
         2*al^7*be*ga - 10*al^6*be^2*ga + 18*al^5*be^3*ga - 12*al^4*be^4*ga + 
         2*al^3*be^5*ga - 2*al^6*de^2*ga + 12*al^5*be*de^2*ga - 
         34*al^4*be^2*de^2*ga + 48*al^3*be^3*de^2*ga - 32*al^2*be^4*de^2*ga + 
         8*al*be^5*de^2*ga + al^6*be*ga^2 - 10*al^5*be^2*ga^2 + 
         21*al^4*be^3*ga^2 - 12*al^3*be^4*ga^2 + al^2*be^5*ga^2 + 
         20*al^4*be*de^2*ga^2 - 72*al^3*be^2*de^2*ga^2 + 
         84*al^2*be^3*de^2*ga^2 - 36*al*be^4*de^2*ga^2 + 4*be^5*de^2*ga^2 - 
         6*al^4*be^2*ga^3 + 12*al^3*be^3*ga^3 - 4*al^2*be^4*ga^3 + 
         20*al^3*be*de^2*ga^3 - 54*al^2*be^2*de^2*ga^3 + 
         40*al*be^3*de^2*ga^3 - 8*be^4*de^2*ga^3 - 2*al^3*be^2*ga^4 + 
         3*al^2*be^3*ga^4 + 6*al^2*be*de^2*ga^4 - 12*al*be^2*de^2*ga^4 + 
         4*be^3*de^2*ga^4)/(al*(-1 + b)^2*(al - 2*be)^2*(al - be)^2*be*
         (be - de)*(be - ga)*(al + ga)^2*(al - be + ga)^2*(al + de + ga)*
         (-1 + z)^2))}}
 
MPrimedZI21 = {{(-(al*b*ep) + b*ep*ga - z - 3*al*ep*z + 2*al*b*ep*z - 
        b*de*ep*z - ep*ga*z - b*ep*ga*z + z^2 + 2*al*ep*z^2 + de*ep*z^2 + 
        ep*ga*z^2)/((b - z)*(-1 + z)*z), 
      (ep*(al^2 - be*de - be*ga + al^2*z - be*de*z + be*ga*z))/
       ((al + de + ga)*(b - z)*(-1 + z)*z), (be*(be - de)*ep*(1 + z))/
       ((al + de + ga)*(b - z)*(-1 + z)*z), 
      (ep*(-al^2 - be*de + be*ga + 2*al^2*z))/((al + de + ga)*(b - z)*
        (-1 + z)*z), (be*ep*(al^3 + al*be*de - 2*al*de^2 + be*de^2 - de^3 - 
         al*be*ga - be^2*ga + be*ga^2 - al^3*z + al*de^2*z - al*be*ga*z + 
         be^2*ga*z - be*ga^2*z))/(de*(al + de)*(al + de + ga)*(b - z)*
        (-1 + z)*z), -(((-1 + b)*ep*(-al^4 + al^3*be - al^3*de + al^2*be*de + 
          al^2*be*ga - be^3*ga + al*be*de*ga + be^2*de*ga - al*be*ga^2 + 
          be^2*ga^2 - be*de*ga^2 + al^4*z - al^3*be*z + al^3*de*z - 
          al^2*be*de*z + al^2*be*ga*z - 2*al*be^2*ga*z + be^3*ga*z + 
          al*be*de*ga*z - be^2*de*ga*z + al*be*ga^2*z - be^2*ga^2*z + 
          be*de*ga^2*z))/(al*de*(al + de)*(b - z)*z)), 
      (be*ep*(be - ga)*(-2 + z))/((al + de + ga)*(b - z)*(-1 + z)*z), 
      -((be^2*ep*(be - ga)*(-al - be + ga - al*z + be*z - ga*z))/
        (de*(al + de)*(al + de + ga)*(b - z)*(-1 + z)*z)), 
      ((-1 + b)*ep*(-al^4 + al^3*be + al^2*be^2 - be^4 - al^3*de + 
         al^2*be*de + al*be^2*de + be^3*de - al*be^2*ga + be^3*ga - 
         be^2*de*ga + al^4*z - al^3*be*z + al^2*be^2*z - 2*al*be^3*z + 
         be^4*z + al^3*de*z - al^2*be*de*z + al*be^2*de*z - be^3*de*z + 
         al*be^2*ga*z - be^3*ga*z + be^2*de*ga*z))/(al*de*(al + de)*(b - z)*
        z)}, {-1/2*(ep*(al + de + ga)*(b - z))/((-1 + z)*z), 
      -((ep*(-ga + al*z + de*z + ga*z))/((-1 + z)*z)), 0, 
      -((al*ep)/((-1 + z)*z)), (be*ep*(al^2 - de^2 + be*ga))/
       (2*de*(al + de)*(-1 + z)*z), ((-1 + b)*ep*(al + de + ga)*
        (al^3 - al^2*be + al^2*de - al*be*de + al*be*ga - be^2*ga + 
         be*de*ga))/(2*al*de*(al + de)*z), 0, 
      -1/2*(be^2*ep*(be - ga))/(de*(al + de)*(-1 + z)*z), 
      -1/2*((-1 + b)*(al^3 - al^2*be + al*be^2 - be^3 + al^2*de - al*be*de + 
          be^2*de)*ep*(al + de + ga))/(al*de*(al + de)*z)}, 
     {0, (de*ep*(1 - 2*z + b*z))/((-1 + z)*z*(-1 + b*z)), 
      -((ep*(-al + be - de + ga + al*z - al*b*z - 2*be*z + b*be*z + de*z - 
          b*de*z - ga*z - b*ga*z + al*b*z^2 + b*de*z^2 + b*ga*z^2))/
        ((-1 + z)*z*(-1 + b*z))), -((de*ep)/(z*(-1 + b*z))), 
      -((ep*(al^2 - al*be + 2*al*de - be*de + de^2 - be*ga))/
        ((al + de)*z*(-1 + b*z))), -(((-1 + b)*be*ep*ga*(al + de + ga)*
         (-1 + z))/(al*(al + de)*z*(-1 + b*z))), 0, 
      -((be*ep*(be - ga))/((al + de)*z*(-1 + b*z))), 
      ((-1 + b)*be^2*ep*(al + de + ga)*(-1 + z))/(al*(al + de)*z*
        (-1 + b*z))}, {-1/2*(ep*(al + de + ga)*(b - z))/z, 0, 0, 
      -((ep*(-al - ga + de*z + ga*z))/((-1 + z)*z)), 
      -1/2*(be*ep*(al^2 - de^2 - be*ga + al^2*z - de^2*z + be*ga*z))/
        (de*(al + de)*(-1 + z)*z), -1/2*((-1 + b)*ep*(al + de + ga)*
         (al^3 - al^2*be + al^2*de - al*be*de - al*be*ga + be^2*ga - 
          be*de*ga + al^3*z - al^2*be*z + al^2*de*z - al*be*de*z + 
          al*be*ga*z - be^2*ga*z + be*de*ga*z))/(al*de*(al + de)*z), 0, 
      (be^2*ep*(be - ga))/(2*de*(al + de)*z), 
      ((-1 + b)*ep*(al + de + ga)*(al^3 - al^2*be - al*be^2 + be^3 + 
         al^2*de - al*be*de - be^2*de + al^3*z - al^2*be*z + al*be^2*z - 
         be^3*z + al^2*de*z - al*be*de*z + be^2*de*z))/
       (2*al*de*(al + de)*z)}, {0, -((de*ep)/z), -(((al - be + de)*ep)/z), 
      (de*ep)/((-1 + z)*z), -((ep*(-al + be - de - ga + al*z + de*z + ga*z))/
        ((-1 + z)*z)), 0, 0, 0, 0}, 
     {0, -((al*de*ep)/((-1 + b)*(al + de + ga)*(-1 + z)*z)), 
      (al*be*ep)/((-1 + b)*(al + de + ga)*(-1 + z)*z), 
      (al*de*ep)/((-1 + b)*(al + de + ga)*(-1 + z)^2*z), 
      -((al*be*ep)/((-1 + b)*(al + de + ga)*(-1 + z)^2*z)), 
      -((1 + al*ep + de*ep)/(-1 + z)), (al*de*ep)/((-1 + b)*(al + de + ga)*
        (-1 + z)^2), -((al*be*ep)/((-1 + b)*(al + de + ga)*(-1 + z)^2)), 
      -((be*ep)/z)}, {0, ((-1 + b)*ep*ga)/(-b - z + b*z), 0, 
      -((b*ep*ga)/(z*(-b - z + b*z))), ((-1 + b)*be*ep*(be - ga)*ga)/
       (de*(al + de)*(-b - z + b*z)), ((-1 + b)^2*(al - be + de)*ep*(be - ga)*
        ga*(al + de + ga)*(-1 + z))/(al*de*(al + de)*(-b - z + b*z)), 
      (ep*(-(b*be) - 2*al*z + al*b*z + be*z + b*de*z - 2*ga*z + 2*b*ga*z + 
         al*z^2 - al*b*z^2 - be*z^2 + b*be*z^2 + de*z^2 - b*de*z^2 + 
         2*ga*z^2 - 2*b*ga*z^2))/((-1 + z)*z*(-b - z + b*z)), 
      -((be*ep*(-al^2 + be^2 - b*be^2 + de^2 - 2*be*ga + 2*b*be*ga + ga^2 - 
          b*ga^2 - be^2*z + b*be^2*z + 2*be*ga*z - 2*b*be*ga*z - ga^2*z + 
          b*ga^2*z))/(de*(al + de)*(-1 + z)*(-b - z + b*z))), 
      ((-1 + b)*ep*(al + de + ga)*(al^3 - al^2*be - al*be^2 + al*b*be^2 + 
         be^3 - b*be^3 + al^2*de - al*be*de - be^2*de + b*be^2*de + 
         al*be*ga - al*b*be*ga - be^2*ga + b*be^2*ga + be*de*ga - 
         b*be*de*ga + al*be^2*z - al*b*be^2*z - be^3*z + b*be^3*z + 
         be^2*de*z - b*be^2*de*z - al*be*ga*z + al*b*be*ga*z + be^2*ga*z - 
         b*be^2*ga*z - be*de*ga*z + b*be*de*ga*z))/(al*de*(al + de)*
        (-b - z + b*z))}, {0, 0, 0, 0, (ep*ga)/z, 0, (de*ep)/(-1 + z), 
      -((be*ep*(-1 + 2*z))/((-1 + z)*z)), 0}, {0, 0, 0, 0, 0, (ep*ga)/z, 
      (al*de*ep)/((-1 + b)*(al + de + ga)*(-1 + z)^2), 
      -((al*be*ep)/((-1 + b)*(al + de + ga)*(-1 + z)^2)), 
      -((-(be*ep) - ep*ga + z + al*ep*z + be*ep*z + de*ep*z + ep*ga*z)/
        ((-1 + z)*z))}}
 
MPrimedZBI21 = {{-((-b + b^2 - 3*al*b*ep + 2*al*b^2*ep + b^2*de*ep - 
         b*ep*ga + b^2*ep*ga - al*ep*z + 2*al*b*ep*z - b*de*ep*z + ep*ga*z - 
         b*ep*ga*z)/((-1 + b)*b*(b - z))), 
      -((ep*(al^2 + al^2*b - be*de - b*be*de - be*ga + b*be*ga))/
        ((-1 + b)*b*(al + de + ga)*(b - z))), 
      -(((1 + b)*be*(be - de)*ep)/((-1 + b)*b*(al + de + ga)*(b - z))), 
      -((ep*(-al^2 + 2*al^2*b - be*de + be*ga))/((-1 + b)*b*(al + de + ga)*
         (b - z))), -((be*ep*(al^3 - al^3*b + al*be*de - 2*al*de^2 + 
          al*b*de^2 + be*de^2 - de^3 - al*be*ga - al*b*be*ga - be^2*ga + 
          b*be^2*ga + be*ga^2 - b*be*ga^2))/((-1 + b)*b*de*(al + de)*
         (al + de + ga)*(b - z))), (ep*(-al^4 + al^4*b + al^3*be - 
         al^3*b*be - al^3*de + al^3*b*de + al^2*be*de - al^2*b*be*de + 
         al^2*be*ga + al^2*b*be*ga - 2*al*b*be^2*ga - be^3*ga + b*be^3*ga + 
         al*be*de*ga + al*b*be*de*ga + be^2*de*ga - b*be^2*de*ga - 
         al*be*ga^2 + al*b*be*ga^2 + be^2*ga^2 - b*be^2*ga^2 - be*de*ga^2 + 
         b*be*de*ga^2)*(-1 + z))/(al*b*de*(al + de)*(b - z)), 
      -(((-2 + b)*be*ep*(be - ga))/((-1 + b)*b*(al + de + ga)*(b - z))), 
      (be^2*ep*(be - ga)*(-al - al*b - be + b*be + ga - b*ga))/
       ((-1 + b)*b*de*(al + de)*(al + de + ga)*(b - z)), 
      -((ep*(-al^4 + al^4*b + al^3*be - al^3*b*be + al^2*be^2 + al^2*b*be^2 - 
          2*al*b*be^3 - be^4 + b*be^4 - al^3*de + al^3*b*de + al^2*be*de - 
          al^2*b*be*de + al*be^2*de + al*b*be^2*de + be^3*de - b*be^3*de - 
          al*be^2*ga + al*b*be^2*ga + be^3*ga - b*be^3*ga - be^2*de*ga + 
          b*be^2*de*ga)*(-1 + z))/(al*b*de*(al + de)*(b - z)))}, 
     {(ep*(al + de + ga)*(b - z))/(2*(-1 + b)*b), 
      -((ep*(al*b + b*de - ga + b*ga))/((-1 + b)*b)), 0, 
      -((al*ep)/((-1 + b)*b)), (be*ep*(al^2 - de^2 + be*ga))/
       (2*(-1 + b)*b*de*(al + de)), (ep*(al + de + ga)*
        (al^3 - al^2*be + al^2*de - al*be*de + al*be*ga - be^2*ga + be*de*ga)*
        (-1 + z))/(2*al*b*de*(al + de)), 0, 
      -1/2*(be^2*ep*(be - ga))/((-1 + b)*b*de*(al + de)), 
      -1/2*((al^3 - al^2*be + al*be^2 - be^3 + al^2*de - al*be*de + be^2*de)*
         ep*(al + de + ga)*(-1 + z))/(al*b*de*(al + de))}, 
     {0, (de*ep*(1 - 2*b + b*z))/((-1 + b)*b*(-1 + b*z)), 
      -((ep*(-al + al*b + be - 2*b*be - de + b*de + ga - b*ga - al*b*z + 
          al*b^2*z + b*be*z - b*de*z + b^2*de*z - b*ga*z + b^2*ga*z))/
        ((-1 + b)*b*(-1 + b*z))), -((de*ep)/(b*(-1 + b*z))), 
      -((ep*(al^2 - al*be + 2*al*de - be*de + de^2 - be*ga))/
        (b*(al + de)*(-1 + b*z))), -(((-1 + b)*be*ep*ga*(al + de + ga)*
         (-1 + z))/(al*b*(al + de)*(-1 + b*z))), 0, 
      -((be*ep*(be - ga))/(b*(al + de)*(-1 + b*z))), 
      ((-1 + b)*be^2*ep*(al + de + ga)*(-1 + z))/(al*b*(al + de)*
        (-1 + b*z))}, {(ep*(al + de + ga)*(b - z))/(2*b), 0, 0, 
      -((ep*(-al + b*de - ga + b*ga))/((-1 + b)*b)), 
      -1/2*(be*ep*(al^2 + al^2*b - de^2 - b*de^2 - be*ga + b*be*ga))/
        ((-1 + b)*b*de*(al + de)), 
      -1/2*(ep*(al + de + ga)*(al^3 + al^3*b - al^2*be - al^2*b*be + 
          al^2*de + al^2*b*de - al*be*de - al*b*be*de - al*be*ga + 
          al*b*be*ga + be^2*ga - b*be^2*ga - be*de*ga + b*be*de*ga)*(-1 + z))/
        (al*b*de*(al + de)), 0, (be^2*ep*(be - ga))/(2*b*de*(al + de)), 
      ((al^3 + al^3*b - al^2*be - al^2*b*be - al*be^2 + al*b*be^2 + be^3 - 
         b*be^3 + al^2*de + al^2*b*de - al*be*de - al*b*be*de - be^2*de + 
         b*be^2*de)*ep*(al + de + ga)*(-1 + z))/(2*al*b*de*(al + de))}, 
     {0, -((de*ep)/b), -(((al - be + de)*ep)/b), (de*ep)/((-1 + b)*b), 
      -((ep*(-al + al*b + be - de + b*de - ga + b*ga))/((-1 + b)*b)), 0, 0, 
      0, 0}, {0, -((al*de*ep)/((-1 + b)*b*(al + de + ga)*(-1 + z))), 
      (al*be*ep)/((-1 + b)*b*(al + de + ga)*(-1 + z)), 
      (al*de*ep)/((-1 + b)^2*b*(al + de + ga)*(-1 + z)), 
      -((al*be*ep)/((-1 + b)^2*b*(al + de + ga)*(-1 + z))), 
      -((1 + al*ep + de*ep)/(-1 + b)), (al*de*ep)/((-1 + b)^2*(al + de + ga)*
        (-1 + z)), -((al*be*ep)/((-1 + b)^2*(al + de + ga)*(-1 + z))), 
      -((be*ep)/b)}, {0, (ep*ga*(-1 + z))/(-b - z + b*z), 0, 
      -((ep*ga*z)/(b*(-b - z + b*z))), (be*ep*(be - ga)*ga*(-1 + z))/
       (de*(al + de)*(-b - z + b*z)), ((-1 + b)*(al - be + de)*ep*(be - ga)*
        ga*(al + de + ga)*(-1 + z)^2)/(al*de*(al + de)*(-b - z + b*z)), 
      -((ep*(2*al*b - al*b^2 - b*be + b^2*be - b^2*de + 2*b*ga - 2*b^2*ga - 
          al*b*z + al*b^2*z + be*z - b^2*be*z - b*de*z + b^2*de*z - 
          2*b*ga*z + 2*b^2*ga*z))/((-1 + b)*b*(-b - z + b*z))), 
      -((be*ep*(-al^2 + be^2 - b*be^2 + de^2 - 2*be*ga + 2*b*be*ga + ga^2 - 
          b*ga^2 - be^2*z + b*be^2*z + 2*be*ga*z - 2*b*be*ga*z - ga^2*z + 
          b*ga^2*z))/((-1 + b)*de*(al + de)*(-b - z + b*z))), 
      (ep*(al + de + ga)*(-1 + z)*(al^3 - al^2*be - al*be^2 + al*b*be^2 + 
         be^3 - b*be^3 + al^2*de - al*be*de - be^2*de + b*be^2*de + 
         al*be*ga - al*b*be*ga - be^2*ga + b*be^2*ga + be*de*ga - 
         b*be*de*ga + al*be^2*z - al*b*be^2*z - be^3*z + b*be^3*z + 
         be^2*de*z - b*be^2*de*z - al*be*ga*z + al*b*be*ga*z + be^2*ga*z - 
         b*be^2*ga*z - be*de*ga*z + b*be*de*ga*z))/(al*de*(al + de)*
        (-b - z + b*z))}, {0, 0, 0, 0, (ep*ga)/b, 0, (de*ep)/(-1 + b), 
      -(((-1 + 2*b)*be*ep)/((-1 + b)*b)), 0}, {0, 0, 0, 0, 0, (ep*ga)/b, 
      (al*de*ep)/((-1 + b)^2*(al + de + ga)*(-1 + z)), 
      -((al*be*ep)/((-1 + b)^2*(al + de + ga)*(-1 + z))), 
      -((b + al*b*ep - be*ep + b*be*ep + b*de*ep - ep*ga + b*ep*ga)/
        ((-1 + b)*b))}}
 
symI21 = sym[{1 - b, 1 - b, b, 1 - b}] + sym[{1 - b, 1 - b, b, b}] - 
     2*sym[{1 - b, 1 - b, b, b - z}] + sym[{1 - b, 1 - b, b, z}] - 
     sym[{1 - b, 1 - b, z, b}] - sym[{1 - b, 1 - b, z, 1 - z}] + 
     2*sym[{1 - b, 1 - b, z, b - z}] - sym[{1 - b, 1 - b, z, z}] + 
     sym[{1 - b, b, 1 - b, 1 - b}] + 2*sym[{1 - b, b, 1 - b, b}] + 
     2*sym[{1 - b, b, 1 - b, 1 - z}] - 4*sym[{1 - b, b, 1 - b, b - z}] + 
     sym[{1 - b, b, 1 - b, z}] + sym[{1 - b, b, b, 1 - b}] + 
     sym[{1 - b, b, b, 1 - z}] - 2*sym[{1 - b, b, b, b - z}] + 
     sym[{1 - b, b, b, z}] + sym[{1 - b, b, 1 - z, 1 - b}] + 
     sym[{1 - b, b, 1 - z, b}] - 2*sym[{1 - b, b, 1 - z, b - z}] + 
     sym[{1 - b, b, 1 - z, z}] - 3*sym[{1 - b, b, b - z, 1 - b}] - 
     3*sym[{1 - b, b, b - z, b}] - 3*sym[{1 - b, b, b - z, 1 - z}] + 
     8*sym[{1 - b, b, b - z, b - z}] - 3*sym[{1 - b, b, b - z, z}] + 
     sym[{1 - b, b, z, 1 - b}] + 2*sym[{1 - b, b, z, b}] + 
     2*sym[{1 - b, b, z, 1 - z}] - 4*sym[{1 - b, b, z, b - z}] + 
     sym[{1 - b, b, z, z}] + sym[{1 - b, 1 - z, b, 1 - b}] + 
     sym[{1 - b, 1 - z, b, b}] - 2*sym[{1 - b, 1 - z, b, b - z}] + 
     sym[{1 - b, 1 - z, b, z}] - sym[{1 - b, 1 - z, z, b}] - 
     sym[{1 - b, 1 - z, z, 1 - z}] + 2*sym[{1 - b, 1 - z, z, b - z}] - 
     sym[{1 - b, 1 - z, z, z}] - sym[{1 - b, z, 1 - b, b}] - 
     sym[{1 - b, z, 1 - b, 1 - z}] + 2*sym[{1 - b, z, 1 - b, b - z}] - 
     sym[{1 - b, z, 1 - b, z}] - 2*sym[{1 - b, z, b, 1 - b}] - 
     sym[{1 - b, z, b, b}] - sym[{1 - b, z, b, 1 - z}] + 
     4*sym[{1 - b, z, b, b - z}] - 2*sym[{1 - b, z, b, z}] - 
     2*sym[{1 - b, z, 1 - z, 1 - b}] - sym[{1 - b, z, 1 - z, b}] - 
     sym[{1 - b, z, 1 - z, 1 - z}] + 4*sym[{1 - b, z, 1 - z, b - z}] - 
     2*sym[{1 - b, z, 1 - z, z}] + 3*sym[{1 - b, z, b - z, 1 - b}] + 
     3*sym[{1 - b, z, b - z, b}] + 3*sym[{1 - b, z, b - z, 1 - z}] - 
     8*sym[{1 - b, z, b - z, b - z}] + 3*sym[{1 - b, z, b - z, z}] - 
     sym[{1 - b, z, z, 1 - b}] - sym[{1 - b, z, z, b}] - 
     sym[{1 - b, z, z, 1 - z}] + 2*sym[{1 - b, z, z, b - z}] - 
     sym[{b, 1 - b, 1 - b, b}] - sym[{b, 1 - b, 1 - b, 1 - z}] + 
     2*sym[{b, 1 - b, 1 - b, b - z}] - sym[{b, 1 - b, 1 - b, z}] - 
     2*sym[{b, 1 - b, b, 1 - b}] - sym[{b, 1 - b, b, b}] - 
     sym[{b, 1 - b, b, 1 - z}] + 4*sym[{b, 1 - b, b, b - z}] - 
     2*sym[{b, 1 - b, b, z}] - 2*sym[{b, 1 - b, 1 - z, 1 - b}] - 
     sym[{b, 1 - b, 1 - z, b}] - sym[{b, 1 - b, 1 - z, 1 - z}] + 
     4*sym[{b, 1 - b, 1 - z, b - z}] - 2*sym[{b, 1 - b, 1 - z, z}] + 
     3*sym[{b, 1 - b, b - z, 1 - b}] + 3*sym[{b, 1 - b, b - z, b}] + 
     3*sym[{b, 1 - b, b - z, 1 - z}] - 8*sym[{b, 1 - b, b - z, b - z}] + 
     3*sym[{b, 1 - b, b - z, z}] - sym[{b, 1 - b, z, 1 - b}] - 
     sym[{b, 1 - b, z, b}] - sym[{b, 1 - b, z, 1 - z}] + 
     2*sym[{b, 1 - b, z, b - z}] - sym[{b, b, 1 - b, 1 - b}] - 
     sym[{b, b, 1 - b, b}] - sym[{b, b, 1 - b, 1 - z}] + 
     2*sym[{b, b, 1 - b, b - z}] + sym[{b, b, 1 - z, 1 - b}] + 
     sym[{b, b, 1 - z, 1 - z}] - 2*sym[{b, b, 1 - z, b - z}] + 
     sym[{b, b, 1 - z, z}] + sym[{b, 1 - z, 1 - b, 1 - b}] + 
     2*sym[{b, 1 - z, 1 - b, b}] + 2*sym[{b, 1 - z, 1 - b, 1 - z}] - 
     4*sym[{b, 1 - z, 1 - b, b - z}] + sym[{b, 1 - z, 1 - b, z}] + 
     sym[{b, 1 - z, b, 1 - b}] + sym[{b, 1 - z, b, 1 - z}] - 
     2*sym[{b, 1 - z, b, b - z}] + sym[{b, 1 - z, b, z}] + 
     sym[{b, 1 - z, 1 - z, 1 - b}] + sym[{b, 1 - z, 1 - z, b}] - 
     2*sym[{b, 1 - z, 1 - z, b - z}] + sym[{b, 1 - z, 1 - z, z}] - 
     3*sym[{b, 1 - z, b - z, 1 - b}] - 3*sym[{b, 1 - z, b - z, b}] - 
     3*sym[{b, 1 - z, b - z, 1 - z}] + 8*sym[{b, 1 - z, b - z, b - z}] - 
     3*sym[{b, 1 - z, b - z, z}] + sym[{b, 1 - z, z, 1 - b}] + 
     2*sym[{b, 1 - z, z, b}] + 2*sym[{b, 1 - z, z, 1 - z}] - 
     4*sym[{b, 1 - z, z, b - z}] + sym[{b, 1 - z, z, z}] - 
     sym[{b, z, 1 - b, 1 - b}] - sym[{b, z, 1 - b, b}] - 
     sym[{b, z, 1 - b, 1 - z}] + 2*sym[{b, z, 1 - b, b - z}] + 
     sym[{b, z, 1 - z, 1 - b}] + sym[{b, z, 1 - z, 1 - z}] - 
     2*sym[{b, z, 1 - z, b - z}] + sym[{b, z, 1 - z, z}] + 
     sym[{1 - z, 1 - b, b, 1 - b}] + sym[{1 - z, 1 - b, b, b}] - 
     2*sym[{1 - z, 1 - b, b, b - z}] + sym[{1 - z, 1 - b, b, z}] - 
     sym[{1 - z, 1 - b, z, b}] - sym[{1 - z, 1 - b, z, 1 - z}] + 
     2*sym[{1 - z, 1 - b, z, b - z}] - sym[{1 - z, 1 - b, z, z}] + 
     sym[{1 - z, b, 1 - b, 1 - b}] + 2*sym[{1 - z, b, 1 - b, b}] + 
     2*sym[{1 - z, b, 1 - b, 1 - z}] - 4*sym[{1 - z, b, 1 - b, b - z}] + 
     sym[{1 - z, b, 1 - b, z}] + sym[{1 - z, b, b, 1 - b}] + 
     sym[{1 - z, b, b, 1 - z}] - 2*sym[{1 - z, b, b, b - z}] + 
     sym[{1 - z, b, b, z}] + sym[{1 - z, b, 1 - z, 1 - b}] + 
     sym[{1 - z, b, 1 - z, b}] - 2*sym[{1 - z, b, 1 - z, b - z}] + 
     sym[{1 - z, b, 1 - z, z}] - 3*sym[{1 - z, b, b - z, 1 - b}] - 
     3*sym[{1 - z, b, b - z, b}] - 3*sym[{1 - z, b, b - z, 1 - z}] + 
     8*sym[{1 - z, b, b - z, b - z}] - 3*sym[{1 - z, b, b - z, z}] + 
     sym[{1 - z, b, z, 1 - b}] + 2*sym[{1 - z, b, z, b}] + 
     2*sym[{1 - z, b, z, 1 - z}] - 4*sym[{1 - z, b, z, b - z}] + 
     sym[{1 - z, b, z, z}] + sym[{1 - z, 1 - z, b, 1 - b}] + 
     sym[{1 - z, 1 - z, b, b}] - 2*sym[{1 - z, 1 - z, b, b - z}] + 
     sym[{1 - z, 1 - z, b, z}] - sym[{1 - z, 1 - z, z, b}] - 
     sym[{1 - z, 1 - z, z, 1 - z}] + 2*sym[{1 - z, 1 - z, z, b - z}] - 
     sym[{1 - z, 1 - z, z, z}] - sym[{1 - z, z, 1 - b, b}] - 
     sym[{1 - z, z, 1 - b, 1 - z}] + 2*sym[{1 - z, z, 1 - b, b - z}] - 
     sym[{1 - z, z, 1 - b, z}] - 2*sym[{1 - z, z, b, 1 - b}] - 
     sym[{1 - z, z, b, b}] - sym[{1 - z, z, b, 1 - z}] + 
     4*sym[{1 - z, z, b, b - z}] - 2*sym[{1 - z, z, b, z}] - 
     2*sym[{1 - z, z, 1 - z, 1 - b}] - sym[{1 - z, z, 1 - z, b}] - 
     sym[{1 - z, z, 1 - z, 1 - z}] + 4*sym[{1 - z, z, 1 - z, b - z}] - 
     2*sym[{1 - z, z, 1 - z, z}] + 3*sym[{1 - z, z, b - z, 1 - b}] + 
     3*sym[{1 - z, z, b - z, b}] + 3*sym[{1 - z, z, b - z, 1 - z}] - 
     8*sym[{1 - z, z, b - z, b - z}] + 3*sym[{1 - z, z, b - z, z}] - 
     sym[{1 - z, z, z, 1 - b}] - sym[{1 - z, z, z, b}] - 
     sym[{1 - z, z, z, 1 - z}] + 2*sym[{1 - z, z, z, b - z}] - 
     sym[{z, 1 - b, 1 - b, b}] - sym[{z, 1 - b, 1 - b, 1 - z}] + 
     2*sym[{z, 1 - b, 1 - b, b - z}] - sym[{z, 1 - b, 1 - b, z}] - 
     2*sym[{z, 1 - b, b, 1 - b}] - sym[{z, 1 - b, b, b}] - 
     sym[{z, 1 - b, b, 1 - z}] + 4*sym[{z, 1 - b, b, b - z}] - 
     2*sym[{z, 1 - b, b, z}] - 2*sym[{z, 1 - b, 1 - z, 1 - b}] - 
     sym[{z, 1 - b, 1 - z, b}] - sym[{z, 1 - b, 1 - z, 1 - z}] + 
     4*sym[{z, 1 - b, 1 - z, b - z}] - 2*sym[{z, 1 - b, 1 - z, z}] + 
     3*sym[{z, 1 - b, b - z, 1 - b}] + 3*sym[{z, 1 - b, b - z, b}] + 
     3*sym[{z, 1 - b, b - z, 1 - z}] - 8*sym[{z, 1 - b, b - z, b - z}] + 
     3*sym[{z, 1 - b, b - z, z}] - sym[{z, 1 - b, z, 1 - b}] - 
     sym[{z, 1 - b, z, b}] - sym[{z, 1 - b, z, 1 - z}] + 
     2*sym[{z, 1 - b, z, b - z}] - sym[{z, b, 1 - b, 1 - b}] - 
     sym[{z, b, 1 - b, b}] - sym[{z, b, 1 - b, 1 - z}] + 
     2*sym[{z, b, 1 - b, b - z}] + sym[{z, b, 1 - z, 1 - b}] + 
     sym[{z, b, 1 - z, 1 - z}] - 2*sym[{z, b, 1 - z, b - z}] + 
     sym[{z, b, 1 - z, z}] + sym[{z, 1 - z, 1 - b, 1 - b}] + 
     2*sym[{z, 1 - z, 1 - b, b}] + 2*sym[{z, 1 - z, 1 - b, 1 - z}] - 
     4*sym[{z, 1 - z, 1 - b, b - z}] + sym[{z, 1 - z, 1 - b, z}] + 
     sym[{z, 1 - z, b, 1 - b}] + sym[{z, 1 - z, b, 1 - z}] - 
     2*sym[{z, 1 - z, b, b - z}] + sym[{z, 1 - z, b, z}] + 
     sym[{z, 1 - z, 1 - z, 1 - b}] + sym[{z, 1 - z, 1 - z, b}] - 
     2*sym[{z, 1 - z, 1 - z, b - z}] + sym[{z, 1 - z, 1 - z, z}] - 
     3*sym[{z, 1 - z, b - z, 1 - b}] - 3*sym[{z, 1 - z, b - z, b}] - 
     3*sym[{z, 1 - z, b - z, 1 - z}] + 8*sym[{z, 1 - z, b - z, b - z}] - 
     3*sym[{z, 1 - z, b - z, z}] + sym[{z, 1 - z, z, 1 - b}] + 
     2*sym[{z, 1 - z, z, b}] + 2*sym[{z, 1 - z, z, 1 - z}] - 
     4*sym[{z, 1 - z, z, b - z}] + sym[{z, 1 - z, z, z}] - 
     sym[{z, z, 1 - b, 1 - b}] - sym[{z, z, 1 - b, b}] - 
     sym[{z, z, 1 - b, 1 - z}] + 2*sym[{z, z, 1 - b, b - z}] + 
     sym[{z, z, 1 - z, 1 - b}] + sym[{z, z, 1 - z, 1 - z}] - 
     2*sym[{z, z, 1 - z, b - z}] + sym[{z, z, 1 - z, z}]
 
funcI21 = -(G[{0, 0}, z]*G[{0, 1}, b]) - G[{0, 0}, b]*G[{0, 1}, z] - 
     G[{0, 1}, b]*G[{0, 1}, z] + 3*G[{0, 1}, z]*G[{0, z}, b] - 
     2*G[{0, 1}, z]*G[{1, 0}, b] + 2*G[{0, 1}, b]*G[{1, 0}, z] - 
     3*G[{0, z}, b]*G[{1, 0}, z] + G[{1, 0}, b]*G[{1, 0}, z] - 
     G[{0, 0}, z]*G[{1, 1}, b] + G[{1, 0}, z]*G[{1, 1}, b] + 
     G[{0, 0}, b]*G[{1, 1}, z] + G[{1, 0}, b]*G[{1, 1}, z] + 
     3*G[{0, 1}, z]*G[{1, z}, b] - 3*G[{1, 0}, z]*G[{1, z}, b] + 
     4*G[{0, 1}, z]*G[{z, 0}, b] - 2*G[{1, 0}, z]*G[{z, 0}, b] - 
     2*G[{1, 1}, z]*G[{z, 0}, b] + 2*G[{0, 0}, z]*G[{z, 1}, b] + 
     2*G[{0, 1}, z]*G[{z, 1}, b] - 4*G[{1, 0}, z]*G[{z, 1}, b] - 
     8*G[{0, 1}, z]*G[{z, z}, b] + 8*G[{1, 0}, z]*G[{z, z}, b] - 
     G[{0}, z]*G[{0, 0, 1}, b] + G[{1}, z]*G[{0, 0, 1}, b] + 
     2*G[{0}, b]*G[{0, 0, 1}, z] + 2*G[{1}, b]*G[{0, 0, 1}, z] - 
     6*G[{z}, b]*G[{0, 0, 1}, z] - G[{0}, z]*G[{0, 1, 0}, b] + 
     2*G[{1}, z]*G[{0, 1, 0}, b] - G[{0}, b]*G[{0, 1, 0}, z] - 
     2*G[{1}, b]*G[{0, 1, 0}, z] + 4*G[{z}, b]*G[{0, 1, 0}, z] - 
     G[{0}, z]*G[{0, 1, 1}, b] - G[{0}, b]*G[{0, 1, 1}, z] + 
     2*G[{z}, b]*G[{0, 1, 1}, z] - 3*G[{1}, z]*G[{0, z, 0}, b] + 
     3*G[{0}, z]*G[{0, z, 1}, b] + G[{1}, z]*G[{1, 0, 0}, b] + 
     G[{1}, b]*G[{1, 0, 0}, z] - 2*G[{z}, b]*G[{1, 0, 0}, z] - 
     2*G[{0}, z]*G[{1, 0, 1}, b] + G[{1}, z]*G[{1, 0, 1}, b] - 
     G[{0}, b]*G[{1, 0, 1}, z] - 2*G[{1}, b]*G[{1, 0, 1}, z] + 
     4*G[{z}, b]*G[{1, 0, 1}, z] - G[{0}, z]*G[{1, 1, 0}, b] + 
     G[{1}, z]*G[{1, 1, 0}, b] + G[{0}, b]*G[{1, 1, 0}, z] + 
     G[{1}, b]*G[{1, 1, 0}, z] - 2*G[{z}, b]*G[{1, 1, 0}, z] - 
     3*G[{1}, z]*G[{1, z, 0}, b] + 3*G[{0}, z]*G[{1, z, 1}, b] - 
     2*G[{1}, z]*G[{z, 0, 0}, b] + 4*G[{0}, z]*G[{z, 0, 1}, b] - 
     2*G[{1}, z]*G[{z, 0, 1}, b] + 2*G[{0}, z]*G[{z, 1, 0}, b] - 
     4*G[{1}, z]*G[{z, 1, 0}, b] + 2*G[{0}, z]*G[{z, 1, 1}, b] + 
     8*G[{1}, z]*G[{z, z, 0}, b] - 8*G[{0}, z]*G[{z, z, 1}, b] - 
     3*G[{}, b]*G[{0, 0, 0, 1}, z] - G[{}, z]*G[{0, 0, 1, 0}, b] + 
     2*G[{}, b]*G[{0, 0, 1, 0}, z] + G[{}, z]*G[{0, 0, 1, 1}, b] + 
     G[{}, b]*G[{0, 0, 1, 1}, z] - G[{}, z]*G[{0, 1, 0, 0}, b] - 
     G[{}, b]*G[{0, 1, 0, 0}, z] + 2*G[{}, z]*G[{0, 1, 0, 1}, b] + 
     2*G[{}, b]*G[{0, 1, 0, 1}, z] - G[{}, z]*G[{0, 1, 1, 0}, b] - 
     G[{}, b]*G[{0, 1, 1, 0}, z] - 3*G[{}, z]*G[{0, z, 0, 1}, b] + 
     3*G[{}, z]*G[{0, z, 1, 0}, b] + G[{}, z]*G[{1, 0, 0, 1}, b] + 
     2*G[{}, b]*G[{1, 0, 0, 1}, z] - 2*G[{}, z]*G[{1, 0, 1, 0}, b] - 
     G[{}, b]*G[{1, 0, 1, 0}, z] + G[{}, z]*G[{1, 0, 1, 1}, b] - 
     G[{}, b]*G[{1, 0, 1, 1}, z] - G[{}, z]*G[{1, 1, 0, 0}, b] + 
     G[{}, b]*G[{1, 1, 0, 0}, z] + G[{}, z]*G[{1, 1, 0, 1}, b] - 
     G[{}, b]*G[{1, 1, 0, 1}, z] - 3*G[{}, z]*G[{1, z, 0, 1}, b] + 
     3*G[{}, z]*G[{1, z, 1, 0}, b] - 2*G[{}, z]*G[{z, 0, 0, 1}, b] + 
     4*G[{}, z]*G[{z, 0, 1, 0}, b] - 2*G[{}, z]*G[{z, 0, 1, 1}, b] + 
     2*G[{}, z]*G[{z, 1, 0, 0}, b] - 4*G[{}, z]*G[{z, 1, 0, 1}, b] + 
     2*G[{}, z]*G[{z, 1, 1, 0}, b] + 8*G[{}, z]*G[{z, z, 0, 1}, b] - 
     8*G[{}, z]*G[{z, z, 1, 0}, b]
 
omI22S = {{(-(q*r) + p5*q*r + q*r^2 - p5*q*r^2 + r*s - b*r*s + be*r*s - 
        b*be*r*s + de*r*s - b*de*r*s + ga*r*s - b*ga*r*s - p5*r*s + 
        b*p5*r*s + q*r*s - de*q*r*s - p5*q*r*s - q*r^2*s + de*q*r^2*s + 
        p5*q*r^2*s - r*s^2 + b*r*s^2 - be*r*s^2 + b*be*r*s^2 - ga*r*s^2 + 
        b*ga*r*s^2 + p5*r*s^2 - b*p5*r*s^2 + b*z - b*p5*z - b*r*z + 
        b*p5*r*z - b*s*z + b*de*s*z + b*p5*s*z - r*s*z + 2*b*r*s*z - 
        be*r*s*z + b*be*r*s*z - de*r*s*z - ga*r*s*z + b*ga*r*s*z + p5*r*s*z - 
        2*b*p5*r*s*z + r*s^2*z - b*r*s^2*z + be*r*s^2*z - b*be*r*s^2*z + 
        ga*r*s^2*z - b*ga*r*s^2*z - p5*r*s^2*z + b*p5*r*s^2*z)/
       ((-1 + s)*s*(-(q*r) + q*r^2 + r*s - b*r*s + b*z - b*r*z - r*s*z + 
         b*r*s*z)), -(((-1 + b)*(be + de + ga)*(-1 + r)*(-1 + z)*
         (-(q*r) + b*z))/(s*(-(q*r) + q*r^2 + r*s - b*r*s + b*z - b*r*z - 
          r*s*z + b*r*s*z)))}, 
     {-((al*r)/(-(q*r) + q*r^2 + r*s - b*r*s + b*z - b*r*z - r*s*z + 
         b*r*s*z)), -((q*r + de*q*r - p5*q*r - q*r^2 - de*q*r^2 + p5*q*r^2 - 
         r*s - al*r*s + b*r*s + al*b*r*s - de*r*s + b*de*r*s + p5*r*s - 
         b*p5*r*s - q*r*s + p5*q*r*s + q*r^2*s - p5*q*r^2*s + r*s^2 + 
         al*r*s^2 - b*r*s^2 - al*b*r*s^2 - p5*r*s^2 + b*p5*r*s^2 - b*z - 
         b*de*z + b*p5*z + b*r*z + b*de*r*z - b*p5*r*z + b*s*z - b*p5*s*z + 
         r*s*z + al*r*s*z - 2*b*r*s*z - al*b*r*s*z + de*r*s*z - b*de*r*s*z - 
         p5*r*s*z + 2*b*p5*r*s*z - r*s^2*z - al*r*s^2*z + b*r*s^2*z + 
         al*b*r*s^2*z + p5*r*s^2*z - b*p5*r*s^2*z)/
        ((-1 + s)*s*(-(q*r) + q*r^2 + r*s - b*r*s + b*z - b*r*z - r*s*z + 
          b*r*s*z)))}}
 
omI22Q = {{-((-r + b*r + p5*r - b*p5*r + 2*q*r + al*q*r - b*q*r + be*q*r + 
         b*ga*q*r - 2*p5*q*r + b*p5*q*r - q^2*r - al*q^2*r - be*q^2*r + 
         p5*q^2*r - q*r^2 - al*q*r^2 - be*q*r^2 - ga*q*r^2 + p5*q*r^2 + 
         q^2*r^2 + al*q^2*r^2 + be*q^2*r^2 - p5*q^2*r^2 - b*z + b*p5*z + 
         b*q*z - b*ga*q*z - b*p5*q*z + r*z - p5*r*z - q*r*z + ga*q*r*z + 
         p5*q*r*z)/((-1 + q)*q*(r - b*r - q*r + q*r^2 + b*z - r*z))), 
      ((al - de)*p5*(-1 + r)*r)/(de*(r - b*r - q*r + q*r^2 + b*z - r*z)), 
      ((-1 + b)*(be + de + ga)*(al - p5)*(-1 + r)*r*(-1 + z))/
       (de*(r - b*r - q*r + q*r^2 + b*z - r*z))}, {-((de*r)/(q*r - b*z)), 
      -((-(q*r) - be*q*r - de*q*r - ga*q*r + 2*p5*q*r + q^2*r + be*q^2*r + 
         de*q^2*r - 2*p5*q^2*r + b*z - b*p5*z - b*q*z + b*ga*q*z + b*p5*q*z)/
        ((-1 + q)*q*(q*r - b*z))), 0}, 
     {(al*de*r)/((-1 + b)*(be + de + ga)*(-1 + z)*(-(q*r) + b*z)), 
      -((al*p5*r)/((-1 + b)*(be + de + ga)*(-1 + z)*(-(q*r) + b*z))), 
      (q*r - al*q*r + be*q*r + ga*q*r - p5*q*r - q^2*r + al*q^2*r - 
        be*q^2*r + p5*q^2*r - b*z + b*p5*z + b*q*z - b*ga*q*z - b*p5*q*z)/
       ((-1 + q)*q*(q*r - b*z))}}
 
omI22R = {{-((b*r - al*b*r + b*be*r - r^2 - b*r^2 - 2*be*r^2 + r^3 + al*r^3 + 
         be*r^3 - b*z + 2*al*b*z + r*z - al*r*z + b*r*z - al*b*r*z + be*r*z - 
         b*be*r*z - r^2*z)/((-1 + r)*r*(-b + r)*(r - z))), 
      ((al - de)*p5*(r^2 - b*z))/(de*r*(-b + r)*(r - z)), 
      ((-1 + b)*(be + de + ga)*(al - p5)*(-1 + z)*(-r^2 + b*z))/
       (de*(b - r)*r*(r - z)), -((p5*(-r^2 + b*r^2 + b*z - 2*b*r*z + r^2*z))/
        ((-1 + r)*r*(-b + r)*(r - z))), 0, 
      -(((-1 + b)*(be + de + ga)*(al - p5)*(-1 + z)*(-r^2 + b*z))/
        (de*(b - r)*r*(r - z)))}, 
     {-((de*(r^2 - b*z))/((-1 + r)*r*(r - b*z))), 
      -((-r + al*r - be*r + r^2 + be*r^2 + de*r^2 - p5*r^2 + b*z - al*b*z - 
         b*de*z + b*p5*z - b*r*z)/((-1 + r)*r*(r - b*z))), 0, 0, 
      -((b*p5*z)/(r*(r - b*z))), 0}, 
     {-((al*de*(-r^2 + b*z))/((-1 + b)*(be + de + ga)*(-1 + r)*r*(-1 + z)*
         (-r + b*z))), (al*p5*(-r^2 + b*z))/((-1 + b)*(be + de + ga)*(-1 + r)*
        r*(-1 + z)*(-r + b*z)), (-r + al*r - be*r + ga*r + b*z - b*ga*z)/
       (r*(r - b*z)), -((al*de)/((-1 + b)*(be + de + ga)*(-1 + r)*r*
         (-1 + z))), (al*p5)/((-1 + b)*(be + de + ga)*(-1 + r)*r*(-1 + z)), 
      -((al - be + p5)/(r - b*z))}, 
     {(ga*(-r^2 + b*r^2 + b*z - 2*b*r*z + r^2*z))/
       ((-1 + r)*r*(-r + b*r - b*z + r*z)), 0, 0, 
      -((r - al*r - b*r + al*b*r + be*r - b*be*r - r^2 + b*r^2 + ga*r^2 - 
         b*ga*r^2 - p5*r^2 + b*p5*r^2 + b*z - 2*al*b*z - b*ga*z + b*p5*z - 
         r*z + al*r*z - b*r*z + al*b*r*z - be*r*z + b*be*r*z + 2*b*ga*r*z - 
         2*b*p5*r*z + r^2*z - ga*r^2*z + p5*r^2*z)/
        ((-1 + r)*r*(-r + b*r - b*z + r*z))), (b*(al - de)*p5*z)/
       (de*r*(-r + b*r - b*z + r*z)), ((-1 + b)*b*(be + de + ga)*(al - p5)*
        (-1 + z)*z)/(de*r*(-r + b*r - b*z + r*z))}, 
     {0, ga/r, 0, -(de/((-1 + r)*r)), 
      -((-1 + al + de + ga - 2*p5 + r - ga*r + p5*r)/((-1 + r)*r)), 0}, 
     {0, 0, ga/r, -((al*de)/((-1 + b)*(be + de + ga)*(-1 + r)*r*(-1 + z))), 
      (al*p5)/((-1 + b)*(be + de + ga)*(-1 + r)*r*(-1 + z)), -((1 + p5)/r)}}
 
CC1I22 = {{(al - be - ga)/(al*(be + ga)*q^2*r^2*s^2), 
      -(1/((-1 + b)*(be + ga)*q^2*r^2*s^2*(-1 + z)))}, 
     {-(1/((-1 + b)*(be + ga)*q^2*r^2*s^2*(-1 + z))), 
      de/((-1 + b)^2*(be + ga)*(be + de + ga)*q^2*r^2*s^2*(-1 + z)^2)}}
 
CC2I22 = {{-(((al - be - ga)*(be + de + ga - p5))/(al*de*(be + ga)*
         (be + ga - p5)*q^2*r^2)), (al - be - ga)/(al*(be + ga)*
        (be + ga - p5)*q^2*r^2), -(1/((-1 + b)*(be + ga)*(be + ga - p5)*q^2*
         r^2*(-1 + z)))}, {(al - be - ga)/(al*(be + ga)*(be + ga - p5)*q^2*
        r^2), -((al*be^2 + be^2*de + 2*al*be*ga + 2*be*de*ga + al*ga^2 + 
         de*ga^2 - be^2*p5 - al*de*p5 - 2*be*ga*p5 - ga^2*p5)/
        (al*(be + ga)*(be + ga - p5)*p5*(-de + p5)*q^2*r^2)), 
      (be - de + ga)/((-1 + b)*(be + ga)*(be + ga - p5)*(-de + p5)*q^2*r^2*
        (-1 + z))}, {-(1/((-1 + b)*(be + ga)*(be + ga - p5)*q^2*r^2*
         (-1 + z))), (be - de + ga)/((-1 + b)*(be + ga)*(be + ga - p5)*
        (-de + p5)*q^2*r^2*(-1 + z)), 
      -((al*de^2 + be*de^2 + de^2*ga - al*be*p5 - de^2*p5 - al*ga*p5)/
        ((-1 + b)^2*(be + ga)*(be + de + ga)*(al - p5)*(de - p5)*
         (be + ga - p5)*q^2*r^2*(-1 + z)^2))}}
 
CC3I22 = {{(al*be^4 - be^5 + 2*al*be^3*de - 2*be^4*de + al*be^2*de^2 - 
        be^3*de^2 + 3*al*be^3*ga - 3*be^4*ga + 5*al*be^2*de*ga - 
        5*be^3*de*ga + 2*al*be*de^2*ga - 2*be^2*de^2*ga + 3*al*be^2*ga^2 - 
        3*be^3*ga^2 + 4*al*be*de*ga^2 - 4*be^2*de*ga^2 + al*de^2*ga^2 - 
        be*de^2*ga^2 + al*be*ga^3 - be^2*ga^3 + al*de*ga^3 - be*de*ga^3 - 
        5*al*be^3*p5 + 5*be^4*p5 - 8*al*be^2*de*p5 + 8*be^3*de*p5 - 
        3*al*be*de^2*p5 + 3*be^2*de^2*p5 - 11*al*be^2*ga*p5 + 13*be^3*ga*p5 - 
        11*al*be*de*ga*p5 + 15*be^2*de*ga*p5 - 2*al*de^2*ga*p5 + 
        4*be*de^2*ga*p5 - 8*al*be*ga^2*p5 + 11*be^2*ga^2*p5 - 
        4*al*de*ga^2*p5 + 8*be*de*ga^2*p5 + de^2*ga^2*p5 - 2*al*ga^3*p5 + 
        3*be*ga^3*p5 + de*ga^3*p5 + 9*al*be^2*p5^2 - 9*be^3*p5^2 + 
        10*al*be*de*p5^2 - 10*be^2*de*p5^2 + 2*al*de^2*p5^2 - 
        2*be*de^2*p5^2 + 12*al*be*ga*p5^2 - 19*be^2*ga*p5^2 + 
        6*al*de*ga*p5^2 - 14*be*de*ga*p5^2 - 2*de^2*ga*p5^2 + 
        4*al*ga^2*p5^2 - 12*be*ga^2*p5^2 - 4*de*ga^2*p5^2 - 2*ga^3*p5^2 - 
        7*al*be*p5^3 + 7*be^2*p5^3 - 4*al*de*p5^3 + 4*be*de*p5^3 - 
        4*al*ga*p5^3 + 11*be*ga*p5^3 + 4*de*ga*p5^3 + 4*ga^2*p5^3 + 
        2*al*p5^4 - 2*be*p5^4 - 2*ga*p5^4)/(al*de*ga*(be + ga)*(be - 2*p5)*
        (be - p5)*(be + de - p5)*(be + ga - p5)*r^2), 
      -((al*be^3 - be^4 + al*be^2*de - be^3*de + 3*al*be^2*ga - 3*be^3*ga + 
         2*al*be*de*ga - 2*be^2*de*ga + 3*al*be*ga^2 - 3*be^2*ga^2 + 
         al*de*ga^2 - be*de*ga^2 + al*ga^3 - be*ga^3 - 4*al*be^2*p5 + 
         4*be^3*p5 - 3*al*be*de*p5 + 3*be^2*de*p5 - 5*al*be*ga*p5 + 
         8*be^2*ga*p5 - 2*al*de*ga*p5 + 4*be*de*ga*p5 - 2*al*ga^2*p5 + 
         5*be*ga^2*p5 + de*ga^2*p5 + ga^3*p5 + 5*al*be*p5^2 - 5*be^2*p5^2 + 
         2*al*de*p5^2 - 2*be*de*p5^2 + 2*al*ga*p5^2 - 7*be*ga*p5^2 - 
         2*de*ga*p5^2 - 2*ga^2*p5^2 - 2*al*p5^3 + 2*be*p5^3 + 2*ga*p5^3)/
        (al*ga*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5)*
         r^2)), 1/((-1 + b)*ga*(be + ga)*(be + ga - p5)*r^2*(-1 + z)), 
      -((2*al*be^3 - be^4 + 4*al*be^2*de - 2*be^3*de + 2*al*be*de^2 - 
         be^2*de^2 + 3*al*be^2*ga - 2*be^3*ga + 4*al*be*de*ga - 
         3*be^2*de*ga + al*de^2*ga - be*de^2*ga + al*be*ga^2 - be^2*ga^2 + 
         al*de*ga^2 - be*de*ga^2 - 7*al*be^2*p5 + 4*be^3*p5 - 8*al*be*de*p5 + 
         4*be^2*de*p5 - 2*al*de^2*p5 + be*de^2*p5 - 8*al*be*ga*p5 + 
         7*be^2*ga*p5 - 4*al*de*ga*p5 + 5*be*de*ga*p5 + de^2*ga*p5 - 
         2*al*ga^2*p5 + 3*be*ga^2*p5 + de*ga^2*p5 + 7*al*be*p5^2 - 
         5*be^2*p5^2 + 4*al*de*p5^2 - 2*be*de*p5^2 + 4*al*ga*p5^2 - 
         7*be*ga*p5^2 - 2*de*ga*p5^2 - 2*ga^2*p5^2 - 2*al*p5^3 + 2*be*p5^3 + 
         2*ga*p5^3)/(al*de*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*
         (be + ga - p5)*r^2)), (3*al*be^2 - 2*be^3 + 2*al*be*de - be^2*de + 
        3*al*be*ga - 3*be^2*ga + al*de*ga - be*de*ga + al*ga^2 - be*ga^2 - 
        5*al*be*p5 + 4*be^2*p5 - 2*al*de*p5 + be*de*p5 - 2*al*ga*p5 + 
        5*be*ga*p5 + de*ga*p5 + ga^2*p5 + 2*al*p5^2 - 2*be*p5^2 - 2*ga*p5^2)/
       (al*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5)*
        r^2), -((2*be + ga - 2*p5)/((-1 + b)*(be + ga)*(be - 2*p5)*(be - p5)*
         (be + ga - p5)*r^2*(-1 + z)))}, 
     {-((al*be^3 - be^4 + al*be^2*de - be^3*de + 3*al*be^2*ga - 3*be^3*ga + 
         2*al*be*de*ga - 2*be^2*de*ga + 3*al*be*ga^2 - 3*be^2*ga^2 + 
         al*de*ga^2 - be*de*ga^2 + al*ga^3 - be*ga^3 - 4*al*be^2*p5 + 
         4*be^3*p5 - 3*al*be*de*p5 + 3*be^2*de*p5 - 5*al*be*ga*p5 + 
         8*be^2*ga*p5 - 2*al*de*ga*p5 + 4*be*de*ga*p5 - 2*al*ga^2*p5 + 
         5*be*ga^2*p5 + de*ga^2*p5 + ga^3*p5 + 5*al*be*p5^2 - 5*be^2*p5^2 + 
         2*al*de*p5^2 - 2*be*de*p5^2 + 2*al*ga*p5^2 - 7*be*ga*p5^2 - 
         2*de*ga*p5^2 - 2*ga^2*p5^2 - 2*al*p5^3 + 2*be*p5^3 + 2*ga*p5^3)/
        (al*ga*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5)*
         r^2)), (-(al*be^5) - al*be^4*de - be^5*de - be^4*de^2 - 
        3*al*be^4*ga - 2*al*be^3*de*ga - 3*be^4*de*ga - 2*be^3*de^2*ga - 
        3*al*be^3*ga^2 - al*be^2*de*ga^2 - 3*be^3*de*ga^2 - be^2*de^2*ga^2 - 
        al*be^2*ga^3 - be^2*de*ga^3 + 4*al*be^4*p5 + be^5*p5 + 
        4*al*be^3*de*p5 + 5*be^4*de*p5 + al*be^2*de^2*p5 + 3*be^3*de^2*p5 + 
        10*al*be^3*ga*p5 + 3*be^4*ga*p5 + 8*al*be^2*de*ga*p5 + 
        12*be^3*de*ga*p5 + 2*al*be*de^2*ga*p5 + 5*be^2*de^2*ga*p5 + 
        8*al*be^2*ga^2*p5 + 3*be^3*ga^2*p5 + 5*al*be*de*ga^2*p5 + 
        9*be^2*de*ga^2*p5 + al*de^2*ga^2*p5 + 2*be*de^2*ga^2*p5 + 
        2*al*be*ga^3*p5 + be^2*ga^3*p5 + al*de*ga^3*p5 + 2*be*de*ga^3*p5 - 
        5*al*be^3*p5^2 - 4*be^4*p5^2 - 6*al*be^2*de*p5^2 - 8*be^3*de*p5^2 - 
        3*al*be*de^2*p5^2 - 2*be^2*de^2*p5^2 - 11*al*be^2*ga*p5^2 - 
        10*be^3*ga*p5^2 - 8*al*be*de*ga*p5^2 - 16*be^2*de*ga*p5^2 - 
        2*al*de^2*ga*p5^2 - 3*be*de^2*ga*p5^2 - 7*al*be*ga^2*p5^2 - 
        8*be^2*ga^2*p5^2 - 3*al*de*ga^2*p5^2 - 9*be*de*ga^2*p5^2 - 
        de^2*ga^2*p5^2 - al*ga^3*p5^2 - 2*be*ga^3*p5^2 - de*ga^3*p5^2 + 
        2*al*be^2*p5^3 + 5*be^3*p5^3 + 5*al*be*de*p5^3 + 4*be^2*de*p5^3 + 
        2*al*de^2*p5^3 + 4*al*be*ga*p5^3 + 11*be^2*ga*p5^3 + 
        2*al*de*ga*p5^3 + 7*be*de*ga*p5^3 + 2*al*ga^2*p5^3 + 7*be*ga^2*p5^3 + 
        3*de*ga^2*p5^3 + ga^3*p5^3 - 2*be^2*p5^4 - 2*al*de*p5^4 - 
        4*be*ga*p5^4 - 2*ga^2*p5^4)/(al*ga*(be + ga)*(be - 2*p5)*(be - p5)*
        (de - p5)*(be + de - p5)*(be + ga - p5)*p5*r^2), 
      (be - de + ga)/((-1 + b)*ga*(be + ga)*(de - p5)*(be + ga - p5)*r^2*
        (-1 + z)), (3*al*be^2 - 2*be^3 + 2*al*be*de - be^2*de + 3*al*be*ga - 
        3*be^2*ga + al*de*ga - be*de*ga + al*ga^2 - be*ga^2 - 5*al*be*p5 + 
        4*be^2*p5 - 2*al*de*p5 + be*de*p5 - 2*al*ga*p5 + 5*be*ga*p5 + 
        de*ga*p5 + ga^2*p5 + 2*al*p5^2 - 2*be*p5^2 - 2*ga*p5^2)/
       (al*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5)*
        r^2), -((-(al*be^4) - be^4*de - 2*al*be^3*ga - 2*be^3*de*ga - 
         al*be^2*ga^2 - be^2*de*ga^2 + 2*al*be^3*p5 + be^4*p5 + 
         2*al*be^2*de*p5 + 2*be^3*de*p5 + 2*al*be*de^2*p5 - be^2*de^2*p5 + 
         4*al*be^2*ga*p5 + 2*be^3*ga*p5 + 2*al*be*de*ga*p5 + 
         4*be^2*de*ga*p5 + al*de^2*ga*p5 - be*de^2*ga*p5 + 2*al*be*ga^2*p5 + 
         be^2*ga^2*p5 + al*de*ga^2*p5 + 2*be*de*ga^2*p5 - al*be^2*p5^2 - 
         2*be^3*p5^2 - 4*al*be*de*p5^2 - 2*al*de^2*p5^2 + be*de^2*p5^2 - 
         2*al*be*ga*p5^2 - 4*be^2*ga*p5^2 - al*de*ga*p5^2 - be*de*ga*p5^2 + 
         de^2*ga*p5^2 - al*ga^2*p5^2 - 2*be*ga^2*p5^2 - de*ga^2*p5^2 + 
         be^2*p5^3 + 2*al*de*p5^3 - be*de*p5^3 + 2*be*ga*p5^3 - de*ga*p5^3 + 
         ga^2*p5^3)/(al*(be + ga)*(be - 2*p5)*(be - p5)*(de - p5)*
         (be + de - p5)*(be + ga - p5)*p5*r^2)), 
      (-be^2 + 2*be*de - be*ga + de*ga + be*p5 - 2*de*p5 + ga*p5)/
       ((-1 + b)*(be + ga)*(be - 2*p5)*(be - p5)*(de - p5)*(be + ga - p5)*r^2*
        (-1 + z))}, {1/((-1 + b)*ga*(be + ga)*(be + ga - p5)*r^2*(-1 + z)), 
      (be - de + ga)/((-1 + b)*ga*(be + ga)*(de - p5)*(be + ga - p5)*r^2*
        (-1 + z)), ((ga + p5)*(al*de^2 + be*de^2 + de^2*ga - al*be*p5 - 
         de^2*p5 - al*ga*p5))/((-1 + b)^2*ga*(be + ga)*(be + de + ga)*
        (al - p5)*(de - p5)*(be + ga - p5)*p5*r^2*(-1 + z)^2), 
      1/((-1 + b)*(be + ga)*(be + ga - p5)*p5*r^2*(-1 + z)), 
      (be - de + ga)/((-1 + b)*(be + ga)*(de - p5)*(be + ga - p5)*p5*r^2*
        (-1 + z)), -((al*de^2 + be*de^2 + de^2*ga - al*be*p5 - de^2*p5 - 
         al*ga*p5)/((-1 + b)^2*(be + ga)*(be + de + ga)*(de - p5)*
         (be + ga - p5)*p5*(-al + p5)*r^2*(-1 + z)^2))}, 
     {-((2*al*be^3 - be^4 + 4*al*be^2*de - 2*be^3*de + 2*al*be*de^2 - 
         be^2*de^2 + 3*al*be^2*ga - 2*be^3*ga + 4*al*be*de*ga - 
         3*be^2*de*ga + al*de^2*ga - be*de^2*ga + al*be*ga^2 - be^2*ga^2 + 
         al*de*ga^2 - be*de*ga^2 - 7*al*be^2*p5 + 4*be^3*p5 - 8*al*be*de*p5 + 
         4*be^2*de*p5 - 2*al*de^2*p5 + be*de^2*p5 - 8*al*be*ga*p5 + 
         7*be^2*ga*p5 - 4*al*de*ga*p5 + 5*be*de*ga*p5 + de^2*ga*p5 - 
         2*al*ga^2*p5 + 3*be*ga^2*p5 + de*ga^2*p5 + 7*al*be*p5^2 - 
         5*be^2*p5^2 + 4*al*de*p5^2 - 2*be*de*p5^2 + 4*al*ga*p5^2 - 
         7*be*ga*p5^2 - 2*de*ga*p5^2 - 2*ga^2*p5^2 - 2*al*p5^3 + 2*be*p5^3 + 
         2*ga*p5^3)/(al*de*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*
         (be + ga - p5)*r^2)), (3*al*be^2 - 2*be^3 + 2*al*be*de - be^2*de + 
        3*al*be*ga - 3*be^2*ga + al*de*ga - be*de*ga + al*ga^2 - be*ga^2 - 
        5*al*be*p5 + 4*be^2*p5 - 2*al*de*p5 + be*de*p5 - 2*al*ga*p5 + 
        5*be*ga*p5 + de*ga*p5 + ga^2*p5 + 2*al*p5^2 - 2*be*p5^2 - 2*ga*p5^2)/
       (al*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5)*
        r^2), 1/((-1 + b)*(be + ga)*(be + ga - p5)*p5*r^2*(-1 + z)), 
      (al*be^4 - be^5 + 2*al*be^3*de - 2*be^4*de + al*be^2*de^2 - be^3*de^2 + 
        al*be^3*ga - 2*be^4*ga + al*be^2*de*ga - 3*be^3*de*ga - 
        be^2*de^2*ga - be^3*ga^2 - be^2*de*ga^2 - 3*al*be^3*p5 + 4*be^4*p5 - 
        4*al*be^2*de*p5 + 6*be^3*de*p5 - al*be*de^2*p5 + 2*be^2*de^2*p5 - 
        al*be^2*ga*p5 + 7*be^3*ga*p5 + al*be*de*ga*p5 + 8*be^2*de*ga*p5 + 
        al*de^2*ga*p5 + 2*be*de^2*ga*p5 + al*be*ga^2*p5 + 3*be^2*ga^2*p5 + 
        al*de*ga^2*p5 + 2*be*de*ga^2*p5 + 2*al*be^2*p5^2 - 5*be^3*p5^2 + 
        2*al*be*de*p5^2 - 6*be^2*de*p5^2 - be*de^2*p5^2 - 3*al*be*ga*p5^2 - 
        7*be^2*ga*p5^2 - 2*al*de*ga*p5^2 - 7*be*de*ga*p5^2 - de^2*ga*p5^2 - 
        2*al*ga^2*p5^2 - 2*be*ga^2*p5^2 - de*ga^2*p5^2 + 2*be^2*p5^3 + 
        2*be*de*p5^3 + 2*al*ga*p5^3 + 2*be*ga*p5^3 + 2*de*ga*p5^3)/
       (al*de*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5)*
        p5*r^2), -((al*be^3 - be^4 + al*be^2*de - be^3*de - be^3*ga - 
         be^2*de*ga - al*be^2*p5 + 2*be^3*p5 - al*be*de*p5 + 2*be^2*de*p5 + 
         3*al*be*ga*p5 + be^2*ga*p5 + al*de*ga*p5 + 2*be*de*ga*p5 + 
         al*ga^2*p5 - be*ga^2*p5 - be^2*p5^2 - be*de*p5^2 - 2*al*ga*p5^2 - 
         de*ga*p5^2 + ga^2*p5^2)/(al*(be + ga)*(be - 2*p5)*(be - p5)*
         (be + de - p5)*(be + ga - p5)*p5*r^2)), (be^2 - be*p5 + ga*p5)/
       ((-1 + b)*(be + ga)*(be - 2*p5)*(be - p5)*(be + ga - p5)*p5*r^2*
        (-1 + z))}, {(3*al*be^2 - 2*be^3 + 2*al*be*de - be^2*de + 
        3*al*be*ga - 3*be^2*ga + al*de*ga - be*de*ga + al*ga^2 - be*ga^2 - 
        5*al*be*p5 + 4*be^2*p5 - 2*al*de*p5 + be*de*p5 - 2*al*ga*p5 + 
        5*be*ga*p5 + de*ga*p5 + ga^2*p5 + 2*al*p5^2 - 2*be*p5^2 - 2*ga*p5^2)/
       (al*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5)*
        r^2), -((-(al*be^4) - be^4*de - 2*al*be^3*ga - 2*be^3*de*ga - 
         al*be^2*ga^2 - be^2*de*ga^2 + 2*al*be^3*p5 + be^4*p5 + 
         2*al*be^2*de*p5 + 2*be^3*de*p5 + 2*al*be*de^2*p5 - be^2*de^2*p5 + 
         4*al*be^2*ga*p5 + 2*be^3*ga*p5 + 2*al*be*de*ga*p5 + 
         4*be^2*de*ga*p5 + al*de^2*ga*p5 - be*de^2*ga*p5 + 2*al*be*ga^2*p5 + 
         be^2*ga^2*p5 + al*de*ga^2*p5 + 2*be*de*ga^2*p5 - al*be^2*p5^2 - 
         2*be^3*p5^2 - 4*al*be*de*p5^2 - 2*al*de^2*p5^2 + be*de^2*p5^2 - 
         2*al*be*ga*p5^2 - 4*be^2*ga*p5^2 - al*de*ga*p5^2 - be*de*ga*p5^2 + 
         de^2*ga*p5^2 - al*ga^2*p5^2 - 2*be*ga^2*p5^2 - de*ga^2*p5^2 + 
         be^2*p5^3 + 2*al*de*p5^3 - be*de*p5^3 + 2*be*ga*p5^3 - de*ga*p5^3 + 
         ga^2*p5^3)/(al*(be + ga)*(be - 2*p5)*(be - p5)*(de - p5)*
         (be + de - p5)*(be + ga - p5)*p5*r^2)), (be - de + ga)/
       ((-1 + b)*(be + ga)*(de - p5)*(be + ga - p5)*p5*r^2*(-1 + z)), 
      -((al*be^3 - be^4 + al*be^2*de - be^3*de - be^3*ga - be^2*de*ga - 
         al*be^2*p5 + 2*be^3*p5 - al*be*de*p5 + 2*be^2*de*p5 + 
         3*al*be*ga*p5 + be^2*ga*p5 + al*de*ga*p5 + 2*be*de*ga*p5 + 
         al*ga^2*p5 - be*ga^2*p5 - be^2*p5^2 - be*de*p5^2 - 2*al*ga*p5^2 - 
         de*ga*p5^2 + ga^2*p5^2)/(al*(be + ga)*(be - 2*p5)*(be - p5)*
         (be + de - p5)*(be + ga - p5)*p5*r^2)), 
      (-(al*be^5) - al*be^4*de - be^5*de - be^4*de^2 - 2*al*be^4*ga - 
        2*al*be^3*de*ga - 2*be^4*de*ga - 2*be^3*de^2*ga - al*be^3*ga^2 - 
        al*be^2*de*ga^2 - be^3*de*ga^2 - be^2*de^2*ga^2 + 3*al*be^4*p5 + 
        be^5*p5 + 4*al*be^3*de*p5 + 4*be^4*de*p5 + al*be^2*de^2*p5 + 
        3*be^3*de^2*p5 + 6*al*be^3*ga*p5 + 2*be^4*ga*p5 + 
        6*al*be^2*de*ga*p5 + 8*be^3*de*ga*p5 + 6*be^2*de^2*ga*p5 + 
        3*al*be^2*ga^2*p5 + be^3*ga^2*p5 + 3*al*be*de*ga^2*p5 + 
        4*be^2*de*ga^2*p5 + 3*be*de^2*ga^2*p5 - 3*al*be^3*p5^2 - 
        3*be^4*p5^2 - 4*al*be^2*de*p5^2 - 6*be^3*de*p5^2 - al*be*de^2*p5^2 - 
        3*be^2*de^2*p5^2 - 6*al*be^2*ga*p5^2 - 6*be^3*ga*p5^2 - 
        2*al*be*de*ga*p5^2 - 12*be^2*de*ga*p5^2 + al*de^2*ga*p5^2 - 
        5*be*de^2*ga*p5^2 - 3*al*be*ga^2*p5^2 - 3*be^2*ga^2*p5^2 - 
        al*de*ga^2*p5^2 - 6*be*de*ga^2*p5^2 - 2*de^2*ga^2*p5^2 + 
        al*be^2*p5^3 + 3*be^3*p5^3 + al*be*de*p5^3 + 4*be^2*de*p5^3 + 
        be*de^2*p5^3 + 2*al*be*ga*p5^3 + 6*be^2*ga*p5^3 - al*de*ga*p5^3 + 
        7*be*de*ga*p5^3 + de^2*ga*p5^3 + al*ga^2*p5^3 + 3*be*ga^2*p5^3 + 
        3*de*ga^2*p5^3 - be^2*p5^4 - be*de*p5^4 - 2*be*ga*p5^4 - de*ga*p5^4 - 
        ga^2*p5^4)/(al*(be + ga)*(be - 2*p5)*(be - p5)*(de - p5)*
        (be + de - p5)*(be + ga - p5)*p5^2*r^2), 
      -((-be^3 + be^2*de - be^2*ga + 2*be^2*p5 - be*de*p5 + 2*be*ga*p5 + 
         de*ga*p5 - be*p5^2 - ga*p5^2)/((-1 + b)*(be + ga)*(be - 2*p5)*
         (be - p5)*(de - p5)*(be + ga - p5)*p5*r^2*(-1 + z)))}, 
     {-((2*be + ga - 2*p5)/((-1 + b)*(be + ga)*(be - 2*p5)*(be - p5)*
         (be + ga - p5)*r^2*(-1 + z))), (-be^2 + 2*be*de - be*ga + de*ga + 
        be*p5 - 2*de*p5 + ga*p5)/((-1 + b)*(be + ga)*(be - 2*p5)*(be - p5)*
        (de - p5)*(be + ga - p5)*r^2*(-1 + z)), 
      -((al*de^2 + be*de^2 + de^2*ga - al*be*p5 - de^2*p5 - al*ga*p5)/
        ((-1 + b)^2*(be + ga)*(be + de + ga)*(de - p5)*(be + ga - p5)*p5*
         (-al + p5)*r^2*(-1 + z)^2)), (be^2 - be*p5 + ga*p5)/
       ((-1 + b)*(be + ga)*(be - 2*p5)*(be - p5)*(be + ga - p5)*p5*r^2*
        (-1 + z)), -((-be^3 + be^2*de - be^2*ga + 2*be^2*p5 - be*de*p5 + 
         2*be*ga*p5 + de*ga*p5 - be*p5^2 - ga*p5^2)/((-1 + b)*(be + ga)*
         (be - 2*p5)*(be - p5)*(de - p5)*(be + ga - p5)*p5*r^2*(-1 + z))), 
      (al*be^2*de^2 + be^3*de^2 + be^2*de^2*ga - al*be^3*p5 - al*be*de^2*p5 - 
        3*be^2*de^2*p5 - al*be^2*ga*p5 + al*de^2*ga*p5 - 2*be*de^2*ga*p5 + 
        2*al*be^2*p5^2 + 2*be*de^2*p5^2 + 2*al*be*ga*p5^2 - al*be*p5^3 - 
        al*ga*p5^3)/((-1 + b)^2*(be + ga)*(be + de + ga)*(be - 2*p5)*
        (al - p5)*(be - p5)*(de - p5)*(be + ga - p5)*p5*r^2*(-1 + z)^2)}}
 
CC4I22 = {{-2/(al*de*ga*(be + de + ga)*(b - z)^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ((-al + be)*(2*be^5 + 6*be^4*de + 6*be^3*de^2 + 2*be^2*de^3 + 
         6*be^4*ga + 16*be^3*de*ga + 14*be^2*de^2*ga + 4*be*de^3*ga + 
         6*be^3*ga^2 + 14*be^2*de*ga^2 + 10*be*de^2*ga^2 + 2*de^3*ga^2 + 
         2*be^2*ga^3 + 4*be*de*ga^3 + 2*de^2*ga^3 - 10*be^4*p5 - 
         24*be^3*de*p5 - 19*be^2*de^2*p5 - 5*be*de^3*p5 - 24*be^3*ga*p5 - 
         44*be^2*de*ga*p5 - 25*be*de^2*ga*p5 - 4*de^3*ga*p5 - 
         19*be^2*ga^2*p5 - 25*be*de*ga^2*p5 - 8*de^2*ga^2*p5 - 5*be*ga^3*p5 - 
         4*de*ga^3*p5 + 18*be^3*p5^2 + 31*be^2*de*p5^2 + 16*be*de^2*p5^2 + 
         2*de^3*p5^2 + 31*be^2*ga*p5^2 + 36*be*de*ga*p5^2 + 10*de^2*ga*p5^2 + 
         16*be*ga^2*p5^2 + 10*de*ga^2*p5^2 + 2*ga^3*p5^2 - 14*be^2*p5^3 - 
         15*be*de*p5^3 - 4*de^2*p5^3 - 15*be*ga*p5^3 - 8*de*ga*p5^3 - 
         4*ga^2*p5^3 + 4*be*p5^4 + 2*de*p5^4 + 2*ga*p5^4))/
       (al*be*de*(be + de)*ga*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*
        (be + ga - p5)), -(((-al + be)*(3*be^4 + 5*be^3*de + 2*be^2*de^2 + 
          9*be^3*ga + 12*be^2*de*ga + 4*be*de^2*ga + 9*be^2*ga^2 + 
          9*be*de*ga^2 + 2*de^2*ga^2 + 3*be*ga^3 + 2*de*ga^3 - 11*be^3*p5 - 
          15*be^2*de*p5 - 5*be*de^2*p5 - 20*be^2*ga*p5 - 19*be*de*ga*p5 - 
          4*de^2*ga*p5 - 12*be*ga^2*p5 - 6*de*ga^2*p5 - 2*ga^3*p5 + 
          12*be^2*p5^2 + 11*be*de*p5^2 + 2*de^2*p5^2 + 13*be*ga*p5^2 + 
          6*de*ga*p5^2 + 4*ga^2*p5^2 - 4*be*p5^3 - 2*de*p5^3 - 2*ga*p5^3))/
        (al*be*(be + de)*ga*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*
         (be + ga - p5))), -((-2*al*be^5 + be^6 - 6*al*be^4*de + 3*be^5*de - 
         6*al*be^3*de^2 + 3*be^4*de^2 - 2*al*be^2*de^3 + be^3*de^3 - 
         6*al*be^4*ga + 3*be^5*ga - 16*al*be^3*de*ga + 8*be^4*de*ga - 
         14*al*be^2*de^2*ga + 7*be^3*de^2*ga - 4*al*be*de^3*ga + 
         2*be^2*de^3*ga - 6*al*be^3*ga^2 + 3*be^4*ga^2 - 14*al*be^2*de*ga^2 + 
         7*be^3*de*ga^2 - 10*al*be*de^2*ga^2 + 5*be^2*de^2*ga^2 - 
         2*al*de^3*ga^2 + be*de^3*ga^2 - 2*al*be^2*ga^3 + be^3*ga^3 - 
         4*al*be*de*ga^3 + 2*be^2*de*ga^3 - 2*al*de^2*ga^3 + be*de^2*ga^3 + 
         10*al*be^4*p5 - 5*be^5*p5 + 24*al*be^3*de*p5 - 11*be^4*de*p5 + 
         19*al*be^2*de^2*p5 - 8*be^3*de^2*p5 + 5*al*be*de^3*p5 - 
         2*be^2*de^3*p5 + 24*al*be^3*ga*p5 - 13*be^4*ga*p5 + 
         44*al*be^2*de*ga*p5 - 22*be^3*de*ga*p5 + 25*al*be*de^2*ga*p5 - 
         12*be^2*de^2*ga*p5 + 4*al*de^3*ga*p5 - 2*be*de^3*ga*p5 + 
         19*al*be^2*ga^2*p5 - 11*be^3*ga^2*p5 + 25*al*be*de*ga^2*p5 - 
         13*be^2*de*ga^2*p5 + 8*al*de^2*ga^2*p5 - 4*be*de^2*ga^2*p5 + 
         5*al*be*ga^3*p5 - 3*be^2*ga^3*p5 + 4*al*de*ga^3*p5 - 
         2*be*de*ga^3*p5 - 18*al*be^3*p5^2 + 9*be^4*p5^2 - 
         31*al*be^2*de*p5^2 + 12*be^3*de*p5^2 - 16*al*be*de^2*p5^2 + 
         4*be^2*de^2*p5^2 - 2*al*de^3*p5^2 - 31*al*be^2*ga*p5^2 + 
         19*be^3*ga*p5^2 - 36*al*be*de*ga*p5^2 + 18*be^2*de*ga*p5^2 - 
         10*al*de^2*ga*p5^2 + 4*be*de^2*ga*p5^2 - 16*al*be*ga^2*p5^2 + 
         12*be^2*ga^2*p5^2 - 10*al*de*ga^2*p5^2 + 6*be*de*ga^2*p5^2 - 
         2*al*ga^3*p5^2 + 2*be*ga^3*p5^2 + 14*al*be^2*p5^3 - 7*be^3*p5^3 + 
         15*al*be*de*p5^3 - 4*be^2*de*p5^3 + 4*al*de^2*p5^3 + 
         15*al*be*ga*p5^3 - 11*be^2*ga*p5^3 + 8*al*de*ga*p5^3 - 
         4*be*de*ga*p5^3 + 4*al*ga^2*p5^3 - 4*be*ga^2*p5^3 - 4*al*be*p5^4 + 
         2*be^2*p5^4 - 2*al*de*p5^4 - 2*al*ga*p5^4 + 2*be*ga*p5^4)/
        (al*be*de*(be + de)*ga*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*
         (be + ga - p5))), (-3*al*be^4 + 2*be^5 - 5*al*be^3*de + 3*be^4*de - 
        2*al*be^2*de^2 + be^3*de^2 - 9*al*be^3*ga + 6*be^4*ga - 
        12*al*be^2*de*ga + 7*be^3*de*ga - 4*al*be*de^2*ga + 2*be^2*de^2*ga - 
        9*al*be^2*ga^2 + 6*be^3*ga^2 - 9*al*be*de*ga^2 + 5*be^2*de*ga^2 - 
        2*al*de^2*ga^2 + be*de^2*ga^2 - 3*al*be*ga^3 + 2*be^2*ga^3 - 
        2*al*de*ga^3 + be*de*ga^3 + 11*al*be^3*p5 - 7*be^4*p5 + 
        15*al*be^2*de*p5 - 8*be^3*de*p5 + 5*al*be*de^2*p5 - 2*be^2*de^2*p5 + 
        20*al*be^2*ga*p5 - 15*be^3*ga*p5 + 19*al*be*de*ga*p5 - 
        12*be^2*de*ga*p5 + 4*al*de^2*ga*p5 - 2*be*de^2*ga*p5 + 
        12*al*be*ga^2*p5 - 10*be^2*ga^2*p5 + 6*al*de*ga^2*p5 - 
        4*be*de*ga^2*p5 + 2*al*ga^3*p5 - 2*be*ga^3*p5 - 12*al*be^2*p5^2 + 
        7*be^3*p5^2 - 11*al*be*de*p5^2 + 4*be^2*de*p5^2 - 2*al*de^2*p5^2 - 
        13*al*be*ga*p5^2 + 11*be^2*ga*p5^2 - 6*al*de*ga*p5^2 + 
        4*be*de*ga*p5^2 - 4*al*ga^2*p5^2 + 4*be*ga^2*p5^2 + 4*al*be*p5^3 - 
        2*be^2*p5^3 + 2*al*de*p5^3 + 2*al*ga*p5^3 - 2*be*ga*p5^3)/
       (al*be*(be + de)*ga*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*
        (be + ga - p5)), (2*be + ga - p5)/((-1 + b)*be*ga*(be + ga)*(be - p5)*
        (be + ga - p5)*(-1 + z)), (-3*al*be^4 + be^5 - 9*al*be^3*de + 
        3*be^4*de - 9*al*be^2*de^2 + 3*be^3*de^2 - 3*al*be*de^3 + be^2*de^3 - 
        5*al*be^3*ga + 2*be^4*ga - 12*al*be^2*de*ga + 5*be^3*de*ga - 
        9*al*be*de^2*ga + 4*be^2*de^2*ga - 2*al*de^3*ga + be*de^3*ga - 
        2*al*be^2*ga^2 + be^3*ga^2 - 4*al*be*de*ga^2 + 2*be^2*de*ga^2 - 
        2*al*de^2*ga^2 + be*de^2*ga^2 + 11*al*be^3*p5 - 4*be^4*p5 + 
        20*al*be^2*de*p5 - 5*be^3*de*p5 + 12*al*be*de^2*p5 - 2*be^2*de^2*p5 + 
        2*al*de^3*p5 + 15*al*be^2*ga*p5 - 7*be^3*ga*p5 + 19*al*be*de*ga*p5 - 
        7*be^2*de*ga*p5 + 6*al*de^2*ga*p5 - 2*be*de^2*ga*p5 + 
        5*al*be*ga^2*p5 - 3*be^2*ga^2*p5 + 4*al*de*ga^2*p5 - 
        2*be*de*ga^2*p5 - 12*al*be^2*p5^2 + 5*be^3*p5^2 - 13*al*be*de*p5^2 + 
        2*be^2*de*p5^2 - 4*al*de^2*p5^2 - 11*al*be*ga*p5^2 + 7*be^2*ga*p5^2 - 
        6*al*de*ga*p5^2 + 2*be*de*ga*p5^2 - 2*al*ga^2*p5^2 + 2*be*ga^2*p5^2 + 
        4*al*be*p5^3 - 2*be^2*p5^3 + 2*al*de*p5^3 + 2*al*ga*p5^3 - 
        2*be*ga*p5^3)/(al*be*de*(be + de)*(be + ga)*(be - 2*p5)*(be - p5)*
        (be + de - p5)*(be + ga - p5)), 
      -((-6*al*be^3 + 3*be^4 - 8*al*be^2*de + 3*be^3*de - 3*al*be*de^2 + 
         be^2*de^2 - 8*al*be^2*ga + 5*be^3*ga - 8*al*be*de*ga + 
         4*be^2*de*ga - 2*al*de^2*ga + be*de^2*ga - 3*al*be*ga^2 + 
         2*be^2*ga^2 - 2*al*de*ga^2 + be*de*ga^2 + 10*al*be^2*p5 - 
         5*be^3*p5 + 9*al*be*de*p5 - 2*be^2*de*p5 + 2*al*de^2*p5 + 
         9*al*be*ga*p5 - 7*be^2*ga*p5 + 4*al*de*ga*p5 - 2*be*de*ga*p5 + 
         2*al*ga^2*p5 - 2*be*ga^2*p5 - 4*al*be*p5^2 + 2*be^2*p5^2 - 
         2*al*de*p5^2 - 2*al*ga*p5^2 + 2*be*ga*p5^2)/(al*be*(be + de)*
         (be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5))), 
      -((3*be + 2*ga - 2*p5)/((-1 + b)*be*(be + ga)*(be - 2*p5)*(be - p5)*
         (be + ga - p5)*(-1 + z)))}, 
     {0, ((al - be)*(3*be^4 + 5*be^3*de + 2*be^2*de^2 + 9*be^3*ga + 
         12*be^2*de*ga + 4*be*de^2*ga + 9*be^2*ga^2 + 9*be*de*ga^2 + 
         2*de^2*ga^2 + 3*be*ga^3 + 2*de*ga^3 - 11*be^3*p5 - 15*be^2*de*p5 - 
         5*be*de^2*p5 - 20*be^2*ga*p5 - 19*be*de*ga*p5 - 4*de^2*ga*p5 - 
         12*be*ga^2*p5 - 6*de*ga^2*p5 - 2*ga^3*p5 + 12*be^2*p5^2 + 
         11*be*de*p5^2 + 2*de^2*p5^2 + 13*be*ga*p5^2 + 6*de*ga*p5^2 + 
         4*ga^2*p5^2 - 4*be*p5^3 - 2*de*p5^3 - 2*ga*p5^3))/
       (al*be*(be + de)*ga*(be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*
        (be + ga - p5)), ((al - be)*(be^6 + be^5*de + 3*be^5*ga + 
         2*be^4*de*ga + 3*be^4*ga^2 + be^3*de*ga^2 + be^3*ga^3 - 3*be^5*p5 - 
         4*be^4*de*p5 - 4*be^3*de^2*p5 - 2*be^2*de^3*p5 - 7*be^4*ga*p5 - 
         9*be^3*de*ga*p5 - 10*be^2*de^2*ga*p5 - 4*be*de^3*ga*p5 - 
         5*be^3*ga^2*p5 - 7*be^2*de*ga^2*p5 - 8*be*de^2*ga^2*p5 - 
         2*de^3*ga^2*p5 - be^2*ga^3*p5 - 2*be*de*ga^3*p5 - 2*de^2*ga^3*p5 + 
         2*be^4*p5^2 + 8*be^3*de*p5^2 + 13*be^2*de^2*p5^2 + 5*be*de^3*p5^2 + 
         4*be^3*ga*p5^2 + 15*be^2*de*ga*p5^2 + 17*be*de^2*ga*p5^2 + 
         4*de^3*ga*p5^2 + 2*be^2*ga^2*p5^2 + 10*be*de*ga^2*p5^2 + 
         6*de^2*ga^2*p5^2 + 2*de*ga^3*p5^2 - 10*be^2*de*p5^3 - 
         11*be*de^2*p5^3 - 2*de^3*p5^3 - 11*be*de*ga*p5^3 - 6*de^2*ga*p5^3 - 
         4*de*ga^2*p5^3 + 4*be*de*p5^4 + 2*de^2*p5^4 + 2*de*ga*p5^4))/
       (al*be*(be + de)*ga*(be + ga)*(be - 2*p5)*(be - p5)*(de - p5)*
        (be + de - p5)*(be + ga - p5)*p5), 
      (-3*al*be^4 + 2*be^5 - 5*al*be^3*de + 3*be^4*de - 2*al*be^2*de^2 + 
        be^3*de^2 - 9*al*be^3*ga + 6*be^4*ga - 12*al*be^2*de*ga + 
        7*be^3*de*ga - 4*al*be*de^2*ga + 2*be^2*de^2*ga - 9*al*be^2*ga^2 + 
        6*be^3*ga^2 - 9*al*be*de*ga^2 + 5*be^2*de*ga^2 - 2*al*de^2*ga^2 + 
        be*de^2*ga^2 - 3*al*be*ga^3 + 2*be^2*ga^3 - 2*al*de*ga^3 + 
        be*de*ga^3 + 11*al*be^3*p5 - 7*be^4*p5 + 15*al*be^2*de*p5 - 
        8*be^3*de*p5 + 5*al*be*de^2*p5 - 2*be^2*de^2*p5 + 20*al*be^2*ga*p5 - 
        15*be^3*ga*p5 + 19*al*be*de*ga*p5 - 12*be^2*de*ga*p5 + 
        4*al*de^2*ga*p5 - 2*be*de^2*ga*p5 + 12*al*be*ga^2*p5 - 
        10*be^2*ga^2*p5 + 6*al*de*ga^2*p5 - 4*be*de*ga^2*p5 + 2*al*ga^3*p5 - 
        2*be*ga^3*p5 - 12*al*be^2*p5^2 + 7*be^3*p5^2 - 11*al*be*de*p5^2 + 
        4*be^2*de*p5^2 - 2*al*de^2*p5^2 - 13*al*be*ga*p5^2 + 
        11*be^2*ga*p5^2 - 6*al*de*ga*p5^2 + 4*be*de*ga*p5^2 - 
        4*al*ga^2*p5^2 + 4*be*ga^2*p5^2 + 4*al*be*p5^3 - 2*be^2*p5^3 + 
        2*al*de*p5^3 + 2*al*ga*p5^3 - 2*be*ga*p5^3)/(al*be*(be + de)*ga*
        (be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5)), 
      -((al*be^6 + al*be^5*de + be^6*de + be^5*de^2 + 3*al*be^5*ga + 
         2*al*be^4*de*ga + 3*be^5*de*ga + 2*be^4*de^2*ga + 3*al*be^4*ga^2 + 
         al*be^3*de*ga^2 + 3*be^4*de*ga^2 + be^3*de^2*ga^2 + al*be^3*ga^3 + 
         be^3*de*ga^3 - 3*al*be^5*p5 - be^6*p5 - 4*al*be^4*de*p5 - 
         4*be^5*de*p5 - 4*al*be^3*de^2*p5 - be^4*de^2*p5 - 
         2*al*be^2*de^3*p5 + be^3*de^3*p5 - 7*al*be^4*ga*p5 - 3*be^5*ga*p5 - 
         9*al*be^3*de*ga*p5 - 9*be^4*de*ga*p5 - 10*al*be^2*de^2*ga*p5 - 
         4*al*be*de^3*ga*p5 + 2*be^2*de^3*ga*p5 - 5*al*be^3*ga^2*p5 - 
         3*be^4*ga^2*p5 - 7*al*be^2*de*ga^2*p5 - 6*be^3*de*ga^2*p5 - 
         8*al*be*de^2*ga^2*p5 + 2*be^2*de^2*ga^2*p5 - 2*al*de^3*ga^2*p5 + 
         be*de^3*ga^2*p5 - al*be^2*ga^3*p5 - be^3*ga^3*p5 - 
         2*al*be*de*ga^3*p5 - be^2*de*ga^3*p5 - 2*al*de^2*ga^3*p5 + 
         be*de^2*ga^3*p5 + 2*al*be^4*p5^2 + 3*be^5*p5^2 + 8*al*be^3*de*p5^2 + 
         3*be^4*de*p5^2 + 13*al*be^2*de^2*p5^2 - 4*be^3*de^2*p5^2 + 
         5*al*be*de^3*p5^2 - 2*be^2*de^3*p5^2 + 4*al*be^3*ga*p5^2 + 
         7*be^4*ga*p5^2 + 15*al*be^2*de*ga*p5^2 + 4*be^3*de*ga*p5^2 + 
         17*al*be*de^2*ga*p5^2 - 7*be^2*de^2*ga*p5^2 + 4*al*de^3*ga*p5^2 - 
         2*be*de^3*ga*p5^2 + 2*al*be^2*ga^2*p5^2 + 5*be^3*ga^2*p5^2 + 
         10*al*be*de*ga^2*p5^2 + 6*al*de^2*ga^2*p5^2 - 3*be*de^2*ga^2*p5^2 + 
         be^2*ga^3*p5^2 + 2*al*de*ga^3*p5^2 - be*de*ga^3*p5^2 - 2*be^4*p5^3 - 
         10*al*be^2*de*p5^3 + 3*be^3*de*p5^3 - 11*al*be*de^2*p5^3 + 
         4*be^2*de^2*p5^3 - 2*al*de^3*p5^3 - 4*be^3*ga*p5^3 - 
         11*al*be*de*ga*p5^3 + 5*be^2*de*ga*p5^3 - 6*al*de^2*ga*p5^3 + 
         4*be*de^2*ga*p5^3 - 2*be^2*ga^2*p5^3 - 4*al*de*ga^2*p5^3 + 
         2*be*de*ga^2*p5^3 + 4*al*be*de*p5^4 - 2*be^2*de*p5^4 + 
         2*al*de^2*p5^4 + 2*al*de*ga*p5^4 - 2*be*de*ga*p5^4)/
        (al*be*(be + de)*ga*(be + ga)*(be - 2*p5)*(be - p5)*(de - p5)*
         (be + de - p5)*(be + ga - p5)*p5)), 
      (be^2 - 2*be*de + be*ga - de*ga + de*p5)/((-1 + b)*be*ga*(be + ga)*
        (be - p5)*(de - p5)*(be + ga - p5)*(-1 + z)), 
      -((-6*al*be^3 + 3*be^4 - 8*al*be^2*de + 3*be^3*de - 3*al*be*de^2 + 
         be^2*de^2 - 8*al*be^2*ga + 5*be^3*ga - 8*al*be*de*ga + 
         4*be^2*de*ga - 2*al*de^2*ga + be*de^2*ga - 3*al*be*ga^2 + 
         2*be^2*ga^2 - 2*al*de*ga^2 + be*de*ga^2 + 10*al*be^2*p5 - 
         5*be^3*p5 + 9*al*be*de*p5 - 2*be^2*de*p5 + 2*al*de^2*p5 + 
         9*al*be*ga*p5 - 7*be^2*ga*p5 + 4*al*de*ga*p5 - 2*be*de*ga*p5 + 
         2*al*ga^2*p5 - 2*be*ga^2*p5 - 4*al*be*p5^2 + 2*be^2*p5^2 - 
         2*al*de*p5^2 - 2*al*ga*p5^2 + 2*be*ga*p5^2)/(al*be*(be + de)*
         (be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5))), 
      (al*be^5 + be^5*de + 2*al*be^4*ga + 2*be^4*de*ga + al*be^3*ga^2 + 
        be^3*de*ga^2 - al*be^4*p5 - be^5*p5 - 3*al*be^3*de*p5 - be^4*de*p5 - 
        7*al*be^2*de^2*p5 + 3*be^3*de^2*p5 - 3*al*be*de^3*p5 + be^2*de^3*p5 - 
        2*al*be^3*ga*p5 - 2*be^4*ga*p5 - 4*al*be^2*de*ga*p5 - 
        2*be^3*de*ga*p5 - 7*al*be*de^2*ga*p5 + 4*be^2*de^2*ga*p5 - 
        2*al*de^3*ga*p5 + be*de^3*ga*p5 - al*be^2*ga^2*p5 - be^3*ga^2*p5 - 
        2*al*be*de*ga^2*p5 - be^2*de*ga^2*p5 - 2*al*de^2*ga^2*p5 + 
        be*de^2*ga^2*p5 + be^4*p5^2 + 8*al*be^2*de*p5^2 - 3*be^3*de*p5^2 + 
        9*al*be*de^2*p5^2 - 3*be^2*de^2*p5^2 + 2*al*de^3*p5^2 + 
        2*be^3*ga*p5^2 + 7*al*be*de*ga*p5^2 - 4*be^2*de*ga*p5^2 + 
        4*al*de^2*ga*p5^2 - 3*be*de^2*ga*p5^2 + be^2*ga^2*p5^2 + 
        2*al*de*ga^2*p5^2 - be*de*ga^2*p5^2 - 4*al*be*de*p5^3 + 
        2*be^2*de*p5^3 - 2*al*de^2*p5^3 - 2*al*de*ga*p5^3 + 2*be*de*ga*p5^3)/
       (al*be*(be + de)*(be + ga)*(be - 2*p5)*(be - p5)*(de - p5)*
        (be + de - p5)*(be + ga - p5)*p5), 
      -((be^2 - 3*be*de + be*ga - 2*de*ga + 2*de*p5)/((-1 + b)*be*(be + ga)*
         (be - 2*p5)*(be - p5)*(de - p5)*(be + ga - p5)*(-1 + z)))}, 
     {0, -((-2*al*be^5 + be^6 - 6*al*be^4*de + 3*be^5*de - 6*al*be^3*de^2 + 
         3*be^4*de^2 - 2*al*be^2*de^3 + be^3*de^3 - 6*al*be^4*ga + 
         3*be^5*ga - 16*al*be^3*de*ga + 8*be^4*de*ga - 14*al*be^2*de^2*ga + 
         7*be^3*de^2*ga - 4*al*be*de^3*ga + 2*be^2*de^3*ga - 6*al*be^3*ga^2 + 
         3*be^4*ga^2 - 14*al*be^2*de*ga^2 + 7*be^3*de*ga^2 - 
         10*al*be*de^2*ga^2 + 5*be^2*de^2*ga^2 - 2*al*de^3*ga^2 + 
         be*de^3*ga^2 - 2*al*be^2*ga^3 + be^3*ga^3 - 4*al*be*de*ga^3 + 
         2*be^2*de*ga^3 - 2*al*de^2*ga^3 + be*de^2*ga^3 + 10*al*be^4*p5 - 
         5*be^5*p5 + 24*al*be^3*de*p5 - 11*be^4*de*p5 + 19*al*be^2*de^2*p5 - 
         8*be^3*de^2*p5 + 5*al*be*de^3*p5 - 2*be^2*de^3*p5 + 
         24*al*be^3*ga*p5 - 13*be^4*ga*p5 + 44*al*be^2*de*ga*p5 - 
         22*be^3*de*ga*p5 + 25*al*be*de^2*ga*p5 - 12*be^2*de^2*ga*p5 + 
         4*al*de^3*ga*p5 - 2*be*de^3*ga*p5 + 19*al*be^2*ga^2*p5 - 
         11*be^3*ga^2*p5 + 25*al*be*de*ga^2*p5 - 13*be^2*de*ga^2*p5 + 
         8*al*de^2*ga^2*p5 - 4*be*de^2*ga^2*p5 + 5*al*be*ga^3*p5 - 
         3*be^2*ga^3*p5 + 4*al*de*ga^3*p5 - 2*be*de*ga^3*p5 - 
         18*al*be^3*p5^2 + 9*be^4*p5^2 - 31*al*be^2*de*p5^2 + 
         12*be^3*de*p5^2 - 16*al*be*de^2*p5^2 + 4*be^2*de^2*p5^2 - 
         2*al*de^3*p5^2 - 31*al*be^2*ga*p5^2 + 19*be^3*ga*p5^2 - 
         36*al*be*de*ga*p5^2 + 18*be^2*de*ga*p5^2 - 10*al*de^2*ga*p5^2 + 
         4*be*de^2*ga*p5^2 - 16*al*be*ga^2*p5^2 + 12*be^2*ga^2*p5^2 - 
         10*al*de*ga^2*p5^2 + 6*be*de*ga^2*p5^2 - 2*al*ga^3*p5^2 + 
         2*be*ga^3*p5^2 + 14*al*be^2*p5^3 - 7*be^3*p5^3 + 15*al*be*de*p5^3 - 
         4*be^2*de*p5^3 + 4*al*de^2*p5^3 + 15*al*be*ga*p5^3 - 
         11*be^2*ga*p5^3 + 8*al*de*ga*p5^3 - 4*be*de*ga*p5^3 + 
         4*al*ga^2*p5^3 - 4*be*ga^2*p5^3 - 4*al*be*p5^4 + 2*be^2*p5^4 - 
         2*al*de*p5^4 - 2*al*ga*p5^4 + 2*be*ga*p5^4)/(al*be*de*(be + de)*ga*
         (be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5))), 
      (-3*al*be^4 + 2*be^5 - 5*al*be^3*de + 3*be^4*de - 2*al*be^2*de^2 + 
        be^3*de^2 - 9*al*be^3*ga + 6*be^4*ga - 12*al*be^2*de*ga + 
        7*be^3*de*ga - 4*al*be*de^2*ga + 2*be^2*de^2*ga - 9*al*be^2*ga^2 + 
        6*be^3*ga^2 - 9*al*be*de*ga^2 + 5*be^2*de*ga^2 - 2*al*de^2*ga^2 + 
        be*de^2*ga^2 - 3*al*be*ga^3 + 2*be^2*ga^3 - 2*al*de*ga^3 + 
        be*de*ga^3 + 11*al*be^3*p5 - 7*be^4*p5 + 15*al*be^2*de*p5 - 
        8*be^3*de*p5 + 5*al*be*de^2*p5 - 2*be^2*de^2*p5 + 20*al*be^2*ga*p5 - 
        15*be^3*ga*p5 + 19*al*be*de*ga*p5 - 12*be^2*de*ga*p5 + 
        4*al*de^2*ga*p5 - 2*be*de^2*ga*p5 + 12*al*be*ga^2*p5 - 
        10*be^2*ga^2*p5 + 6*al*de*ga^2*p5 - 4*be*de*ga^2*p5 + 2*al*ga^3*p5 - 
        2*be*ga^3*p5 - 12*al*be^2*p5^2 + 7*be^3*p5^2 - 11*al*be*de*p5^2 + 
        4*be^2*de*p5^2 - 2*al*de^2*p5^2 - 13*al*be*ga*p5^2 + 
        11*be^2*ga*p5^2 - 6*al*de*ga*p5^2 + 4*be*de*ga*p5^2 - 
        4*al*ga^2*p5^2 + 4*be*ga^2*p5^2 + 4*al*be*p5^3 - 2*be^2*p5^3 + 
        2*al*de*p5^3 + 2*al*ga*p5^3 - 2*be*ga*p5^3)/(al*be*(be + de)*ga*
        (be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5)), 
      -((2*al^7*be^5 + 6*al^7*be^4*de + 4*al^6*be^5*de + 6*al^7*be^3*de^2 + 
         12*al^6*be^4*de^2 + 2*al^5*be^5*de^2 + 2*al^7*be^2*de^3 + 
         12*al^6*be^3*de^3 + 6*al^5*be^4*de^3 + 4*al^6*be^2*de^4 + 
         6*al^5*be^3*de^4 + 2*al^5*be^2*de^5 + 6*al^7*be^4*ga + 
         6*al^6*be^5*ga + 16*al^7*be^3*de*ga + 30*al^6*be^4*de*ga + 
         10*al^5*be^5*de*ga + 14*al^7*be^2*de^2*ga + 50*al^6*be^3*de^2*ga + 
         36*al^5*be^4*de^2*ga + 4*al^4*be^5*de^2*ga + 4*al^7*be*de^3*ga + 
         34*al^6*be^2*de^3*ga + 46*al^5*be^3*de^3*ga + 12*al^4*be^4*de^3*ga + 
         8*al^6*be*de^4*ga + 24*al^5*be^2*de^4*ga + 12*al^4*be^3*de^4*ga + 
         4*al^5*be*de^5*ga + 4*al^4*be^2*de^5*ga + 6*al^7*be^3*ga^2 + 
         18*al^6*be^4*ga^2 + 6*al^5*be^5*ga^2 + 14*al^7*be^2*de*ga^2 + 
         60*al^6*be^3*de*ga^2 + 48*al^5*be^4*de*ga^2 + 8*al^4*be^5*de*ga^2 + 
         10*al^7*be*de^2*ga^2 + 70*al^6*be^2*de^2*ga^2 + 
         104*al^5*be^3*de^2*ga^2 + 36*al^4*be^4*de^2*ga^2 + 
         2*al^3*be^5*de^2*ga^2 + 2*al^7*de^3*ga^2 + 32*al^6*be*de^3*ga^2 + 
         90*al^5*be^2*de^3*ga^2 + 56*al^4*be^3*de^3*ga^2 + 
         6*al^3*be^4*de^3*ga^2 + 4*al^6*de^4*ga^2 + 30*al^5*be*de^4*ga^2 + 
         36*al^4*be^2*de^4*ga^2 + 6*al^3*be^3*de^4*ga^2 + 2*al^5*de^5*ga^2 + 
         8*al^4*be*de^5*ga^2 + 2*al^3*be^2*de^5*ga^2 + 2*al^7*be^2*ga^3 + 
         18*al^6*be^3*ga^3 + 18*al^5*be^4*ga^3 + 2*al^4*be^5*ga^3 + 
         4*al^7*be*de*ga^3 + 46*al^6*be^2*de*ga^3 + 78*al^5*be^3*de*ga^3 + 
         30*al^4*be^4*de*ga^3 + 2*al^3*be^5*de*ga^3 + 2*al^7*de^2*ga^3 + 
         38*al^6*be*de^2*ga^3 + 114*al^5*be^2*de^2*ga^3 + 
         82*al^4*be^3*de^2*ga^3 + 12*al^3*be^4*de^2*ga^3 + 
         10*al^6*de^3*ga^3 + 66*al^5*be*de^3*ga^3 + 86*al^4*be^2*de^3*ga^3 + 
         22*al^3*be^3*de^3*ga^3 + 12*al^5*de^4*ga^3 + 36*al^4*be*de^4*ga^3 + 
         16*al^3*be^2*de^4*ga^3 + 4*al^4*de^5*ga^3 + 4*al^3*be*de^5*ga^3 + 
         6*al^6*be^2*ga^4 + 18*al^5*be^3*ga^4 + 6*al^4*be^4*ga^4 + 
         12*al^6*be*de*ga^4 + 52*al^5*be^2*de*ga^4 + 40*al^4*be^3*de*ga^4 + 
         6*al^3*be^4*de*ga^4 + 6*al^6*de^2*ga^4 + 50*al^5*be*de^2*ga^4 + 
         74*al^4*be^2*de^2*ga^4 + 22*al^3*be^3*de^2*ga^4 + 
         16*al^5*de^3*ga^4 + 52*al^4*be*de^3*ga^4 + 28*al^3*be^2*de^3*ga^4 + 
         12*al^4*de^4*ga^4 + 14*al^3*be*de^4*ga^4 + 2*al^3*de^5*ga^4 + 
         6*al^5*be^2*ga^5 + 6*al^4*be^3*ga^5 + 12*al^5*be*de*ga^5 + 
         22*al^4*be^2*de*ga^5 + 6*al^3*be^3*de*ga^5 + 6*al^5*de^2*ga^5 + 
         26*al^4*be*de^2*ga^5 + 16*al^3*be^2*de^2*ga^5 + 10*al^4*de^3*ga^5 + 
         14*al^3*be*de^3*ga^5 + 4*al^3*de^4*ga^5 + 2*al^4*be^2*ga^6 + 
         4*al^4*be*de*ga^6 + 2*al^3*be^2*de*ga^6 + 2*al^4*de^2*ga^6 + 
         4*al^3*be*de^2*ga^6 + 2*al^3*de^3*ga^6 - 10*al^7*be^4*p5 - 
         10*al^6*be^5*p5 - 24*al^7*be^3*de*p5 - 52*al^6*be^4*de*p5 - 
         18*al^5*be^5*de*p5 - 19*al^7*be^2*de^2*p5 - 81*al^6*be^3*de^2*p5 - 
         68*al^5*be^4*de^2*p5 - 8*al^4*be^5*de^2*p5 - 5*al^7*be*de^3*p5 - 
         49*al^6*be^2*de^3*p5 - 84*al^5*be^3*de^3*p5 - 26*al^4*be^4*de^3*p5 - 
         10*al^6*be*de^4*p5 - 39*al^5*be^2*de^4*p5 - 27*al^4*be^3*de^4*p5 - 
         5*al^5*be*de^5*p5 - 9*al^4*be^2*de^5*p5 - 24*al^7*be^3*ga*p5 - 
         58*al^6*be^4*ga*p5 - 26*al^5*be^5*ga*p5 + 2*al^4*be^6*ga*p5 + 
         2*al^3*be^7*ga*p5 - 44*al^7*be^2*de*ga*p5 - 200*al^6*be^3*de*ga*p5 - 
         184*al^5*be^4*de*ga*p5 - 30*al^4*be^5*de*ga*p5 + 
         10*al^3*be^6*de*ga*p5 + 4*al^2*be^7*de*ga*p5 - 25*al^7*be*de^2*ga*
          p5 - 216*al^6*be^2*de^2*ga*p5 - 375*al^5*be^3*de^2*ga*p5 - 
         154*al^4*be^4*de^2*ga*p5 + 6*al^3*be^5*de^2*ga*p5 + 
         14*al^2*be^6*de^2*ga*p5 + 2*al*be^7*de^2*ga*p5 - 4*al^7*de^3*ga*p5 - 
         85*al^6*be*de^3*ga*p5 - 296*al^5*be^2*de^3*ga*p5 - 
         233*al^4*be^3*de^3*ga*p5 - 26*al^3*be^4*de^3*ga*p5 + 
         18*al^2*be^5*de^3*ga*p5 + 6*al*be^6*de^3*ga*p5 - 8*al^6*de^4*ga*p5 - 
         86*al^5*be*de^4*ga*p5 - 136*al^4*be^2*de^4*ga*p5 - 
         38*al^3*be^3*de^4*ga*p5 + 10*al^2*be^4*de^4*ga*p5 + 
         6*al*be^5*de^4*ga*p5 - 4*al^5*de^5*ga*p5 - 26*al^4*be*de^5*ga*p5 - 
         14*al^3*be^2*de^5*ga*p5 + 2*al^2*be^3*de^5*ga*p5 + 
         2*al*be^4*de^5*ga*p5 - 19*al^7*be^2*ga^2*p5 - 99*al^6*be^3*ga^2*p5 - 
         105*al^5*be^4*ga^2*p5 - 17*al^4*be^5*ga^2*p5 + 9*al^3*be^6*ga^2*p5 + 
         3*al^2*be^7*ga^2*p5 - 25*al^7*be*de*ga^2*p5 - 239*al^6*be^2*de*ga^2*
          p5 - 457*al^5*be^3*de*ga^2*p5 - 203*al^4*be^4*de*ga^2*p5 + 
         13*al^3*be^5*de*ga^2*p5 + 25*al^2*be^6*de*ga^2*p5 + 
         4*al*be^7*de*ga^2*p5 - 8*al^7*de^2*ga^2*p5 - 175*al^6*be*de^2*ga^2*
          p5 - 614*al^5*be^2*de^2*ga^2*p5 - 535*al^4*be^3*de^2*ga^2*p5 - 
         70*al^3*be^4*de^2*ga^2*p5 + 54*al^2*be^5*de^2*ga^2*p5 + 
         19*al*be^6*de^2*ga^2*p5 + be^7*de^2*ga^2*p5 - 38*al^6*de^3*ga^2*p5 - 
         310*al^5*be*de^3*ga^2*p5 - 516*al^4*be^2*de^3*ga^2*p5 - 
         178*al^3*be^3*de^3*ga^2*p5 + 42*al^2*be^4*de^3*ga^2*p5 + 
         31*al*be^5*de^3*ga^2*p5 + 3*be^6*de^3*ga^2*p5 - 
         46*al^5*de^4*ga^2*p5 - 188*al^4*be*de^4*ga^2*p5 - 
         134*al^3*be^2*de^4*ga^2*p5 + 8*al^2*be^3*de^4*ga^2*p5 + 
         21*al*be^4*de^4*ga^2*p5 + 3*be^5*de^4*ga^2*p5 - 
         16*al^4*de^5*ga^2*p5 - 32*al^3*be*de^5*ga^2*p5 - 
         2*al^2*be^2*de^5*ga^2*p5 + 5*al*be^3*de^5*ga^2*p5 + 
         be^4*de^5*ga^2*p5 - 5*al^7*be*ga^3*p5 - 66*al^6*be^2*ga^3*p5 - 
         146*al^5*be^3*ga^3*p5 - 72*al^4*be^4*ga^3*p5 + 8*al^3*be^5*ga^3*p5 + 
         10*al^2*be^6*ga^3*p5 + al*be^7*ga^3*p5 - 4*al^7*de*ga^3*p5 - 
         105*al^6*be*de*ga^3*p5 - 434*al^5*be^2*de*ga^3*p5 - 
         408*al^4*be^3*de*ga^3*p5 - 54*al^3*be^4*de*ga^3*p5 + 
         46*al^2*be^5*de*ga^3*p5 + 16*al*be^6*de*ga^3*p5 + be^7*de*ga^3*p5 - 
         42*al^6*de^2*ga^3*p5 - 380*al^5*be*de^2*ga^3*p5 - 
         680*al^4*be^2*de^2*ga^3*p5 - 261*al^3*be^3*de^2*ga^3*p5 + 
         58*al^2*be^4*de^2*ga^3*p5 + 47*al*be^5*de^2*ga^3*p5 + 
         6*be^6*de^2*ga^3*p5 - 102*al^5*de^3*ga^3*p5 - 418*al^4*be*de^3*ga^3*
          p5 - 330*al^3*be^2*de^3*ga^3*p5 + 5*al^2*be^3*de^3*ga^3*p5 + 
         54*al*be^4*de^3*ga^3*p5 + 11*be^5*de^3*ga^3*p5 - 
         80*al^4*de^4*ga^3*p5 - 150*al^3*be*de^4*ga^3*p5 - 
         26*al^2*be^2*de^4*ga^3*p5 + 26*al*be^3*de^4*ga^3*p5 + 
         8*be^4*de^4*ga^3*p5 - 18*al^3*de^5*ga^3*p5 - 10*al^2*be*de^5*ga^3*
          p5 + 4*al*be^2*de^5*ga^3*p5 + 2*be^3*de^5*ga^3*p5 - 
         15*al^6*be*ga^4*p5 - 82*al^5*be^2*ga^4*p5 - 90*al^4*be^3*ga^4*p5 - 
         10*al^3*be^4*ga^4*p5 + 12*al^2*be^5*ga^4*p5 + 3*al*be^6*ga^4*p5 - 
         12*al^6*de*ga^4*p5 - 156*al^5*be*de*ga^4*p5 - 328*al^4*be^2*de*ga^4*
          p5 - 128*al^3*be^3*de*ga^4*p5 + 30*al^2*be^4*de*ga^4*p5 + 
         23*al*be^5*de*ga^4*p5 + 3*be^6*de*ga^4*p5 - 72*al^5*de^2*ga^4*p5 - 
         342*al^4*be*de^2*ga^4*p5 - 296*al^3*be^2*de^2*ga^4*p5 - 
         al^2*be^3*de^2*ga^4*p5 + 48*al*be^4*de^2*ga^4*p5 + 
         11*be^5*de^2*ga^4*p5 - 110*al^4*de^3*ga^4*p5 - 226*al^3*be*de^3*ga^4*
          p5 - 50*al^2*be^2*de^3*ga^4*p5 + 40*al*be^3*de^3*ga^4*p5 + 
         14*be^4*de^3*ga^4*p5 - 54*al^3*de^4*ga^4*p5 - 36*al^2*be*de^4*ga^4*
          p5 + 13*al*be^2*de^4*ga^4*p5 + 7*be^3*de^4*ga^4*p5 - 
         6*al^2*de^5*ga^4*p5 + al*be*de^5*ga^4*p5 + be^2*de^5*ga^4*p5 - 
         15*al^5*be*ga^5*p5 - 42*al^4*be^2*ga^5*p5 - 18*al^3*be^3*ga^5*p5 + 
         6*al^2*be^4*ga^5*p5 + 3*al*be^5*ga^5*p5 - 12*al^5*de*ga^5*p5 - 
         97*al^4*be*de*ga^5*p5 - 92*al^3*be^2*de*ga^5*p5 + 
         2*al^2*be^3*de*ga^5*p5 + 14*al*be^4*de*ga^5*p5 + 3*be^5*de*ga^5*p5 - 
         50*al^4*de^2*ga^5*p5 - 123*al^3*be*de^2*ga^5*p5 - 
         30*al^2*be^2*de^2*ga^5*p5 + 21*al*be^3*de^2*ga^5*p5 + 
         8*be^4*de^2*ga^5*p5 - 48*al^3*de^3*ga^5*p5 - 37*al^2*be*de^3*ga^5*
          p5 + 12*al*be^2*de^3*ga^5*p5 + 7*be^3*de^3*ga^5*p5 - 
         12*al^2*de^4*ga^5*p5 + 2*al*be*de^4*ga^5*p5 + 2*be^2*de^4*ga^5*p5 - 
         5*al^4*be*ga^6*p5 - 7*al^3*be^2*ga^6*p5 + al^2*be^3*ga^6*p5 + 
         al*be^4*ga^6*p5 - 4*al^4*de*ga^6*p5 - 21*al^3*be*de*ga^6*p5 - 
         3*al^2*be^2*de*ga^6*p5 + 3*al*be^3*de*ga^6*p5 + be^4*de*ga^6*p5 - 
         12*al^3*de^2*ga^6*p5 - 11*al^2*be*de^2*ga^6*p5 + 
         3*al*be^2*de^2*ga^6*p5 + 2*be^3*de^2*ga^6*p5 - 6*al^2*de^3*ga^6*p5 + 
         al*be*de^3*ga^6*p5 + be^2*de^3*ga^6*p5 + 18*al^7*be^3*p5^2 + 
         50*al^6*be^4*p5^2 + 18*al^5*be^5*p5^2 + 31*al^7*be^2*de*p5^2 + 
         163*al^6*be^3*de*p5^2 + 154*al^5*be^4*de*p5^2 + 
         28*al^4*be^5*de*p5^2 + 16*al^7*be*de^2*p5^2 + 165*al^6*be^2*de^2*
          p5^2 + 317*al^5*be^3*de^2*p5^2 + 142*al^4*be^4*de^2*p5^2 + 
         10*al^3*be^5*de^2*p5^2 + 2*al^7*de^3*p5^2 + 59*al^6*be*de^3*p5^2 + 
         241*al^5*be^2*de^3*p5^2 + 214*al^4*be^3*de^3*p5^2 + 
         38*al^3*be^4*de^3*p5^2 + 4*al^6*de^4*p5^2 + 65*al^5*be*de^4*p5^2 + 
         121*al^4*be^2*de^4*p5^2 + 42*al^3*be^3*de^4*p5^2 + 
         2*al^5*de^5*p5^2 + 22*al^4*be*de^5*p5^2 + 14*al^3*be^2*de^5*p5^2 + 
         31*al^7*be^2*ga*p5^2 + 167*al^6*be^3*ga*p5^2 + 
         177*al^5*be^4*ga*p5^2 + 29*al^4*be^5*ga*p5^2 - 
         17*al^3*be^6*ga*p5^2 - 7*al^2*be^7*ga*p5^2 + 36*al^7*be*de*ga*p5^2 + 
         375*al^6*be^2*de*ga*p5^2 + 778*al^5*be^3*de*ga*p5^2 + 
         373*al^4*be^4*de*ga*p5^2 - 25*al^3*be^5*de*ga*p5^2 - 
         49*al^2*be^6*de*ga*p5^2 - 8*al*be^7*de*ga*p5^2 + 
         10*al^7*de^2*ga*p5^2 + 247*al^6*be*de^2*ga*p5^2 + 
         993*al^5*be^2*de^2*ga*p5^2 + 974*al^4*be^3*de^2*ga*p5^2 + 
         157*al^3*be^4*de^2*ga*p5^2 - 99*al^2*be^5*de^2*ga*p5^2 - 
         36*al*be^6*de^2*ga*p5^2 - 2*be^7*de^2*ga*p5^2 + 
         46*al^6*de^3*ga*p5^2 + 455*al^5*be*de^3*ga*p5^2 + 
         891*al^4*be^2*de^3*ga*p5^2 + 377*al^3*be^3*de^3*ga*p5^2 - 
         61*al^2*be^4*de^3*ga*p5^2 - 58*al*be^5*de^3*ga*p5^2 - 
         6*be^6*de^3*ga*p5^2 + 56*al^5*de^4*ga*p5^2 + 296*al^4*be*de^4*ga*
          p5^2 + 263*al^3*be^2*de^4*ga*p5^2 + 7*al^2*be^3*de^4*ga*p5^2 - 
         40*al*be^4*de^4*ga*p5^2 - 6*be^5*de^4*ga*p5^2 + 
         20*al^4*de^5*ga*p5^2 + 57*al^3*be*de^5*ga*p5^2 + 
         11*al^2*be^2*de^5*ga*p5^2 - 10*al*be^3*de^5*ga*p5^2 - 
         2*be^4*de^5*ga*p5^2 + 16*al^7*be*ga^2*p5^2 + 180*al^6*be^2*ga^2*
          p5^2 + 400*al^5*be^3*ga^2*p5^2 + 196*al^4*be^4*ga^2*p5^2 - 
         34*al^3*be^5*ga^2*p5^2 - 44*al^2*be^6*ga^2*p5^2 - 
         8*al*be^7*ga^2*p5^2 + 10*al^7*de*ga^2*p5^2 + 263*al^6*be*de*ga^2*
          p5^2 + 1128*al^5*be^2*de*ga^2*p5^2 + 1167*al^4*be^3*de*ga^2*p5^2 + 
         142*al^3*be^4*de*ga^2*p5^2 - 198*al^2*be^5*de*ga^2*p5^2 - 
         72*al*be^6*de*ga^2*p5^2 - 4*be^7*de*ga^2*p5^2 + 
         90*al^6*de^2*ga^2*p5^2 + 907*al^5*be*de^2*ga^2*p5^2 + 
         1845*al^4*be^2*de^2*ga^2*p5^2 + 810*al^3*be^3*de^2*ga^2*p5^2 - 
         235*al^2*be^4*de^2*ga^2*p5^2 - 191*al*be^5*de^2*ga^2*p5^2 - 
         23*be^6*de^2*ga^2*p5^2 + 212*al^5*de^3*ga^2*p5^2 + 
         1028*al^4*be*de^3*ga^2*p5^2 + 984*al^3*be^2*de^3*ga^2*p5^2 - 
         al^2*be^3*de^3*ga^2*p5^2 - 208*al*be^4*de^3*ga^2*p5^2 - 
         42*be^5*de^3*ga^2*p5^2 + 168*al^4*de^4*ga^2*p5^2 + 
         404*al^3*be*de^4*ga^2*p5^2 + 109*al^2*be^2*de^4*ga^2*p5^2 - 
         96*al*be^3*de^4*ga^2*p5^2 - 31*be^4*de^4*ga^2*p5^2 + 
         40*al^3*de^5*ga^2*p5^2 + 37*al^2*be*de^5*ga^2*p5^2 - 
         15*al*be^2*de^5*ga^2*p5^2 - 8*be^3*de^5*ga^2*p5^2 + 
         2*al^7*ga^3*p5^2 + 71*al^6*be*ga^3*p5^2 + 346*al^5*be^2*ga^3*p5^2 + 
         374*al^4*be^3*ga^3*p5^2 + 34*al^3*be^4*ga^3*p5^2 - 
         84*al^2*be^5*ga^3*p5^2 - 31*al*be^6*ga^3*p5^2 - 2*be^7*ga^3*p5^2 + 
         54*al^6*de*ga^3*p5^2 + 607*al^5*be*de*ga^3*p5^2 + 
         1342*al^4*be^2*de*ga^3*p5^2 + 585*al^3*be^3*de*ga^3*p5^2 - 
         232*al^2*be^4*de*ga^3*p5^2 - 177*al*be^5*de*ga^3*p5^2 - 
         23*be^6*de*ga^3*p5^2 + 248*al^5*de^2*ga^3*p5^2 + 
         1296*al^4*be*de^2*ga^3*p5^2 + 1307*al^3*be^2*de^2*ga^3*p5^2 - 
         34*al^2*be^3*de^2*ga^3*p5^2 - 329*al*be^4*de^2*ga^3*p5^2 - 
         72*be^5*de^2*ga^3*p5^2 + 364*al^4*de^3*ga^3*p5^2 + 
         908*al^3*be*de^3*ga^3*p5^2 + 269*al^2*be^2*de^3*ga^3*p5^2 - 
         242*al*be^3*de^3*ga^3*p5^2 - 91*be^4*de^3*ga^3*p5^2 + 
         186*al^3*de^4*ga^3*p5^2 + 180*al^2*be*de^4*ga^3*p5^2 - 
         63*al*be^2*de^4*ga^3*p5^2 - 49*be^3*de^4*ga^3*p5^2 + 
         26*al^2*de^5*ga^3*p5^2 - al*be*de^5*ga^3*p5^2 - 
         9*be^2*de^5*ga^3*p5^2 + 6*al^6*ga^4*p5^2 + 112*al^5*be*ga^4*p5^2 + 
         280*al^4*be^2*ga^4*p5^2 + 120*al^3*be^3*ga^4*p5^2 - 
         60*al^2*be^4*ga^4*p5^2 - 44*al*be^5*ga^4*p5^2 - 6*be^6*ga^4*p5^2 + 
         96*al^5*de*ga^4*p5^2 + 595*al^4*be*de*ga^4*p5^2 + 
         646*al^3*be^2*de*ga^4*p5^2 - 37*al^2*be^3*de*ga^4*p5^2 - 
         180*al*be^4*de*ga^4*p5^2 - 42*be^5*de*ga^4*p5^2 + 
         284*al^4*de^2*ga^4*p5^2 + 785*al^3*be*de^2*ga^4*p5^2 + 
         247*al^2*be^2*de^2*ga^4*p5^2 - 228*al*be^3*de^2*ga^4*p5^2 - 
         91*be^4*de^2*ga^4*p5^2 + 266*al^3*de^3*ga^4*p5^2 + 
         283*al^2*be*de^3*ga^4*p5^2 - 92*al*be^2*de^3*ga^4*p5^2 - 
         82*be^3*de^3*ga^4*p5^2 + 78*al^2*de^4*ga^4*p5^2 + 
         al*be*de^4*ga^4*p5^2 - 30*be^2*de^4*ga^4*p5^2 + 
         4*al*de^5*ga^4*p5^2 - 3*be*de^5*ga^4*p5^2 + 6*al^5*ga^5*p5^2 + 
         75*al^4*be*ga^5*p5^2 + 87*al^3*be^2*ga^5*p5^2 - 
         9*al^2*be^3*ga^5*p5^2 - 27*al*be^4*ga^5*p5^2 - 6*be^5*ga^5*p5^2 + 
         70*al^4*de*ga^5*p5^2 + 246*al^3*be*de*ga^5*p5^2 + 
         77*al^2*be^2*de*ga^5*p5^2 - 78*al*be^3*de*ga^5*p5^2 - 
         31*be^4*de*ga^5*p5^2 + 138*al^3*de^2*ga^5*p5^2 + 
         167*al^2*be*de^2*ga^5*p5^2 - 52*al*be^2*de^2*ga^5*p5^2 - 
         49*be^3*de^2*ga^5*p5^2 + 74*al^2*de^3*ga^5*p5^2 + 
         4*al*be*de^3*ga^5*p5^2 - 30*be^2*de^3*ga^5*p5^2 + 
         8*al*de^4*ga^5*p5^2 - 6*be*de^4*ga^5*p5^2 + 2*al^4*ga^6*p5^2 + 
         18*al^3*be*ga^6*p5^2 + 4*al^2*be^2*ga^6*p5^2 - 6*al*be^3*ga^6*p5^2 - 
         2*be^4*ga^6*p5^2 + 18*al^3*de*ga^6*p5^2 + 31*al^2*be*de*ga^6*p5^2 - 
         11*al*be^2*de*ga^6*p5^2 - 8*be^3*de*ga^6*p5^2 + 
         22*al^2*de^2*ga^6*p5^2 + 2*al*be*de^2*ga^6*p5^2 - 
         9*be^2*de^2*ga^6*p5^2 + 4*al*de^3*ga^6*p5^2 - 3*be*de^3*ga^6*p5^2 - 
         14*al^7*be^2*p5^3 - 90*al^6*be^3*p5^3 - 90*al^5*be^4*p5^3 - 
         14*al^4*be^5*p5^3 - 15*al^7*be*de*p5^3 - 190*al^6*be^2*de*p5^3 - 
         413*al^5*be^3*de*p5^3 - 200*al^4*be^4*de*p5^3 - 
         18*al^3*be^5*de*p5^3 - 4*al^7*de^2*p5^3 - 114*al^6*be*de^2*p5^3 - 
         518*al^5*be^2*de^2*p5^3 - 540*al^4*be^3*de^2*p5^3 - 
         132*al^3*be^4*de^2*p5^3 - 4*al^2*be^5*de^2*p5^3 - 
         18*al^6*de^3*p5^3 - 222*al^5*be*de^3*p5^3 - 492*al^4*be^2*de^3*
          p5^3 - 244*al^3*be^3*de^3*p5^3 - 22*al^2*be^4*de^3*p5^3 - 
         22*al^5*de^4*p5^3 - 156*al^4*be*de^4*p5^3 - 159*al^3*be^2*de^4*
          p5^3 - 27*al^2*be^3*de^4*p5^3 - 8*al^4*de^5*p5^3 - 
         33*al^3*be*de^5*p5^3 - 9*al^2*be^2*de^5*p5^3 - 15*al^7*be*ga*p5^3 - 
         190*al^6*be^2*ga*p5^3 - 426*al^5*be^3*ga*p5^3 - 
         212*al^4*be^4*ga*p5^3 + 28*al^3*be^5*ga*p5^3 + 
         42*al^2*be^6*ga*p5^3 + 7*al*be^7*ga*p5^3 - 8*al^7*de*ga*p5^3 - 
         255*al^6*be*de*ga*p5^3 - 1175*al^5*be^2*de*ga*p5^3 - 
         1295*al^4*be^3*de*ga*p5^3 - 211*al^3*be^4*de*ga*p5^3 + 
         173*al^2*be^5*de*ga*p5^3 + 65*al*be^6*de*ga*p5^3 + 
         4*be^7*de*ga*p5^3 - 78*al^6*de^2*ga*p5^3 - 881*al^5*be*de^2*ga*
          p5^3 - 1996*al^4*be^2*de^2*ga*p5^3 - 1019*al^3*be^3*de^2*ga*p5^3 + 
         144*al^2*be^4*de^2*ga*p5^3 + 169*al*be^5*de^2*ga*p5^3 + 
         22*be^6*de^2*ga*p5^3 - 182*al^5*de^3*ga*p5^3 - 1035*al^4*be*de^3*ga*
          p5^3 - 1163*al^3*be^2*de^3*ga*p5^3 - 134*al^2*be^3*de^3*ga*p5^3 + 
         171*al*be^4*de^3*ga*p5^3 + 40*be^5*de^3*ga*p5^3 - 
         144*al^4*de^4*ga*p5^3 - 437*al^3*be*de^4*ga*p5^3 - 
         184*al^2*be^2*de^4*ga*p5^3 + 67*al*be^3*de^4*ga*p5^3 + 
         30*be^4*de^4*ga*p5^3 - 34*al^3*de^5*ga*p5^3 - 49*al^2*be*de^5*ga*
          p5^3 + 7*al*be^2*de^5*ga*p5^3 + 8*be^3*de^5*ga*p5^3 - 
         4*al^7*ga^2*p5^3 - 121*al^6*be*ga^2*p5^3 - 582*al^5*be^2*ga^2*p5^3 - 
         638*al^4*be^3*ga^2*p5^3 - 50*al^3*be^4*ga^2*p5^3 + 
         168*al^2*be^5*ga^2*p5^3 + 65*al*be^6*ga^2*p5^3 + 4*be^7*ga^2*p5^3 - 
         82*al^6*de*ga^2*p5^3 - 971*al^5*be*de*ga^2*p5^3 - 
         2255*al^4*be^2*de*ga^2*p5^3 - 1066*al^3*be^3*de*ga^2*p5^3 + 
         437*al^2*be^4*de*ga^2*p5^3 + 352*al*be^5*de*ga^2*p5^3 + 
         44*be^6*de*ga^2*p5^3 - 358*al^5*de^2*ga^2*p5^3 - 
         2055*al^4*be*de^2*ga^2*p5^3 - 2318*al^3*be^2*de^2*ga^2*p5^3 - 
         27*al^2*be^3*de^2*ga^2*p5^3 + 616*al*be^4*de^2*ga^2*p5^3 + 
         137*be^5*de^2*ga^2*p5^3 - 516*al^4*de^3*ga^2*p5^3 - 
         1492*al^3*be*de^3*ga^2*p5^3 - 589*al^2*be^2*de^3*ga^2*p5^3 + 
         402*al*be^3*de^3*ga^2*p5^3 + 171*be^4*de^3*ga^2*p5^3 - 
         264*al^3*de^4*ga^2*p5^3 - 333*al^2*be*de^4*ga^2*p5^3 + 
         78*al*be^2*de^4*ga^2*p5^3 + 91*be^3*de^4*ga^2*p5^3 - 
         38*al^2*de^5*ga^2*p5^3 - 5*al*be*de^5*ga^2*p5^3 + 
         17*be^2*de^5*ga^2*p5^3 - 22*al^6*ga^3*p5^3 - 292*al^5*be*ga^3*p5^3 - 
         704*al^4*be^2*ga^3*p5^3 - 300*al^3*be^3*ga^3*p5^3 + 
         208*al^2*be^4*ga^3*p5^3 + 160*al*be^5*ga^3*p5^3 + 
         22*be^6*ga^3*p5^3 - 238*al^5*de*ga^3*p5^3 - 1448*al^4*be*de*ga^3*
          p5^3 - 1647*al^3*be^2*de*ga^3*p5^3 + 155*al^2*be^3*de*ga^3*p5^3 + 
         611*al*be^4*de*ga^3*p5^3 + 137*be^5*de*ga^3*p5^3 - 
         636*al^4*de^2*ga^3*p5^3 - 1915*al^3*be*de^2*ga^3*p5^3 - 
         678*al^2*be^2*de^2*ga^3*p5^3 + 702*al*be^3*de^2*ga^3*p5^3 + 
         286*be^4*de^2*ga^3*p5^3 - 584*al^3*de^3*ga^3*p5^3 - 
         743*al^2*be*de^3*ga^3*p5^3 + 228*al*be^2*de^3*ga^3*p5^3 + 
         248*be^3*de^3*ga^3*p5^3 - 178*al^2*de^4*ga^3*p5^3 - 
         25*al*be*de^4*ga^3*p5^3 + 88*be^2*de^4*ga^3*p5^3 - 
         12*al*de^5*ga^3*p5^3 + 9*be*de^5*ga^3*p5^3 - 40*al^5*ga^4*p5^3 - 
         298*al^4*be*ga^4*p5^3 - 343*al^3*be^2*ga^4*p5^3 + 
         63*al^2*be^3*ga^4*p5^3 + 162*al*be^4*ga^4*p5^3 + 40*be^5*ga^4*p5^3 - 
         286*al^4*de*ga^4*p5^3 - 930*al^3*be*de*ga^4*p5^3 - 
         300*al^2*be^2*de*ga^4*p5^3 + 424*al*be^3*de*ga^4*p5^3 + 
         175*be^4*de*ga^4*p5^3 - 494*al^3*de^2*ga^4*p5^3 - 
         659*al^2*be*de^2*ga^4*p5^3 + 244*al*be^2*de^2*ga^4*p5^3 + 
         254*be^3*de^2*ga^4*p5^3 - 268*al^2*de^3*ga^4*p5^3 - 
         39*al*be*de^3*ga^4*p5^3 + 144*be^2*de^3*ga^4*p5^3 - 
         36*al*de^4*ga^4*p5^3 + 27*be*de^4*ga^4*p5^3 - 30*al^4*ga^5*p5^3 - 
         129*al^3*be*ga^5*p5^3 - 36*al^2*be^2*ga^5*p5^3 + 
         69*al*be^3*ga^5*p5^3 + 30*be^4*ga^5*p5^3 - 148*al^3*de*ga^5*p5^3 - 
         217*al^2*be*de*ga^5*p5^3 + 96*al*be^2*de*ga^5*p5^3 + 
         97*be^3*de*ga^5*p5^3 - 154*al^2*de^2*ga^5*p5^3 - 
         23*al*be*de^2*ga^5*p5^3 + 92*be^2*de^2*ga^5*p5^3 - 
         36*al*de^3*ga^5*p5^3 + 27*be*de^3*ga^5*p5^3 - 8*al^3*ga^6*p5^3 - 
         17*al^2*be*ga^6*p5^3 + 9*al*be^2*ga^6*p5^3 + 8*be^3*ga^6*p5^3 - 
         26*al^2*de*ga^6*p5^3 - 4*al*be*de*ga^6*p5^3 + 19*be^2*de*ga^6*p5^3 - 
         12*al*de^2*ga^6*p5^3 + 9*be*de^2*ga^6*p5^3 + 4*al^7*be*p5^4 + 
         70*al^6*be^2*p5^4 + 162*al^5*be^3*p5^4 + 70*al^4*be^4*p5^4 + 
         4*al^3*be^5*p5^4 + 2*al^7*de*p5^4 + 85*al^6*be*de*p5^4 + 
         440*al^5*be^2*de*p5^4 + 483*al^4*be^3*de*p5^4 + 
         116*al^3*be^4*de*p5^4 + 4*al^2*be^5*de*p5^4 + 24*al^6*de^2*p5^4 + 
         307*al^5*be*de^2*p5^4 + 758*al^4*be^2*de^2*p5^4 + 
         437*al^3*be^3*de^2*p5^4 + 50*al^2*be^4*de^2*p5^4 + 
         56*al^5*de^3*p5^4 + 375*al^4*be*de^3*p5^4 + 477*al^3*be^2*de^3*
          p5^4 + 122*al^2*be^3*de^3*p5^4 + 4*al*be^4*de^3*p5^4 + 
         44*al^4*de^4*p5^4 + 169*al^3*be*de^4*p5^4 + 91*al^2*be^2*de^4*p5^4 + 
         6*al*be^3*de^4*p5^4 + 10*al^3*de^5*p5^4 + 20*al^2*be*de^5*p5^4 + 
         2*al*be^2*de^5*p5^4 + 2*al^7*ga*p5^4 + 85*al^6*be*ga*p5^4 + 
         438*al^5*be^2*ga*p5^4 + 482*al^4*be^3*ga*p5^4 + 
         58*al^3*be^4*ga*p5^4 - 92*al^2*be^5*ga*p5^4 - 37*al*be^6*ga*p5^4 - 
         2*be^7*ga*p5^4 + 50*al^6*de*ga*p5^4 + 689*al^5*be*de*ga*p5^4 + 
         1709*al^4*be^2*de*ga*p5^4 + 904*al^3*be^3*de*ga*p5^4 - 
         187*al^2*be^4*de*ga*p5^4 - 192*al*be^5*de*ga*p5^4 - 
         26*be^6*de*ga*p5^4 + 230*al^5*de^2*ga*p5^4 + 1473*al^4*be*de^2*ga*
          p5^4 + 1875*al^3*be^2*de^2*ga*p5^4 + 264*al^2*be^3*de^2*ga*p5^4 - 
         311*al*be^4*de^2*ga*p5^4 - 80*be^5*de^2*ga*p5^4 + 
         330*al^4*de^3*ga*p5^4 + 1116*al^3*be*de^3*ga*p5^4 + 
         620*al^2*be^2*de^3*ga*p5^4 - 152*al*be^3*de^3*ga*p5^4 - 
         96*be^4*de^3*ga*p5^4 + 166*al^3*de^4*ga*p5^4 + 281*al^2*be*de^4*ga*
          p5^4 + 9*al*be^2*de^4*ga*p5^4 - 48*be^3*de^4*ga*p5^4 + 
         22*al^2*de^5*ga*p5^4 + 14*al*be*de^5*ga*p5^4 - 8*be^2*de^5*ga*p5^4 + 
         26*al^6*ga^2*p5^4 + 340*al^5*be*ga^2*p5^4 + 832*al^4*be^2*ga^2*
          p5^4 + 360*al^3*be^3*ga^2*p5^4 - 244*al^2*be^4*ga^2*p5^4 - 
         192*al*be^5*ga^2*p5^4 - 26*be^6*ga^2*p5^4 + 254*al^5*de*ga^2*p5^4 + 
         1654*al^4*be*de*ga^2*p5^4 + 1992*al^3*be^2*de*ga^2*p5^4 - 
         94*al^2*be^3*de*ga^2*p5^4 - 712*al*be^4*de*ga^2*p5^4 - 
         164*be^5*de*ga^2*p5^4 + 666*al^4*de^2*ga^2*p5^4 + 
         2204*al^3*be*de^2*ga^2*p5^4 + 983*al^2*be^2*de^2*ga^2*p5^4 - 
         739*al*be^3*de^2*ga^2*p5^4 - 339*be^4*de^2*ga^2*p5^4 + 
         602*al^3*de^3*ga^2*p5^4 + 920*al^2*be*de^3*ga^2*p5^4 - 
         151*al*be^2*de^3*ga^2*p5^4 - 280*be^3*de^3*ga^2*p5^4 + 
         182*al^2*de^4*ga^2*p5^4 + 63*al*be*de^4*ga^2*p5^4 - 
         91*be^2*de^4*ga^2*p5^4 + 12*al*de^5*ga^2*p5^4 - 
         8*be*de^5*ga^2*p5^4 + 80*al^5*ga^3*p5^4 + 522*al^4*be*ga^3*p5^4 + 
         591*al^3*be^2*ga^3*p5^4 - 143*al^2*be^3*ga^3*p5^4 - 
         330*al*be^4*ga^3*p5^4 - 80*be^5*ga^3*p5^4 + 480*al^4*de*ga^3*p5^4 + 
         1587*al^3*be*de*ga^3*p5^4 + 520*al^2*be^2*de*ga^3*p5^4 - 
         827*al*be^3*de*ga^3*p5^4 - 343*be^4*de*ga^3*p5^4 + 
         788*al^3*de^2*ga^3*p5^4 + 1149*al^2*be*de^2*ga^3*p5^4 - 
         424*al*be^2*de^2*ga^3*p5^4 - 486*be^3*de^2*ga^3*p5^4 + 
         424*al^2*de^3*ga^3*p5^4 + 101*al*be*de^3*ga^3*p5^4 - 
         258*be^2*de^3*ga^3*p5^4 + 60*al*de^4*ga^3*p5^4 - 
         43*be*de^4*ga^3*p5^4 + 100*al^4*ga^4*p5^4 + 344*al^3*be*ga^4*p5^4 + 
         80*al^2*be^2*ga^4*p5^4 - 232*al*be^3*ga^4*p5^4 - 
         100*be^4*ga^4*p5^4 + 396*al^3*de*ga^4*p5^4 + 561*al^2*be*de*ga^4*
          p5^4 - 307*al*be^2*de*ga^4*p5^4 - 306*be^3*de*ga^4*p5^4 + 
         388*al^2*de^2*ga^4*p5^4 + 64*al*be*de^2*ga^4*p5^4 - 
         278*be^2*de^2*ga^4*p5^4 + 96*al*de^3*ga^4*p5^4 - 
         74*be*de^3*ga^4*p5^4 + 54*al^3*ga^5*p5^4 + 81*al^2*be*ga^5*p5^4 - 
         57*al*be^2*ga^5*p5^4 - 54*be^3*ga^5*p5^4 + 134*al^2*de*ga^5*p5^4 + 
         12*al*be*de*ga^5*p5^4 - 113*be^2*de*ga^5*p5^4 + 
         60*al*de^2*ga^5*p5^4 - 51*be*de^2*ga^5*p5^4 + 10*al^2*ga^6*p5^4 - 
         10*be^2*ga^6*p5^4 + 12*al*de*ga^6*p5^4 - 12*be*de*ga^6*p5^4 - 
         20*al^6*be*p5^5 - 126*al^5*be^2*p5^5 - 126*al^4*be^3*p5^5 - 
         20*al^3*be^4*p5^5 - 10*al^6*de*p5^5 - 181*al^5*be*de*p5^5 - 
         476*al^4*be^2*de*p5^5 - 259*al^3*be^3*de*p5^5 - 
         24*al^2*be^4*de*p5^5 - 54*al^5*de^2*p5^5 - 392*al^4*be*de^2*p5^5 - 
         541*al^3*be^2*de^2*p5^5 - 153*al^2*be^3*de^2*p5^5 - 
         4*al*be^4*de^2*p5^5 - 78*al^4*de^3*p5^5 - 307*al^3*be*de^3*p5^5 - 
         209*al^2*be^2*de^3*p5^5 - 20*al*be^3*de^3*p5^5 - 38*al^3*de^4*p5^5 - 
         80*al^2*be*de^4*p5^5 - 18*al*be^2*de^4*p5^5 - 4*al^2*de^5*p5^5 - 
         4*al*be*de^5*p5^5 - 10*al^6*ga*p5^5 - 181*al^5*be*ga*p5^5 - 
         466*al^4*be^2*ga*p5^5 - 214*al^3*be^3*ga*p5^5 + 
         82*al^2*be^4*ga*p5^5 + 73*al*be^5*ga*p5^5 + 10*be^6*ga*p5^5 - 
         118*al^5*de*ga*p5^5 - 887*al^4*be*de*ga*p5^5 - 1163*al^3*be^2*de*ga*
          p5^5 - 105*al^2*be^3*de*ga*p5^5 + 253*al*be^4*de*ga*p5^5 + 
         64*be^5*de*ga*p5^5 - 322*al^4*de^2*ga*p5^5 - 1207*al^3*be*de^2*ga*
          p5^5 - 722*al^2*be^2*de^2*ga*p5^5 + 198*al*be^3*de^2*ga*p5^5 + 
         128*be^4*de^2*ga*p5^5 - 288*al^3*de^3*ga*p5^5 - 
         545*al^2*be*de^3*ga*p5^5 - 54*al*be^2*de^3*ga*p5^5 + 
         96*be^3*de^3*ga*p5^5 - 82*al^2*de^4*ga*p5^5 - 62*al*be*de^4*ga*
          p5^5 + 24*be^2*de^4*ga*p5^5 - 4*al*de^5*ga*p5^5 - 
         64*al^5*ga^2*p5^5 - 445*al^4*be*ga^2*p5^5 - 519*al^3*be^2*ga^2*
          p5^5 + 97*al^2*be^3*ga^2*p5^5 + 261*al*be^4*ga^2*p5^5 + 
         64*be^5*ga^2*p5^5 - 376*al^4*de*ga^2*p5^5 - 1353*al^3*be*de*ga^2*
          p5^5 - 546*al^2*be^2*de*ga^2*p5^5 + 614*al*be^3*de*ga^2*p5^5 + 
         276*be^4*de*ga^2*p5^5 - 612*al^3*de^2*ga^2*p5^5 - 
         1025*al^2*be*de^2*ga^2*p5^5 + 212*al*be^2*de^2*ga^2*p5^5 + 
         378*be^3*de^2*ga^2*p5^5 - 322*al^2*de^3*ga^2*p5^5 - 
         146*al*be*de^3*ga^2*p5^5 + 180*be^2*de^3*ga^2*p5^5 - 
         44*al*de^4*ga^2*p5^5 + 24*be*de^4*ga^2*p5^5 - 132*al^4*ga^3*p5^5 - 
         435*al^3*be*ga^3*p5^5 - 96*al^2*be^2*ga^3*p5^5 + 
         307*al*be^3*ga^3*p5^5 + 132*be^4*ga^3*p5^5 - 478*al^3*de*ga^3*p5^5 - 
         709*al^2*be*de*ga^3*p5^5 + 385*al*be^2*de*ga^3*p5^5 + 
         398*be^3*de*ga^3*p5^5 - 456*al^2*de^2*ga^3*p5^5 - 
         102*al*be*de^2*ga^3*p5^5 + 350*be^2*de^2*ga^3*p5^5 - 
         112*al*de^3*ga^3*p5^5 + 84*be*de^3*ga^3*p5^5 - 116*al^3*ga^4*p5^5 - 
         155*al^2*be*ga^4*p5^5 + 123*al*be^2*ga^4*p5^5 + 116*be^3*ga^4*p5^5 - 
         254*al^2*de*ga^4*p5^5 - 20*al*be*de*ga^4*p5^5 + 
         230*be^2*de*ga^4*p5^5 - 112*al*de^2*ga^4*p5^5 + 
         100*be*de^2*ga^4*p5^5 - 42*al^2*ga^5*p5^5 + 42*be^2*ga^5*p5^5 - 
         44*al*de*ga^5*p5^5 + 44*be*de*ga^5*p5^5 - 4*al*ga^6*p5^5 + 
         4*be*ga^6*p5^5 + 36*al^5*be*p5^6 + 98*al^4*be^2*p5^6 + 
         36*al^3*be^3*p5^6 + 18*al^5*de*p5^6 + 179*al^4*be*de*p5^6 + 
         237*al^3*be^2*de*p5^6 + 50*al^2*be^3*de*p5^6 + 56*al^4*de^2*p5^6 + 
         243*al^3*be*de^2*p5^6 + 169*al^2*be^2*de^2*p5^6 + 
         14*al*be^3*de^2*p5^6 + 50*al^3*de^3*p5^6 + 112*al^2*be*de^3*p5^6 + 
         30*al*be^2*de^3*p5^6 + 12*al^2*de^4*p5^6 + 12*al*be*de^4*p5^6 + 
         18*al^5*ga*p5^6 + 179*al^4*be*ga*p5^6 + 219*al^3*be^2*ga*p5^6 - 
         9*al^2*be^3*ga*p5^6 - 67*al*be^4*ga*p5^6 - 18*be^5*ga*p5^6 + 
         130*al^4*de*ga*p5^6 + 551*al^3*be*de*ga*p5^6 + 294*al^2*be^2*de*ga*
          p5^6 - 138*al*be^3*de*ga*p5^6 - 74*be^4*de*ga*p5^6 + 
         218*al^3*de^2*ga*p5^6 + 443*al^2*be*de^2*ga*p5^6 + 
         28*al*be^2*de^2*ga*p5^6 - 92*be^3*de^2*ga*p5^6 + 
         110*al^2*de^3*ga*p5^6 + 90*al*be*de^3*ga*p5^6 - 
         32*be^2*de^3*ga*p5^6 + 12*al*de^4*ga*p5^6 + 74*al^4*ga^2*p5^6 + 
         274*al^3*be*ga^2*p5^6 + 76*al^2*be^2*ga^2*p5^6 - 
         166*al*be^3*ga^2*p5^6 - 74*be^4*ga^2*p5^6 + 274*al^3*de*ga^2*p5^6 + 
         464*al^2*be*de*ga^2*p5^6 - 170*al*be^2*de*ga^2*p5^6 - 
         220*be^3*de*ga^2*p5^6 + 258*al^2*de^2*ga^2*p5^6 + 
         110*al*be*de^2*ga^2*p5^6 - 176*be^2*de^2*ga^2*p5^6 + 
         60*al*de^3*ga^2*p5^6 - 32*be*de^3*ga^2*p5^6 + 106*al^3*ga^3*p5^6 + 
         143*al^2*be*ga^3*p5^6 - 111*al*be^2*ga^3*p5^6 - 106*be^3*ga^3*p5^6 + 
         222*al^2*de*ga^3*p5^6 + 28*al*be*de*ga^3*p5^6 - 
         206*be^2*de*ga^3*p5^6 + 96*al*de^2*ga^3*p5^6 - 
         84*be*de^2*ga^3*p5^6 + 62*al^2*ga^4*p5^6 - 62*be^2*ga^4*p5^6 + 
         60*al*de*ga^4*p5^6 - 60*be*de*ga^4*p5^6 + 12*al*ga^5*p5^6 - 
         12*be*ga^5*p5^6 - 28*al^4*be*p5^7 - 28*al^3*be^2*p5^7 - 
         14*al^4*de*p5^7 - 80*al^3*be*de*p5^7 - 42*al^2*be^2*de*p5^7 - 
         26*al^3*de^2*p5^7 - 64*al^2*be*de^2*p5^7 - 14*al*be^2*de^2*p5^7 - 
         12*al^2*de^3*p5^7 - 12*al*be*de^3*p5^7 - 14*al^4*ga*p5^7 - 
         80*al^3*be*ga*p5^7 - 28*al^2*be^2*ga*p5^7 + 28*al*be^3*ga*p5^7 + 
         14*be^4*ga*p5^7 - 66*al^3*de*ga*p5^7 - 142*al^2*be*de*ga*p5^7 + 
         12*al*be^2*de*ga*p5^7 + 40*be^3*de*ga*p5^7 - 62*al^2*de^2*ga*p5^7 - 
         50*al*be*de^2*ga*p5^7 + 24*be^2*de^2*ga*p5^7 - 12*al*de^3*ga*p5^7 - 
         40*al^3*ga^2*p5^7 - 64*al^2*be*ga^2*p5^7 + 40*al*be^2*ga^2*p5^7 + 
         40*be^3*ga^2*p5^7 - 88*al^2*de*ga^2*p5^7 - 24*al*be*de*ga^2*p5^7 + 
         76*be^2*de*ga^2*p5^7 - 36*al*de^2*ga^2*p5^7 + 24*be*de^2*ga^2*p5^7 - 
         38*al^2*ga^3*p5^7 + 38*be^2*ga^3*p5^7 - 36*al*de*ga^3*p5^7 + 
         36*be*de*ga^3*p5^7 - 12*al*ga^4*p5^7 + 12*be*ga^4*p5^7 + 
         8*al^3*be*p5^8 + 4*al^3*de*p5^8 + 12*al^2*be*de*p5^8 + 
         4*al^2*de^2*p5^8 + 4*al*be*de^2*p5^8 + 4*al^3*ga*p5^8 + 
         12*al^2*be*ga*p5^8 - 4*al*be^2*ga*p5^8 - 4*be^3*ga*p5^8 + 
         12*al^2*de*ga*p5^8 + 8*al*be*de*ga*p5^8 - 8*be^2*de*ga*p5^8 + 
         4*al*de^2*ga*p5^8 + 8*al^2*ga^2*p5^8 - 8*be^2*ga^2*p5^8 + 
         8*al*de*ga^2*p5^8 - 8*be*de*ga^2*p5^8 + 4*al*ga^3*p5^8 - 
         4*be*ga^3*p5^8)/(al*be*de*(be + de)*ga*(al + ga)*(be + ga)*
         (al + de + ga)*(al - 2*p5)*(be - 2*p5)*(al - p5)*(be - p5)*
         (al + de - p5)*(be + de - p5)*(al + ga - p5)*(be + ga - p5))), 
      (3*al^7*be^4 - al^6*be^5 + 5*al^7*be^3*de + 5*al^6*be^4*de - 
        2*al^5*be^5*de + 2*al^7*be^2*de^2 + 10*al^6*be^3*de^2 + 
        al^5*be^4*de^2 - al^4*be^5*de^2 + 4*al^6*be^2*de^3 + 
        5*al^5*be^3*de^3 - al^4*be^4*de^3 + 2*al^5*be^2*de^4 + 
        9*al^7*be^3*ga + 6*al^6*be^4*ga - 3*al^5*be^5*ga + 
        12*al^7*be^2*de*ga + 31*al^6*be^3*de*ga + 6*al^5*be^4*de*ga - 
        5*al^4*be^5*de*ga + 4*al^7*be*de^2*ga + 30*al^6*be^2*de^2*ga + 
        30*al^5*be^3*de^2*ga - 2*al^4*be^4*de^2*ga - 2*al^3*be^5*de^2*ga + 
        8*al^6*be*de^3*ga + 22*al^5*be^2*de^3*ga + 8*al^4*be^3*de^3*ga - 
        2*al^3*be^4*de^3*ga + 4*al^5*be*de^4*ga + 4*al^4*be^2*de^4*ga + 
        9*al^7*be^2*ga^2 + 24*al^6*be^3*ga^2 - 3*al^4*be^5*ga^2 + 
        9*al^7*be*de*ga^2 + 53*al^6*be^2*de*ga^2 + 48*al^5*be^3*de*ga^2 - 
        6*al^4*be^4*de*ga^2 - 4*al^3*be^5*de*ga^2 + 2*al^7*de^2*ga^2 + 
        30*al^6*be*de^2*ga^2 + 73*al^5*be^2*de^2*ga^2 + 
        25*al^4*be^3*de^2*ga^2 - 7*al^3*be^4*de^2*ga^2 - 
        al^2*be^5*de^2*ga^2 + 4*al^6*de^3*ga^2 + 29*al^5*be*de^3*ga^2 + 
        31*al^4*be^2*de^3*ga^2 + al^3*be^3*de^3*ga^2 - al^2*be^4*de^3*ga^2 + 
        2*al^5*de^4*ga^2 + 8*al^4*be*de^4*ga^2 + 2*al^3*be^2*de^4*ga^2 + 
        3*al^7*be*ga^3 + 26*al^6*be^2*ga^3 + 18*al^5*be^3*ga^3 - 
        6*al^4*be^4*ga^3 - al^3*be^5*ga^3 + 2*al^7*de*ga^3 + 
        33*al^6*be*de*ga^3 + 76*al^5*be^2*de*ga^3 + 20*al^4*be^3*de*ga^3 - 
        10*al^3*be^4*de*ga^3 - al^2*be^5*de*ga^3 + 10*al^6*de^2*ga^3 + 
        60*al^5*be*de^2*ga^3 + 62*al^4*be^2*de^2*ga^3 - 
        4*al^2*be^4*de^2*ga^3 + 12*al^5*de^3*ga^3 + 34*al^4*be*de^3*ga^3 + 
        12*al^3*be^2*de^3*ga^3 - 2*al^2*be^3*de^3*ga^3 + 4*al^4*de^4*ga^3 + 
        4*al^3*be*de^4*ga^3 + 9*al^6*be*ga^4 + 24*al^5*be^2*ga^4 - 
        3*al^3*be^4*ga^4 + 6*al^6*de*ga^4 + 42*al^5*be*de*ga^4 + 
        40*al^4*be^2*de*ga^4 - 5*al^3*be^3*de*ga^4 - 3*al^2*be^4*de*ga^4 + 
        16*al^5*de^2*ga^4 + 46*al^4*be*de^2*ga^4 + 15*al^3*be^2*de^2*ga^4 - 
        5*al^2*be^3*de^2*ga^4 + 12*al^4*de^3*ga^4 + 13*al^3*be*de^3*ga^4 - 
        al^2*be^2*de^3*ga^4 + 2*al^3*de^4*ga^4 + 9*al^5*be*ga^5 + 
        6*al^4*be^2*ga^5 - 3*al^3*be^3*ga^5 + 6*al^5*de*ga^5 + 
        21*al^4*be*de*ga^5 + 4*al^3*be^2*de*ga^5 - 3*al^2*be^3*de*ga^5 + 
        10*al^4*de^2*ga^5 + 12*al^3*be*de^2*ga^5 - 2*al^2*be^2*de^2*ga^5 + 
        4*al^3*de^3*ga^5 + 3*al^4*be*ga^6 - al^3*be^2*ga^6 + 2*al^4*de*ga^6 + 
        3*al^3*be*de*ga^6 - al^2*be^2*de*ga^6 + 2*al^3*de^2*ga^6 - 
        11*al^7*be^3*p5 - 12*al^6*be^4*p5 + 5*al^5*be^5*p5 - 
        15*al^7*be^2*de*p5 - 46*al^6*be^3*de*p5 - 16*al^5*be^4*de*p5 + 
        9*al^4*be^5*de*p5 - 5*al^7*be*de^2*p5 - 41*al^6*be^2*de^2*p5 - 
        54*al^5*be^3*de^2*p5 + 4*al^3*be^5*de^2*p5 - 10*al^6*be*de^3*p5 - 
        35*al^5*be^2*de^3*p5 - 19*al^4*be^3*de^3*p5 + 4*al^3*be^4*de^3*p5 - 
        5*al^5*be*de^4*p5 - 9*al^4*be^2*de^4*p5 - 20*al^7*be^2*ga*p5 - 
        68*al^6*be^3*ga*p5 - 15*al^5*be^4*ga*p5 + 17*al^4*be^5*ga*p5 + 
        3*al^3*be^6*ga*p5 + 3*al^2*be^7*ga*p5 - 19*al^7*be*de*ga*p5 - 
        140*al^6*be^2*de*ga*p5 - 168*al^5*be^3*de*ga*p5 + 
        7*al^4*be^4*de*ga*p5 + 31*al^3*be^5*de*ga*p5 + 
        11*al^2*be^6*de*ga*p5 + 2*al*be^7*de*ga*p5 - 4*al^7*de^2*ga*p5 - 
        73*al^6*be*de^2*ga*p5 - 222*al^5*be^2*de^2*ga*p5 - 
        113*al^4*be^3*de^2*ga*p5 + 32*al^3*be^4*de^2*ga*p5 + 
        22*al^2*be^5*de^2*ga*p5 + 6*al*be^6*de^2*ga*p5 - 8*al^6*de^3*ga*p5 - 
        80*al^5*be*de^3*ga*p5 - 114*al^4*be^2*de^3*ga*p5 - 
        16*al^3*be^3*de^3*ga*p5 + 16*al^2*be^4*de^3*ga*p5 + 
        6*al*be^5*de^3*ga*p5 - 4*al^5*de^4*ga*p5 - 26*al^4*be*de^4*ga*p5 - 
        14*al^3*be^2*de^4*ga*p5 + 2*al^2*be^3*de^4*ga*p5 + 
        2*al*be^4*de^4*ga*p5 - 12*al^7*be*ga^2*p5 - 97*al^6*be^2*ga^2*p5 - 
        111*al^5*be^3*ga^2*p5 + 24*al^4*be^4*ga^2*p5 + 25*al^3*be^5*ga^2*p5 + 
        12*al^2*be^6*ga^2*p5 + 3*al*be^7*ga^2*p5 - 6*al^7*de*ga^2*p5 - 
        124*al^6*be*de*ga^2*p5 - 354*al^5*be^2*de*ga^2*p5 - 
        156*al^4*be^3*de*ga^2*p5 + 83*al^3*be^4*de*ga^2*p5 + 
        54*al^2*be^5*de*ga^2*p5 + 16*al*be^6*de*ga^2*p5 + be^7*de*ga^2*p5 - 
        34*al^6*de^2*ga^2*p5 - 254*al^5*be*de^2*ga^2*p5 - 
        348*al^4*be^2*de^2*ga^2*p5 - 25*al^3*be^3*de^2*ga^2*p5 + 
        78*al^2*be^4*de^2*ga^2*p5 + 31*al*be^5*de^2*ga^2*p5 + 
        3*be^6*de^2*ga^2*p5 - 44*al^5*de^3*ga^2*p5 - 170*al^4*be*de^3*ga^2*
         p5 - 101*al^3*be^2*de^3*ga^2*p5 + 26*al^2*be^3*de^3*ga^2*p5 + 
        23*al*be^4*de^3*ga^2*p5 + 3*be^5*de^3*ga^2*p5 - 
        16*al^4*de^4*ga^2*p5 - 32*al^3*be*de^4*ga^2*p5 - 
        2*al^2*be^2*de^4*ga^2*p5 + 5*al*be^3*de^4*ga^2*p5 + 
        be^4*de^4*ga^2*p5 - 2*al^7*ga^3*p5 - 49*al^6*be*ga^3*p5 - 
        156*al^5*be^2*ga^3*p5 - 46*al^4*be^3*ga^3*p5 + 49*al^3*be^4*ga^3*p5 + 
        23*al^2*be^5*ga^3*p5 + 10*al*be^6*ga^3*p5 + be^7*ga^3*p5 - 
        32*al^6*de*ga^3*p5 - 259*al^5*be*de*ga^3*p5 - 338*al^4*be^2*de*ga^3*
         p5 + 15*al^3*be^3*de*ga^3*p5 + 97*al^2*be^4*de*ga^3*p5 + 
        39*al*be^5*de*ga^3*p5 + 6*be^6*de*ga^3*p5 - 90*al^5*de^2*ga^3*p5 - 
        332*al^4*be*de^2*ga^3*p5 - 183*al^3*be^2*de^2*ga^3*p5 + 
        76*al^2*be^3*de^2*ga^3*p5 + 58*al*be^4*de^2*ga^3*p5 + 
        11*be^5*de^2*ga^3*p5 - 76*al^4*de^3*ga^3*p5 - 133*al^3*be*de^3*ga^3*
         p5 - 9*al^2*be^2*de^3*ga^3*p5 + 30*al*be^3*de^3*ga^3*p5 + 
        8*be^4*de^3*ga^3*p5 - 18*al^3*de^4*ga^3*p5 - 10*al^2*be*de^4*ga^3*
         p5 + 4*al*be^2*de^4*ga^3*p5 + 2*be^3*de^4*ga^3*p5 - 6*al^6*ga^4*p5 - 
        72*al^5*be*ga^4*p5 - 96*al^4*be^2*ga^4*p5 + 25*al^3*be^3*ga^4*p5 + 
        27*al^2*be^4*ga^4*p5 + 12*al*be^5*ga^4*p5 + 3*be^6*ga^4*p5 - 
        56*al^5*de*ga^4*p5 - 225*al^4*be*de*ga^4*p5 - 104*al^3*be^2*de*ga^4*
         p5 + 70*al^2*be^3*de*ga^4*p5 + 43*al*be^4*de*ga^4*p5 + 
        11*be^5*de*ga^4*p5 - 98*al^4*de^2*ga^4*p5 - 174*al^3*be*de^2*ga^4*
         p5 - al^2*be^2*de^2*ga^4*p5 + 48*al*be^3*de^2*ga^4*p5 + 
        14*be^4*de^2*ga^4*p5 - 52*al^3*de^3*ga^4*p5 - 31*al^2*be*de^3*ga^4*
         p5 + 15*al*be^2*de^3*ga^4*p5 + 7*be^3*de^3*ga^4*p5 - 
        6*al^2*de^4*ga^4*p5 + al*be*de^4*ga^4*p5 + be^2*de^4*ga^4*p5 - 
        6*al^5*ga^5*p5 - 45*al^4*be*ga^5*p5 - 12*al^3*be^2*ga^5*p5 + 
        18*al^2*be^3*ga^5*p5 + 6*al*be^4*ga^5*p5 + 3*be^5*ga^5*p5 - 
        40*al^4*de*ga^5*p5 - 77*al^3*be*de*ga^5*p5 + 10*al^2*be^2*de*ga^5*
         p5 + 23*al*be^3*de*ga^5*p5 + 8*be^4*de*ga^5*p5 - 
        44*al^3*de^2*ga^5*p5 - 27*al^2*be*de^2*ga^5*p5 + 
        16*al*be^2*de^2*ga^5*p5 + 7*be^3*de^2*ga^5*p5 - 
        12*al^2*de^3*ga^5*p5 + 2*al*be*de^3*ga^5*p5 + 2*be^2*de^3*ga^5*p5 - 
        2*al^4*ga^6*p5 - 10*al^3*be*ga^6*p5 + 5*al^2*be^2*ga^6*p5 + 
        al*be^3*ga^6*p5 + be^4*ga^6*p5 - 10*al^3*de*ga^6*p5 - 
        6*al^2*be*de*ga^6*p5 + 5*al*be^2*de*ga^6*p5 + 2*be^3*de*ga^6*p5 - 
        6*al^2*de^2*ga^6*p5 + al*be*de^2*ga^6*p5 + be^2*de^2*ga^6*p5 + 
        12*al^7*be^2*p5^2 + 53*al^6*be^3*p5^2 + 12*al^5*be^4*p5^2 - 
        9*al^4*be^5*p5^2 + 11*al^7*be*de*p5^2 + 102*al^6*be^2*de*p5^2 + 
        135*al^5*be^3*de*p5^2 + 6*al^4*be^4*de*p5^2 - 14*al^3*be^5*de*p5^2 + 
        2*al^7*de^2*p5^2 + 49*al^6*be*de^2*p5^2 + 176*al^5*be^2*de^2*p5^2 + 
        103*al^4*be^3*de^2*p5^2 - 11*al^3*be^4*de^2*p5^2 - 
        5*al^2*be^5*de^2*p5^2 + 4*al^6*de^3*p5^2 + 60*al^5*be*de^3*p5^2 + 
        100*al^4*be^2*de^3*p5^2 + 21*al^3*be^3*de^3*p5^2 - 
        5*al^2*be^4*de^3*p5^2 + 2*al^5*de^4*p5^2 + 22*al^4*be*de^4*p5^2 + 
        14*al^3*be^2*de^4*p5^2 + 13*al^7*be*ga*p5^2 + 127*al^6*be^2*ga*p5^2 + 
        174*al^5*be^3*ga*p5^2 - 20*al^4*be^4*ga*p5^2 - 43*al^3*be^5*ga*p5^2 - 
        20*al^2*be^6*ga*p5^2 - 5*al*be^7*ga*p5^2 + 6*al^7*de*ga*p5^2 + 
        152*al^6*be*de*ga*p5^2 + 517*al^5*be^2*de*ga*p5^2 + 
        287*al^4*be^3*de*ga*p5^2 - 116*al^3*be^4*de*ga*p5^2 - 
        95*al^2*be^5*de*ga*p5^2 - 27*al*be^6*de*ga*p5^2 - 2*be^7*de*ga*p5^2 + 
        38*al^6*de^2*ga*p5^2 + 345*al^5*be*de^2*ga*p5^2 + 
        567*al^4*be^2*de^2*ga*p5^2 + 84*al^3*be^3*de^2*ga*p5^2 - 
        129*al^2*be^4*de^2*ga*p5^2 - 56*al*be^5*de^2*ga*p5^2 - 
        6*be^6*de^2*ga*p5^2 + 52*al^5*de^3*ga*p5^2 + 258*al^4*be*de^3*ga*
         p5^2 + 194*al^3*be^2*de^3*ga*p5^2 - 31*al^2*be^3*de^3*ga*p5^2 - 
        44*al*be^4*de^3*ga*p5^2 - 6*be^5*de^3*ga*p5^2 + 
        20*al^4*de^4*ga*p5^2 + 57*al^3*be*de^4*ga*p5^2 + 
        11*al^2*be^2*de^4*ga*p5^2 - 10*al*be^3*de^4*ga*p5^2 - 
        2*be^4*de^4*ga*p5^2 + 4*al^7*ga^2*p5^2 + 95*al^6*be*ga^2*p5^2 + 
        328*al^5*be^2*ga^2*p5^2 + 145*al^4*be^3*ga^2*p5^2 - 
        125*al^3*be^4*ga^2*p5^2 - 93*al^2*be^5*ga^2*p5^2 - 
        32*al*be^6*ga^2*p5^2 - 2*be^7*ga^2*p5^2 + 56*al^6*de*ga^2*p5^2 + 
        527*al^5*be*de*ga^2*p5^2 + 811*al^4*be^2*de*ga^2*p5^2 + 
        5*al^3*be^3*de*ga^2*p5^2 - 326*al^2*be^4*de*ga^2*p5^2 - 
        141*al*be^5*de*ga^2*p5^2 - 17*be^6*de*ga^2*p5^2 + 
        168*al^5*de^2*ga^2*p5^2 + 740*al^4*be*de^2*ga^2*p5^2 + 
        502*al^3*be^2*de^2*ga^2*p5^2 - 225*al^2*be^3*de^2*ga^2*p5^2 - 
        216*al*be^4*de^2*ga^2*p5^2 - 38*be^5*de^2*ga^2*p5^2 + 
        152*al^4*de^3*ga^2*p5^2 + 338*al^3*be*de^3*ga^2*p5^2 + 
        43*al^2*be^2*de^3*ga^2*p5^2 - 112*al*be^3*de^3*ga^2*p5^2 - 
        31*be^4*de^3*ga^2*p5^2 + 40*al^3*de^4*ga^2*p5^2 + 
        37*al^2*be*de^4*ga^2*p5^2 - 15*al*be^2*de^4*ga^2*p5^2 - 
        8*be^3*de^4*ga^2*p5^2 + 22*al^6*ga^3*p5^2 + 212*al^5*be*ga^3*p5^2 + 
        320*al^4*be^2*ga^3*p5^2 - 54*al^3*be^3*ga^3*p5^2 - 
        161*al^2*be^4*ga^3*p5^2 - 73*al*be^5*ga^3*p5^2 - 11*be^6*ga^3*p5^2 + 
        158*al^5*de*ga^3*p5^2 + 716*al^4*be*de*ga^3*p5^2 + 
        412*al^3*be^2*de*ga^3*p5^2 - 330*al^2*be^3*de*ga^3*p5^2 - 
        263*al*be^4*de*ga^3*p5^2 - 52*be^5*de*ga^3*p5^2 + 
        288*al^4*de^2*ga^3*p5^2 + 618*al^3*be*de^2*ga^3*p5^2 + 
        6*al^2*be^2*de^2*ga^3*p5^2 - 280*al*be^3*de^2*ga^3*p5^2 - 
        83*be^4*de^2*ga^3*p5^2 + 168*al^3*de^3*ga^3*p5^2 + 
        141*al^2*be*de^3*ga^3*p5^2 - 81*al*be^2*de^3*ga^3*p5^2 - 
        49*be^3*de^3*ga^3*p5^2 + 26*al^2*de^4*ga^3*p5^2 - 
        al*be*de^4*ga^3*p5^2 - 9*be^2*de^4*ga^3*p5^2 + 40*al^5*ga^4*p5^2 + 
        198*al^4*be*ga^4*p5^2 + 95*al^3*be^2*ga^4*p5^2 - 
        116*al^2*be^3*ga^4*p5^2 - 79*al*be^4*ga^4*p5^2 - 20*be^5*ga^4*p5^2 + 
        186*al^4*de*ga^4*p5^2 + 402*al^3*be*de*ga^4*p5^2 - 
        47*al^2*be^2*de*ga^4*p5^2 - 217*al*be^3*de*ga^4*p5^2 - 
        69*be^4*de*ga^4*p5^2 + 214*al^3*de^2*ga^4*p5^2 + 
        169*al^2*be*de^2*ga^4*p5^2 - 132*al*be^2*de^2*ga^4*p5^2 - 
        78*be^3*de^2*ga^4*p5^2 + 72*al^2*de^3*ga^4*p5^2 - 
        5*al*be*de^3*ga^4*p5^2 - 30*be^2*de^3*ga^4*p5^2 + 
        4*al*de^4*ga^4*p5^2 - 3*be*de^4*ga^4*p5^2 + 30*al^4*ga^5*p5^2 + 
        75*al^3*be*ga^5*p5^2 - 21*al^2*be^2*ga^5*p5^2 - 
        42*al*be^3*ga^5*p5^2 - 15*be^4*ga^5*p5^2 + 94*al^3*de*ga^5*p5^2 + 
        68*al^2*be*de*ga^5*p5^2 - 72*al*be^2*de*ga^5*p5^2 - 
        41*be^3*de*ga^5*p5^2 + 62*al^2*de^2*ga^5*p5^2 - 
        8*al*be*de^2*ga^5*p5^2 - 30*be^2*de^2*ga^5*p5^2 + 
        8*al*de^3*ga^5*p5^2 - 6*be*de^3*ga^5*p5^2 + 8*al^3*ga^6*p5^2 + 
        7*al^2*be*ga^6*p5^2 - 9*al*be^2*ga^6*p5^2 - 4*be^3*ga^6*p5^2 + 
        16*al^2*de*ga^6*p5^2 - 4*al*be*de*ga^6*p5^2 - 9*be^2*de*ga^6*p5^2 + 
        4*al*de^2*ga^6*p5^2 - 3*be*de^2*ga^6*p5^2 - 4*al^7*be*p5^3 - 
        60*al^6*be^2*p5^3 - 89*al^5*be^3*p5^3 + 6*al^4*be^4*p5^3 + 
        7*al^3*be^5*p5^3 - 2*al^7*de*p5^3 - 65*al^6*be*de*p5^3 - 
        258*al^5*be^2*de*p5^3 - 162*al^4*be^3*de*p5^3 + 
        22*al^3*be^4*de*p5^3 + 9*al^2*be^5*de*p5^3 - 14*al^6*de^2*p5^3 - 
        162*al^5*be*de^2*p5^3 - 308*al^4*be^2*de^2*p5^3 - 
        78*al^3*be^3*de^2*p5^3 + 18*al^2*be^4*de^2*p5^3 + 
        2*al*be^5*de^2*p5^3 - 20*al^5*de^3*p5^3 - 134*al^4*be*de^3*p5^3 - 
        119*al^3*be^2*de^3*p5^3 - 5*al^2*be^3*de^3*p5^3 + 
        2*al*be^4*de^3*p5^3 - 8*al^4*de^4*p5^3 - 33*al^3*be*de^4*p5^3 - 
        9*al^2*be^2*de^4*p5^3 - 2*al^7*ga*p5^3 - 75*al^6*be*ga*p5^3 - 
        301*al^5*be^2*ga*p5^3 - 171*al^4*be^3*ga*p5^3 + 
        96*al^3*be^4*ga*p5^3 + 70*al^2*be^5*ga*p5^3 + 27*al*be^6*ga*p5^3 + 
        2*be^7*ga*p5^3 - 40*al^6*de*ga*p5^3 - 452*al^5*be*de*ga*p5^3 - 
        824*al^4*be^2*de*ga*p5^3 - 99*al^3*be^3*de*ga*p5^3 + 
        255*al^2*be^4*de*ga*p5^3 + 117*al*be^5*de*ga*p5^3 + 
        16*be^6*de*ga*p5^3 - 130*al^5*de^2*ga*p5^3 - 693*al^4*be*de^2*ga*
         p5^3 - 594*al^3*be^2*de^2*ga*p5^3 + 135*al^2*be^3*de^2*ga*p5^3 + 
        179*al*be^4*de^2*ga*p5^3 + 36*be^5*de^2*ga*p5^3 - 
        124*al^4*de^3*ga*p5^3 - 354*al^3*be*de^3*ga*p5^3 - 
        101*al^2*be^2*de^3*ga*p5^3 + 87*al*be^3*de^3*ga*p5^3 + 
        30*be^4*de^3*ga*p5^3 - 34*al^3*de^4*ga*p5^3 - 49*al^2*be*de^4*ga*
         p5^3 + 7*al*be^2*de^4*ga*p5^3 + 8*be^3*de^4*ga*p5^3 - 
        26*al^6*ga^2*p5^3 - 276*al^5*be*ga^2*p5^3 - 465*al^4*be^2*ga^2*p5^3 + 
        37*al^3*be^3*ga^2*p5^3 + 254*al^2*be^4*ga^2*p5^3 + 
        124*al*be^5*ga^2*p5^3 + 16*be^6*ga^2*p5^3 - 190*al^5*de*ga^2*p5^3 - 
        985*al^4*be*de*ga^2*p5^3 - 693*al^3*be^2*de*ga^2*p5^3 + 
        475*al^2*be^3*de*ga^2*p5^3 + 446*al*be^4*de*ga^2*p5^3 + 
        85*be^5*de*ga^2*p5^3 - 364*al^4*de^2*ga^2*p5^3 - 
        924*al^3*be*de^2*ga^2*p5^3 - 82*al^2*be^2*de^2*ga^2*p5^3 + 
        462*al*be^3*de^2*ga^2*p5^3 + 147*be^4*de^2*ga^2*p5^3 - 
        224*al^3*de^3*ga^2*p5^3 - 246*al^2*be*de^3*ga^2*p5^3 + 
        118*al*be^2*de^3*ga^2*p5^3 + 91*be^3*de^3*ga^2*p5^3 - 
        38*al^2*de^4*ga^2*p5^3 - 5*al*be*de^4*ga^2*p5^3 + 
        17*be^2*de^4*ga^2*p5^3 - 80*al^5*ga^3*p5^3 - 390*al^4*be*ga^3*p5^3 - 
        221*al^3*be^2*ga^3*p5^3 + 269*al^2*be^3*ga^3*p5^3 + 
        219*al*be^4*ga^3*p5^3 + 45*be^5*ga^3*p5^3 - 348*al^4*de*ga^3*p5^3 - 
        845*al^3*be*de*ga^3*p5^3 + 90*al^2*be^2*de*ga^3*p5^3 + 
        576*al*be^3*de*ga^3*p5^3 + 174*be^4*de*ga^3*p5^3 - 
        416*al^3*de^2*ga^3*p5^3 - 393*al^2*be*de^2*ga^3*p5^3 + 
        338*al*be^2*de^2*ga^3*p5^3 + 216*be^3*de^2*ga^3*p5^3 - 
        152*al^2*de^3*ga^3*p5^3 + al*be*de^3*ga^3*p5^3 + 
        88*be^2*de^3*ga^3*p5^3 - 12*al*de^4*ga^3*p5^3 + 9*be*de^4*ga^3*p5^3 - 
        100*al^4*ga^4*p5^3 - 228*al^3*be*ga^4*p5^3 + 56*al^2*be^2*ga^4*p5^3 + 
        178*al*be^3*ga^4*p5^3 + 57*be^4*ga^4*p5^3 - 280*al^3*de*ga^4*p5^3 - 
        233*al^2*be*de*ga^4*p5^3 + 278*al*be^2*de*ga^4*p5^3 + 
        164*be^3*de*ga^4*p5^3 - 196*al^2*de^2*ga^4*p5^3 + 
        25*al*be*de^2*ga^4*p5^3 + 132*be^2*de^2*ga^4*p5^3 - 
        32*al*de^3*ga^4*p5^3 + 27*be*de^3*ga^4*p5^3 - 54*al^3*ga^5*p5^3 - 
        39*al^2*be*ga^5*p5^3 + 60*al*be^2*ga^5*p5^3 + 33*be^3*ga^5*p5^3 - 
        92*al^2*de*ga^5*p5^3 + 23*al*be*de*ga^5*p5^3 + 68*be^2*de*ga^5*p5^3 - 
        28*al*de^2*ga^5*p5^3 + 27*be*de^2*ga^5*p5^3 - 10*al^2*ga^6*p5^3 + 
        4*al*be*ga^6*p5^3 + 7*be^2*ga^6*p5^3 - 8*al*de*ga^6*p5^3 + 
        9*be*de*ga^6*p5^3 + 20*al^6*be*p5^4 + 108*al^5*be^2*p5^4 + 
        59*al^4*be^3*p5^4 - 15*al^3*be^4*p5^4 - 2*al^2*be^5*p5^4 + 
        10*al^6*de*p5^4 + 145*al^5*be*de*p5^4 + 300*al^4*be^2*de*p5^4 + 
        74*al^3*be^3*de*p5^4 - 23*al^2*be^4*de*p5^4 - 2*al*be^5*de*p5^4 + 
        36*al^5*de^2*p5^4 + 241*al^4*be*de^2*p5^4 + 248*al^3*be^2*de^2*p5^4 + 
        13*al^2*be^3*de^2*p5^4 - 8*al*be^4*de^2*p5^4 + 36*al^4*de^3*p5^4 + 
        136*al^3*be*de^3*p5^4 + 58*al^2*be^2*de^3*p5^4 - 
        2*al*be^3*de^3*p5^4 + 10*al^3*de^4*p5^4 + 20*al^2*be*de^4*p5^4 + 
        2*al*be^2*de^4*p5^4 + 10*al^6*ga*p5^4 + 163*al^5*be*ga*p5^4 + 
        325*al^4*be^2*ga*p5^4 + 23*al^3*be^3*ga*p5^4 - 
        118*al^2*be^4*ga*p5^4 - 59*al*be^5*ga*p5^4 - 10*be^6*ga*p5^4 + 
        100*al^5*de*ga*p5^4 + 630*al^4*be*de*ga*p5^4 + 573*al^3*be^2*de*ga*
         p5^4 - 177*al^2*be^3*de*ga*p5^4 - 218*al*be^4*de*ga*p5^4 - 
        48*be^5*de*ga*p5^4 + 206*al^4*de^2*ga*p5^4 + 652*al^3*be*de^2*ga*
         p5^4 + 199*al^2*be^2*de^2*ga*p5^4 - 212*al*be^3*de^2*ga*p5^4 - 
        80*be^4*de^2*ga*p5^4 + 132*al^3*de^3*ga*p5^4 + 208*al^2*be*de^3*ga*
         p5^4 - 25*al*be^2*de^3*ga*p5^4 - 48*be^3*de^3*ga*p5^4 + 
        22*al^2*de^4*ga*p5^4 + 14*al*be*de^4*ga*p5^4 - 8*be^2*de^4*ga*p5^4 + 
        64*al^5*ga^2*p5^4 + 371*al^4*be*ga^2*p5^4 + 257*al^3*be^2*ga^2*p5^4 - 
        229*al^2*be^3*ga^2*p5^4 - 221*al*be^4*ga^2*p5^4 - 48*be^5*ga^2*p5^4 + 
        302*al^4*de*ga^2*p5^4 + 857*al^3*be*de*ga^2*p5^4 + 
        25*al^2*be^2*de*ga^2*p5^4 - 564*al*be^3*de*ga^2*p5^4 - 
        187*be^4*de*ga^2*p5^4 + 378*al^3*de^2*ga^2*p5^4 + 
        458*al^2*be*de^2*ga^2*p5^4 - 291*al*be^2*de^2*ga^2*p5^4 - 
        232*be^3*de^2*ga^2*p5^4 + 144*al^2*de^3*ga^2*p5^4 + 
        25*al*be*de^3*ga^2*p5^4 - 91*be^2*de^3*ga^2*p5^4 + 
        12*al*de^4*ga^2*p5^4 - 8*be*de^4*ga^2*p5^4 + 132*al^4*ga^3*p5^4 + 
        329*al^3*be*ga^3*p5^4 - 64*al^2*be^2*ga^3*p5^4 - 
        281*al*be^3*ga^3*p5^4 - 91*be^4*ga^3*p5^4 + 372*al^3*de*ga^3*p5^4 + 
        365*al^2*be*de*ga^3*p5^4 - 420*al*be^2*de*ga^3*p5^4 - 
        266*be^3*de*ga^3*p5^4 + 272*al^2*de^2*ga^3*p5^4 - 
        23*al*be*de^2*ga^3*p5^4 - 218*be^2*de^2*ga^3*p5^4 + 
        48*al*de^3*ga^3*p5^4 - 43*be*de^3*ga^3*p5^4 + 116*al^3*ga^4*p5^4 + 
        93*al^2*be*ga^4*p5^4 - 135*al*be^2*ga^4*p5^4 - 82*be^3*ga^4*p5^4 + 
        192*al^2*de*ga^4*p5^4 - 40*al*be*de*ga^4*p5^4 - 
        162*be^2*de*ga^4*p5^4 + 64*al*de^2*ga^4*p5^4 - 66*be*de^2*ga^4*p5^4 + 
        42*al^2*ga^5*p5^4 - 12*al*be*ga^5*p5^4 - 33*be^2*ga^5*p5^4 + 
        32*al*de*ga^5*p5^4 - 35*be*de*ga^5*p5^4 + 4*al*ga^6*p5^4 - 
        4*be*ga^6*p5^4 - 36*al^5*be*p5^5 - 84*al^4*be^2*p5^5 - 
        8*al^3*be^3*p5^5 + 6*al^2*be^4*p5^5 - 18*al^5*de*p5^5 - 
        151*al^4*be*de*p5^5 - 159*al^3*be^2*de*p5^5 - 2*al^2*be^3*de*p5^5 + 
        6*al*be^4*de*p5^5 - 42*al^4*de^2*p5^5 - 171*al^3*be*de^2*p5^5 - 
        83*al^2*be^2*de^2*p5^5 + 6*al*be^3*de^2*p5^5 - 28*al^3*de^3*p5^5 - 
        60*al^2*be*de^3*p5^5 - 8*al*be^2*de^3*p5^5 - 4*al^2*de^4*p5^5 - 
        4*al*be*de^4*p5^5 - 18*al^5*ga*p5^5 - 165*al^4*be*ga*p5^5 - 
        151*al^3*be^2*ga*p5^5 + 61*al^2*be^3*ga*p5^5 + 65*al*be^4*ga*p5^5 + 
        18*be^5*ga*p5^5 - 116*al^4*de*ga*p5^5 - 421*al^3*be*de*ga*p5^5 - 
        118*al^2*be^2*de*ga*p5^5 + 166*al*be^3*de*ga*p5^5 + 
        66*be^4*de*ga*p5^5 - 156*al^3*de^2*ga*p5^5 - 269*al^2*be*de^2*ga*
         p5^5 + 44*al*be^2*de^2*ga*p5^5 + 76*be^3*de^2*ga*p5^5 - 
        60*al^2*de^3*ga*p5^5 - 40*al*be*de^3*ga*p5^5 + 24*be^2*de^3*ga*p5^5 - 
        4*al*de^4*ga*p5^5 - 74*al^4*ga^2*p5^5 - 234*al^3*be*ga^2*p5^5 + 
        8*al^2*be^2*ga^2*p5^5 + 174*al*be^3*ga^2*p5^5 + 66*be^4*ga^2*p5^5 - 
        234*al^3*de*ga^2*p5^5 - 300*al^2*be*de*ga^2*p5^5 + 
        234*al*be^2*de*ga^2*p5^5 + 188*be^3*de*ga^2*p5^5 - 
        178*al^2*de^2*ga^2*p5^5 - 26*al*be*de^2*ga^2*p5^5 + 
        144*be^2*de^2*ga^2*p5^5 - 32*al*de^3*ga^2*p5^5 + 
        24*be*de^3*ga^2*p5^5 - 106*al^3*ga^3*p5^5 - 105*al^2*be*ga^3*p5^5 + 
        133*al*be^2*ga^3*p5^5 + 90*be^3*ga^3*p5^5 - 184*al^2*de*ga^3*p5^5 + 
        26*al*be*de*ga^3*p5^5 + 174*be^2*de*ga^3*p5^5 - 
        64*al*de^2*ga^3*p5^5 + 68*be*de^2*ga^3*p5^5 - 62*al^2*ga^4*p5^5 + 
        12*al*be*ga^4*p5^5 + 54*be^2*ga^4*p5^5 - 48*al*de*ga^4*p5^5 + 
        52*be*de*ga^4*p5^5 - 12*al*ga^5*p5^5 + 12*be*ga^5*p5^5 + 
        28*al^4*be*p5^6 + 24*al^3*be^2*p5^6 - 4*al^2*be^3*p5^6 + 
        14*al^4*de*p5^6 + 72*al^3*be*de*p5^6 + 30*al^2*be^2*de*p5^6 - 
        4*al*be^3*de*p5^6 + 22*al^3*de^2*p5^6 + 52*al^2*be*de^2*p5^6 + 
        6*al*be^2*de^2*p5^6 + 8*al^2*de^3*p5^6 + 8*al*be*de^3*p5^6 + 
        14*al^4*ga*p5^6 + 76*al^3*be*ga*p5^6 + 16*al^2*be^2*ga*p5^6 - 
        32*al*be^3*ga*p5^6 - 14*be^4*ga*p5^6 + 62*al^3*de*ga*p5^6 + 
        118*al^2*be*de*ga*p5^6 - 28*al*be^2*de*ga*p5^6 - 40*be^3*de*ga*p5^6 + 
        50*al^2*de^2*ga*p5^6 + 34*al*be*de^2*ga*p5^6 - 24*be^2*de^2*ga*p5^6 + 
        8*al*de^3*ga*p5^6 + 40*al^3*ga^2*p5^6 + 56*al^2*be*ga^2*p5^6 - 
        48*al*be^2*ga^2*p5^6 - 40*be^3*ga^2*p5^6 + 80*al^2*de*ga^2*p5^6 + 
        8*al*be*de*ga^2*p5^6 - 76*be^2*de*ga^2*p5^6 + 28*al*de^2*ga^2*p5^6 - 
        24*be*de^2*ga^2*p5^6 + 38*al^2*ga^3*p5^6 - 4*al*be*ga^3*p5^6 - 
        38*be^2*ga^3*p5^6 + 32*al*de*ga^3*p5^6 - 36*be*de*ga^3*p5^6 + 
        12*al*ga^4*p5^6 - 12*be*ga^4*p5^6 - 8*al^3*be*p5^7 - 4*al^3*de*p5^7 - 
        12*al^2*be*de*p5^7 - 4*al^2*de^2*p5^7 - 4*al*be*de^2*p5^7 - 
        4*al^3*ga*p5^7 - 12*al^2*be*ga*p5^7 + 4*al*be^2*ga*p5^7 + 
        4*be^3*ga*p5^7 - 12*al^2*de*ga*p5^7 - 8*al*be*de*ga*p5^7 + 
        8*be^2*de*ga*p5^7 - 4*al*de^2*ga*p5^7 - 8*al^2*ga^2*p5^7 + 
        8*be^2*ga^2*p5^7 - 8*al*de*ga^2*p5^7 + 8*be*de*ga^2*p5^7 - 
        4*al*ga^3*p5^7 + 4*be*ga^3*p5^7)/(al*be*(be + de)*ga*(al + ga)*
        (be + ga)*(al + de + ga)*(be - 2*p5)*(be - p5)*(al + de - p5)*
        (be + de - p5)*(al + ga - p5)*(be + ga - p5)*(-al + p5)*
        (-al + 2*p5)), -((2*al^2*be + al*be^2 + be^3 + al^2*ga + 4*al*be*ga + 
         2*be^2*ga + 2*al*ga^2 + 2*be*ga^2 + ga^3 - al^2*p5 - 3*al*be*p5 - 
         2*be^2*p5 - 3*al*ga*p5 - 4*be*ga*p5 - 2*ga^2*p5 + al*p5^2 + 
         be*p5^2 + ga*p5^2)/((-1 + b)*be*ga*(al + ga)*(be + ga)*(be - p5)*
         (al + ga - p5)*(be + ga - p5)*(-1 + z))), 
      (3*al^7*be^4 + al^6*be^5 + al^5*be^6 + al^4*be^7 + 9*al^7*be^3*de + 
        9*al^6*be^4*de + 5*al^5*be^5*de + 5*al^4*be^6*de + 2*al^3*be^7*de + 
        9*al^7*be^2*de^2 + 21*al^6*be^3*de^2 + 12*al^5*be^4*de^2 + 
        10*al^4*be^5*de^2 + 7*al^3*be^6*de^2 + al^2*be^7*de^2 + 
        3*al^7*be*de^3 + 19*al^6*be^2*de^3 + 16*al^5*be^3*de^3 + 
        10*al^4*be^4*de^3 + 9*al^3*be^5*de^3 + 3*al^2*be^6*de^3 + 
        6*al^6*be*de^4 + 11*al^5*be^2*de^4 + 5*al^4*be^3*de^4 + 
        5*al^3*be^4*de^4 + 3*al^2*be^5*de^4 + 3*al^5*be*de^5 + 
        al^4*be^2*de^5 + al^3*be^3*de^5 + al^2*be^4*de^5 + 5*al^7*be^3*ga + 
        10*al^6*be^4*ga + 4*al^5*be^5*ga + 4*al^4*be^6*ga + al^3*be^7*ga + 
        12*al^7*be^2*de*ga + 39*al^6*be^3*de*ga + 28*al^5*be^4*de*ga + 
        18*al^4*be^5*de*ga + 10*al^3*be^6*de*ga + al^2*be^7*de*ga + 
        9*al^7*be*de^2*ga + 52*al^6*be^2*de^2*ga + 64*al^5*be^3*de^2*ga + 
        36*al^4*be^4*de^2*ga + 25*al^3*be^5*de^2*ga + 6*al^2*be^6*de^2*ga + 
        2*al^7*de^3*ga + 27*al^6*be*de^3*ga + 62*al^5*be^2*de^3*ga + 
        40*al^4*be^3*de^3*ga + 26*al^3*be^4*de^3*ga + 11*al^2*be^5*de^3*ga + 
        4*al^6*de^4*ga + 24*al^5*be*de^4*ga + 24*al^4*be^2*de^4*ga + 
        12*al^3*be^3*de^4*ga + 8*al^2*be^4*de^4*ga + 2*al^5*de^5*ga + 
        6*al^4*be*de^5*ga + 2*al^3*be^2*de^5*ga + 2*al^2*be^3*de^5*ga + 
        2*al^7*be^2*ga^2 + 15*al^6*be^3*ga^2 + 12*al^5*be^4*ga^2 + 
        6*al^4*be^5*ga^2 + 3*al^3*be^6*ga^2 + 4*al^7*be*de*ga^2 + 
        40*al^6*be^2*de*ga^2 + 58*al^5*be^3*de*ga^2 + 32*al^4*be^4*de*ga^2 + 
        17*al^3*be^5*de*ga^2 + 3*al^2*be^6*de*ga^2 + 2*al^7*de^2*ga^2 + 
        35*al^6*be*de^2*ga^2 + 92*al^5*be^2*de^2*ga^2 + 
        68*al^4*be^3*de^2*ga^2 + 34*al^3*be^4*de^2*ga^2 + 
        11*al^2*be^5*de^2*ga^2 + 10*al^6*de^3*ga^2 + 58*al^5*be*de^3*ga^2 + 
        68*al^4*be^2*de^3*ga^2 + 32*al^3*be^3*de^3*ga^2 + 
        14*al^2*be^4*de^3*ga^2 + 12*al^5*de^4*ga^2 + 30*al^4*be*de^4*ga^2 + 
        15*al^3*be^2*de^4*ga^2 + 7*al^2*be^3*de^4*ga^2 + 4*al^4*de^5*ga^2 + 
        3*al^3*be*de^5*ga^2 + al^2*be^2*de^5*ga^2 + 6*al^6*be^2*ga^3 + 
        15*al^5*be^3*ga^3 + 6*al^4*be^4*ga^3 + 3*al^3*be^5*ga^3 + 
        12*al^6*be*de*ga^3 + 46*al^5*be^2*de*ga^3 + 35*al^4*be^3*de*ga^3 + 
        14*al^3*be^4*de*ga^3 + 3*al^2*be^5*de*ga^3 + 6*al^6*de^2*ga^3 + 
        47*al^5*be*de^2*ga^3 + 64*al^4*be^2*de^2*ga^3 + 
        27*al^3*be^3*de^2*ga^3 + 8*al^2*be^4*de^2*ga^3 + 16*al^5*de^3*ga^3 + 
        47*al^4*be*de^3*ga^3 + 26*al^3*be^2*de^3*ga^3 + 
        7*al^2*be^3*de^3*ga^3 + 12*al^4*de^4*ga^3 + 12*al^3*be*de^4*ga^3 + 
        2*al^2*be^2*de^4*ga^3 + 2*al^3*de^5*ga^3 + 6*al^5*be^2*ga^4 + 
        5*al^4*be^3*ga^4 + al^3*be^4*ga^4 + 12*al^5*be*de*ga^4 + 
        20*al^4*be^2*de*ga^4 + 7*al^3*be^3*de*ga^4 + al^2*be^4*de*ga^4 + 
        6*al^5*de^2*ga^4 + 25*al^4*be*de^2*ga^4 + 15*al^3*be^2*de^2*ga^4 + 
        2*al^2*be^3*de^2*ga^4 + 10*al^4*de^3*ga^4 + 13*al^3*be*de^3*ga^4 + 
        al^2*be^2*de^3*ga^4 + 4*al^3*de^4*ga^4 + 2*al^4*be^2*ga^5 + 
        4*al^4*be*de*ga^5 + 2*al^3*be^2*de*ga^5 + 2*al^4*de^2*ga^5 + 
        4*al^3*be*de^2*ga^5 + 2*al^3*de^3*ga^5 - 11*al^7*be^3*p5 - 
        18*al^6*be^4*p5 - 8*al^5*be^5*p5 - 8*al^4*be^6*p5 - 3*al^3*be^7*p5 - 
        20*al^7*be^2*de*p5 - 77*al^6*be^3*de*p5 - 55*al^5*be^4*de*p5 - 
        37*al^4*be^5*de*p5 - 23*al^3*be^6*de*p5 - 4*al^2*be^7*de*p5 - 
        12*al^7*be*de^2*p5 - 93*al^6*be^2*de^2*p5 - 132*al^5*be^3*de^2*p5 - 
        76*al^4*be^4*de^2*p5 - 55*al^3*be^5*de^2*p5 - 18*al^2*be^6*de^2*p5 - 
        al*be^7*de^2*p5 - 2*al^7*de^3*p5 - 41*al^6*be*de^3*p5 - 
        123*al^5*be^2*de^3*p5 - 89*al^4*be^3*de^3*p5 - 58*al^3*be^4*de^3*p5 - 
        29*al^2*be^5*de^3*p5 - 3*al*be^6*de^3*p5 - 4*al^6*de^4*p5 - 
        43*al^5*be*de^4*p5 - 55*al^4*be^2*de^4*p5 - 28*al^3*be^3*de^4*p5 - 
        20*al^2*be^4*de^4*p5 - 3*al*be^5*de^4*p5 - 2*al^5*de^5*p5 - 
        14*al^4*be*de^5*p5 - 5*al^3*be^2*de^5*p5 - 5*al^2*be^3*de^5*p5 - 
        al*be^4*de^5*p5 - 15*al^7*be^2*ga*p5 - 59*al^6*be^3*ga*p5 - 
        57*al^5*be^4*ga*p5 - 29*al^4*be^5*ga*p5 - 15*al^3*be^6*ga*p5 - 
        al^2*be^7*ga*p5 - 19*al^7*be*de*ga*p5 - 155*al^6*be^2*de*ga*p5 - 
        268*al^5*be^3*de*ga*p5 - 159*al^4*be^4*de*ga*p5 - 
        85*al^3*be^5*de*ga*p5 - 19*al^2*be^6*de*ga*p5 + al*be^7*de*ga*p5 - 
        6*al^7*de^2*ga*p5 - 121*al^6*be*de^2*ga*p5 - 386*al^5*be^2*de^2*ga*
         p5 - 351*al^4*be^3*de^2*ga*p5 - 178*al^3*be^4*de^2*ga*p5 - 
        62*al^2*be^5*de^2*ga*p5 + al*be^6*de^2*ga*p5 + be^7*de^2*ga*p5 - 
        28*al^6*de^3*ga*p5 - 211*al^5*be*de^3*ga*p5 - 334*al^4*be^2*de^3*ga*
         p5 - 190*al^3*be^3*de^3*ga*p5 - 78*al^2*be^4*de^3*ga*p5 - 
        2*al*be^5*de^3*ga*p5 + 3*be^6*de^3*ga*p5 - 34*al^5*de^4*ga*p5 - 
        130*al^4*be*de^4*ga*p5 - 104*al^3*be^2*de^4*ga*p5 - 
        42*al^2*be^3*de^4*ga*p5 - 3*al*be^4*de^4*ga*p5 + 3*be^5*de^4*ga*p5 - 
        12*al^4*de^5*ga*p5 - 24*al^3*be*de^5*ga*p5 - 8*al^2*be^2*de^5*ga*p5 - 
        al*be^3*de^5*ga*p5 + be^4*de^5*ga*p5 - 5*al^7*be*ga^2*p5 - 
        54*al^6*be^2*ga^2*p5 - 105*al^5*be^3*ga^2*p5 - 64*al^4*be^4*ga^2*p5 - 
        25*al^3*be^5*ga^2*p5 - 2*al^2*be^6*ga^2*p5 + al*be^7*ga^2*p5 - 
        4*al^7*de*ga^2*p5 - 87*al^6*be*de*ga^2*p5 - 332*al^5*be^2*de*ga^2*
         p5 - 320*al^4*be^3*de*ga^2*p5 - 136*al^3*be^4*de*ga^2*p5 - 
        27*al^2*be^5*de*ga^2*p5 + 7*al*be^6*de*ga^2*p5 + be^7*de*ga^2*p5 - 
        36*al^6*de^2*ga^2*p5 - 303*al^5*be*de^2*ga^2*p5 - 
        526*al^4*be^2*de^2*ga^2*p5 - 293*al^3*be^3*de^2*ga^2*p5 - 
        74*al^2*be^4*de^2*ga^2*p5 + 14*al*be^5*de^2*ga^2*p5 + 
        6*be^6*de^2*ga^2*p5 - 86*al^5*de^3*ga^2*p5 - 332*al^4*be*de^3*ga^2*
         p5 - 288*al^3*be^2*de^3*ga^2*p5 - 85*al^2*be^3*de^3*ga^2*p5 + 
        12*al*be^4*de^3*ga^2*p5 + 11*be^5*de^3*ga^2*p5 - 
        68*al^4*de^4*ga^2*p5 - 123*al^3*be*de^4*ga^2*p5 - 
        44*al^2*be^2*de^4*ga^2*p5 + 5*al*be^3*de^4*ga^2*p5 + 
        8*be^4*de^4*ga^2*p5 - 16*al^3*de^5*ga^2*p5 - 9*al^2*be*de^5*ga^2*p5 + 
        al*be^2*de^5*ga^2*p5 + 2*be^3*de^5*ga^2*p5 - 15*al^6*be*ga^3*p5 - 
        70*al^5*be^2*ga^3*p5 - 76*al^4*be^3*ga^3*p5 - 24*al^3*be^4*ga^3*p5 + 
        3*al*be^6*ga^3*p5 - 12*al^6*de*ga^3*p5 - 138*al^5*be*de*ga^3*p5 - 
        280*al^4*be^2*de*ga^3*p5 - 139*al^3*be^3*de*ga^3*p5 - 
        16*al^2*be^4*de*ga^3*p5 + 14*al*be^5*de*ga^3*p5 + 3*be^6*de*ga^3*p5 - 
        66*al^5*de^2*ga^3*p5 - 298*al^4*be*de^2*ga^3*p5 - 
        270*al^3*be^2*de^2*ga^3*p5 - 53*al^2*be^3*de^2*ga^3*p5 + 
        24*al*be^4*de^2*ga^3*p5 + 11*be^5*de^2*ga^3*p5 - 
        100*al^4*de^3*ga^3*p5 - 199*al^3*be*de^3*ga^3*p5 - 
        66*al^2*be^2*de^3*ga^3*p5 + 19*al*be^3*de^3*ga^3*p5 + 
        14*be^4*de^3*ga^3*p5 - 50*al^3*de^4*ga^3*p5 - 34*al^2*be*de^4*ga^3*
         p5 + 7*al*be^2*de^4*ga^3*p5 + 7*be^3*de^4*ga^3*p5 - 
        6*al^2*de^5*ga^3*p5 + al*be*de^5*ga^3*p5 + be^2*de^5*ga^3*p5 - 
        15*al^5*be*ga^4*p5 - 38*al^4*be^2*ga^4*p5 - 18*al^3*be^3*ga^4*p5 + 
        2*al^2*be^4*ga^4*p5 + 3*al*be^5*ga^4*p5 - 12*al^5*de*ga^4*p5 - 
        91*al^4*be*de*ga^4*p5 - 86*al^3*be^2*de*ga^4*p5 - 
        7*al^2*be^3*de*ga^4*p5 + 11*al*be^4*de*ga^4*p5 + 3*be^5*de*ga^4*p5 - 
        48*al^4*de^2*ga^4*p5 - 115*al^3*be*de^2*ga^4*p5 - 
        34*al^2*be^2*de^2*ga^4*p5 + 15*al*be^3*de^2*ga^4*p5 + 
        8*be^4*de^2*ga^4*p5 - 46*al^3*de^3*ga^4*p5 - 36*al^2*be*de^3*ga^4*
         p5 + 9*al*be^2*de^3*ga^4*p5 + 7*be^3*de^3*ga^4*p5 - 
        12*al^2*de^4*ga^4*p5 + 2*al*be*de^4*ga^4*p5 + 2*be^2*de^4*ga^4*p5 - 
        5*al^4*be*ga^5*p5 - 7*al^3*be^2*ga^5*p5 + al^2*be^3*ga^5*p5 + 
        al*be^4*ga^5*p5 - 4*al^4*de*ga^5*p5 - 21*al^3*be*de*ga^5*p5 - 
        3*al^2*be^2*de*ga^5*p5 + 3*al*be^3*de*ga^5*p5 + be^4*de*ga^5*p5 - 
        12*al^3*de^2*ga^5*p5 - 11*al^2*be*de^2*ga^5*p5 + 
        3*al*be^2*de^2*ga^5*p5 + 2*be^3*de^2*ga^5*p5 - 6*al^2*de^3*ga^5*p5 + 
        al*be*de^3*ga^5*p5 + be^2*de^3*ga^5*p5 + 12*al^7*be^2*p5^2 + 
        57*al^6*be^3*p5^2 + 44*al^5*be^4*p5^2 + 26*al^4*be^5*p5^2 + 
        17*al^3*be^6*p5^2 + 2*al^2*be^7*p5^2 + 13*al^7*be*de*p5^2 + 
        133*al^6*be^2*de*p5^2 + 238*al^5*be^3*de*p5^2 + 
        139*al^4*be^4*de*p5^2 + 88*al^3*be^5*de*p5^2 + 28*al^2*be^6*de*p5^2 + 
        2*al*be^7*de*p5^2 + 4*al^7*de^2*p5^2 + 90*al^6*be*de^2*p5^2 + 
        333*al^5*be^2*de^2*p5^2 + 324*al^4*be^3*de^2*p5^2 + 
        177*al^3*be^4*de^2*p5^2 + 82*al^2*be^5*de^2*p5^2 + 
        11*al*be^6*de^2*p5^2 + 18*al^6*de^3*p5^2 + 166*al^5*be*de^3*p5^2 + 
        305*al^4*be^2*de^3*p5^2 + 189*al^3*be^3*de^3*p5^2 + 
        97*al^2*be^4*de^3*p5^2 + 20*al*be^5*de^3*p5^2 + 22*al^5*de^4*p5^2 + 
        112*al^4*be*de^4*p5^2 + 102*al^3*be^2*de^4*p5^2 + 
        50*al^2*be^3*de^4*p5^2 + 15*al*be^4*de^4*p5^2 + 8*al^4*de^5*p5^2 + 
        23*al^3*be*de^5*p5^2 + 9*al^2*be^2*de^5*p5^2 + 4*al*be^3*de^5*p5^2 + 
        11*al^7*be*ga*p5^2 + 108*al^6*be^2*ga*p5^2 + 207*al^5*be^3*ga*p5^2 + 
        128*al^4*be^4*ga*p5^2 + 59*al^3*be^5*ga*p5^2 + 8*al^2*be^6*ga*p5^2 - 
        3*al*be^7*ga*p5^2 + 6*al^7*de*ga*p5^2 + 158*al^6*be*de*ga*p5^2 + 
        624*al^5*be^2*de*ga*p5^2 + 675*al^4*be^3*de*ga*p5^2 + 
        308*al^3*be^4*de*ga*p5^2 + 85*al^2*be^5*de*ga*p5^2 - 
        10*al*be^6*de*ga*p5^2 - 2*be^7*de*ga*p5^2 + 54*al^6*de^2*ga*p5^2 + 
        520*al^5*be*de^2*ga*p5^2 + 1051*al^4*be^2*de^2*ga*p5^2 + 
        688*al^3*be^3*de^2*ga*p5^2 + 219*al^2*be^4*de^2*ga*p5^2 - 
        4*al*be^5*de^2*ga*p5^2 - 11*be^6*de^2*ga*p5^2 + 
        126*al^5*de^3*ga*p5^2 + 596*al^4*be*de^3*ga*p5^2 + 
        654*al^3*be^2*de^3*ga*p5^2 + 259*al^2*be^3*de^3*ga*p5^2 + 
        12*al*be^4*de^3*ga*p5^2 - 20*be^5*de^3*ga*p5^2 + 
        100*al^4*de^4*ga*p5^2 + 252*al^3*be*de^4*ga*p5^2 + 
        141*al^2*be^2*de^4*ga*p5^2 + 12*al*be^3*de^4*ga*p5^2 - 
        15*be^4*de^4*ga*p5^2 + 24*al^3*de^5*ga*p5^2 + 31*al^2*be*de^5*ga*
         p5^2 + 3*al*be^2*de^5*ga*p5^2 - 4*be^3*de^5*ga*p5^2 + 
        2*al^7*ga^2*p5^2 + 56*al^6*be*ga^2*p5^2 + 248*al^5*be^2*ga^2*p5^2 + 
        262*al^4*be^3*ga^2*p5^2 + 104*al^3*be^4*ga^2*p5^2 + 
        4*al^2*be^5*ga^2*p5^2 - 16*al*be^6*ga^2*p5^2 - 2*be^7*ga^2*p5^2 + 
        42*al^6*de*ga^2*p5^2 + 441*al^5*be*de*ga^2*p5^2 + 
        954*al^4*be^2*de*ga^2*p5^2 + 583*al^3*be^3*de*ga^2*p5^2 + 
        88*al^2*be^4*de*ga^2*p5^2 - 63*al*be^5*de*ga^2*p5^2 - 
        17*be^6*de*ga^2*p5^2 + 182*al^5*de^2*ga^2*p5^2 + 
        926*al^4*be*de^2*ga^2*p5^2 + 1045*al^3*be^2*de^2*ga^2*p5^2 + 
        298*al^2*be^3*de^2*ga^2*p5^2 - 87*al*be^4*de^2*ga^2*p5^2 - 
        50*be^5*de^2*ga^2*p5^2 + 264*al^4*de^3*ga^2*p5^2 + 
        674*al^3*be*de^3*ga^2*p5^2 + 349*al^2*be^2*de^3*ga^2*p5^2 - 
        42*al*be^3*de^3*ga^2*p5^2 - 63*be^4*de^3*ga^2*p5^2 + 
        136*al^3*de^4*ga^2*p5^2 + 155*al^2*be*de^4*ga^2*p5^2 - 
        2*al*be^2*de^4*ga^2*p5^2 - 35*be^3*de^4*ga^2*p5^2 + 
        20*al^2*de^5*ga^2*p5^2 + 3*al*be*de^5*ga^2*p5^2 - 
        7*be^2*de^5*ga^2*p5^2 + 6*al^6*ga^3*p5^2 + 97*al^5*be*ga^3*p5^2 + 
        224*al^4*be^2*ga^3*p5^2 + 120*al^3*be^3*ga^3*p5^2 - 
        4*al^2*be^4*ga^3*p5^2 - 29*al*be^5*ga^3*p5^2 - 6*be^6*ga^3*p5^2 + 
        84*al^5*de*ga^3*p5^2 + 486*al^4*be*de*ga^3*p5^2 + 
        558*al^3*be^2*de*ga^3*p5^2 + 84*al^2*be^3*de*ga^3*p5^2 - 
        98*al*be^4*de*ga^3*p5^2 - 36*be^5*de*ga^3*p5^2 + 
        236*al^4*de^2*ga^3*p5^2 + 650*al^3*be*de^2*ga^3*p5^2 + 
        293*al^2*be^2*de^2*ga^3*p5^2 - 107*al*be^3*de^2*ga^3*p5^2 - 
        75*be^4*de^2*ga^3*p5^2 + 220*al^3*de^3*ga^3*p5^2 + 
        253*al^2*be*de^3*ga^3*p5^2 - 30*al*be^2*de^3*ga^3*p5^2 - 
        68*be^3*de^3*ga^3*p5^2 + 66*al^2*de^4*ga^3*p5^2 + 
        9*al*be*de^4*ga^3*p5^2 - 26*be^2*de^4*ga^3*p5^2 + 
        4*al*de^5*ga^3*p5^2 - 3*be*de^5*ga^3*p5^2 + 6*al^5*ga^4*p5^2 + 
        70*al^4*be*ga^4*p5^2 + 76*al^3*be^2*ga^4*p5^2 + 
        2*al^2*be^3*ga^4*p5^2 - 22*al*be^4*ga^4*p5^2 - 6*be^5*ga^4*p5^2 + 
        66*al^4*de*ga^4*p5^2 + 221*al^3*be*de*ga^4*p5^2 + 
        84*al^2*be^2*de*ga^4*p5^2 - 58*al*be^3*de*ga^4*p5^2 - 
        29*be^4*de*ga^4*p5^2 + 126*al^3*de^2*ga^4*p5^2 + 
        156*al^2*be*de^2*ga^4*p5^2 - 33*al*be^2*de^2*ga^4*p5^2 - 
        45*be^3*de^2*ga^4*p5^2 + 68*al^2*de^3*ga^4*p5^2 + 
        8*al*be*de^3*ga^4*p5^2 - 28*be^2*de^3*ga^4*p5^2 + 
        8*al*de^4*ga^4*p5^2 - 6*be*de^4*ga^4*p5^2 + 2*al^4*ga^5*p5^2 + 
        18*al^3*be*ga^5*p5^2 + 4*al^2*be^2*ga^5*p5^2 - 6*al*be^3*ga^5*p5^2 - 
        2*be^4*ga^5*p5^2 + 18*al^3*de*ga^5*p5^2 + 31*al^2*be*de*ga^5*p5^2 - 
        11*al*be^2*de*ga^5*p5^2 - 8*be^3*de*ga^5*p5^2 + 
        22*al^2*de^2*ga^5*p5^2 + 2*al*be*de^2*ga^5*p5^2 - 
        9*be^2*de^2*ga^5*p5^2 + 4*al*de^3*ga^5*p5^2 - 3*be*de^3*ga^5*p5^2 - 
        4*al^7*be*p5^3 - 60*al^6*be^2*p5^3 - 109*al^5*be^3*p5^3 - 
        58*al^4*be^4*p5^3 - 37*al^3*be^5*p5^3 - 10*al^2*be^6*p5^3 - 
        2*al^7*de*p5^3 - 75*al^6*be*de*p5^3 - 333*al^5*be^2*de*p5^3 - 
        345*al^4*be^3*de*p5^3 - 175*al^3*be^4*de*p5^3 - 
        74*al^2*be^5*de*p5^3 - 10*al*be^6*de*p5^3 - 24*al^6*de^2*p5^3 - 
        253*al^5*be*de^2*p5^3 - 554*al^4*be^2*de^2*p5^3 - 
        385*al^3*be^3*de^2*p5^3 - 166*al^2*be^4*de^2*p5^3 - 
        37*al*be^5*de^2*p5^3 - 56*al^5*de^3*p5^3 - 297*al^4*be*de^3*p5^3 - 
        361*al^3*be^2*de^3*p5^3 - 176*al^2*be^3*de^3*p5^3 - 
        49*al*be^4*de^3*p5^3 - 44*al^4*de^4*p5^3 - 131*al^3*be*de^4*p5^3 - 
        85*al^2*be^2*de^4*p5^3 - 27*al*be^3*de^4*p5^3 - 10*al^3*de^5*p5^3 - 
        16*al^2*be*de^5*p5^3 - 5*al*be^2*de^5*p5^3 - 2*al^7*ga*p5^3 - 
        65*al^6*be*ga*p5^3 - 286*al^5*be^2*ga*p5^3 - 308*al^4*be^3*ga*p5^3 - 
        128*al^3*be^4*ga*p5^3 - 20*al^2*be^5*ga*p5^3 + 17*al*be^6*ga*p5^3 + 
        2*be^7*ga*p5^3 - 40*al^6*de*ga*p5^3 - 482*al^5*be*de*ga*p5^3 - 
        1107*al^4*be^2*de*ga*p5^3 - 742*al^3*be^3*de*ga*p5^3 - 
        177*al^2*be^4*de*ga*p5^3 + 39*al*be^5*de*ga*p5^3 + 
        16*be^6*de*ga*p5^3 - 176*al^5*de^2*ga*p5^3 - 1003*al^4*be*de^2*ga*
         p5^3 - 1294*al^3*be^2*de^2*ga*p5^3 - 505*al^2*be^3*de^2*ga*p5^3 + 
        10*al*be^4*de^2*ga*p5^3 + 43*be^5*de^2*ga*p5^3 - 
        252*al^4*de^3*ga*p5^3 - 762*al^3*be*de^3*ga*p5^3 - 
        533*al^2*be^2*de^3*ga*p5^3 - 54*al*be^3*de^3*ga*p5^3 + 
        51*be^4*de^3*ga*p5^3 - 128*al^3*de^4*ga*p5^3 - 205*al^2*be*de^4*ga*
         p5^3 - 48*al*be^2*de^4*ga*p5^3 + 27*be^3*de^4*ga*p5^3 - 
        18*al^2*de^5*ga*p5^3 - 13*al*be*de^5*ga*p5^3 + 5*be^2*de^5*ga*p5^3 - 
        16*al^6*ga^2*p5^3 - 195*al^5*be*ga^2*p5^3 - 448*al^4*be^2*ga^2*p5^3 - 
        260*al^3*be^3*ga^2*p5^3 - 4*al^2*be^4*ga^2*p5^3 + 
        67*al*be^5*ga^2*p5^3 + 16*be^6*ga^2*p5^3 - 154*al^5*de*ga^2*p5^3 - 
        930*al^4*be*de*ga^2*p5^3 - 1159*al^3*be^2*de*ga^2*p5^3 - 
        275*al^2*be^3*de*ga^2*p5^3 + 195*al*be^4*de*ga^2*p5^3 + 
        81*be^5*de*ga^2*p5^3 - 400*al^4*de^2*ga^2*p5^3 - 
        1255*al^3*be*de^2*ga^2*p5^3 - 756*al^2*be^2*de^2*ga^2*p5^3 + 
        140*al*be^3*de^2*ga^2*p5^3 + 154*be^4*de^2*ga^2*p5^3 - 
        364*al^3*de^3*ga^2*p5^3 - 555*al^2*be*de^3*ga^2*p5^3 - 
        36*al*be^2*de^3*ga^2*p5^3 + 128*be^3*de^3*ga^2*p5^3 - 
        112*al^2*de^4*ga^2*p5^3 - 49*al*be*de^4*ga^2*p5^3 + 
        46*be^2*de^4*ga^2*p5^3 - 8*al*de^5*ga^2*p5^3 + 5*be*de^5*ga^2*p5^3 - 
        34*al^5*ga^3*p5^3 - 228*al^4*be*ga^3*p5^3 - 267*al^3*be^2*ga^3*p5^3 - 
        13*al^2*be^3*ga^3*p5^3 + 92*al*be^4*ga^3*p5^3 + 34*be^5*ga^3*p5^3 - 
        220*al^4*de*ga^3*p5^3 - 709*al^3*be*de*ga^3*p5^3 - 
        332*al^2*be^2*de*ga^3*p5^3 + 213*al*be^3*de*ga^3*p5^3 + 
        131*be^4*de*ga^3*p5^3 - 368*al^3*de^2*ga^3*p5^3 - 
        541*al^2*be*de^2*ga^3*p5^3 + 74*al*be^2*de^2*ga^3*p5^3 + 
        180*be^3*de^2*ga^3*p5^3 - 200*al^2*de^3*ga^3*p5^3 - 
        63*al*be*de^3*ga^3*p5^3 + 100*be^2*de^3*ga^3*p5^3 - 
        28*al*de^4*ga^3*p5^3 + 19*be*de^4*ga^3*p5^3 - 28*al^4*ga^4*p5^3 - 
        111*al^3*be*ga^4*p5^3 - 36*al^2*be^2*ga^4*p5^3 + 
        51*al*be^3*ga^4*p5^3 + 28*be^4*ga^4*p5^3 - 130*al^3*de*ga^4*p5^3 - 
        190*al^2*be*de*ga^4*p5^3 + 63*al*be^2*de*ga^4*p5^3 + 
        85*be^3*de*ga^4*p5^3 - 132*al^2*de^2*ga^4*p5^3 - 
        31*al*be*de^2*ga^4*p5^3 + 78*be^2*de^2*ga^4*p5^3 - 
        32*al*de^3*ga^4*p5^3 + 23*be*de^3*ga^4*p5^3 - 8*al^3*ga^5*p5^3 - 
        17*al^2*be*ga^5*p5^3 + 9*al*be^2*ga^5*p5^3 + 8*be^3*ga^5*p5^3 - 
        26*al^2*de*ga^5*p5^3 - 4*al*be*de*ga^5*p5^3 + 19*be^2*de*ga^5*p5^3 - 
        12*al*de^2*ga^5*p5^3 + 9*be*de^2*ga^5*p5^3 + 20*al^6*be*p5^4 + 
        108*al^5*be^2*p5^4 + 95*al^4*be^3*p5^4 + 43*al^3*be^4*p5^4 + 
        18*al^2*be^5*p5^4 + 10*al^6*de*p5^4 + 163*al^5*be*de*p5^4 + 
        389*al^4*be^2*de*p5^4 + 247*al^3*be^3*de*p5^4 + 
        96*al^2*be^4*de*p5^4 + 18*al*be^5*de*p5^4 + 54*al^5*de^2*p5^4 + 
        336*al^4*be*de^2*p5^4 + 456*al^3*be^2*de^2*p5^4 + 
        212*al^2*be^3*de^2*p5^4 + 53*al*be^4*de^2*p5^4 + 78*al^4*de^3*p5^4 + 
        257*al^3*be*de^3*p5^4 + 202*al^2*be^2*de^3*p5^4 + 
        60*al*be^3*de^3*p5^4 + 38*al^3*de^4*p5^4 + 68*al^2*be*de^4*p5^4 + 
        27*al*be^2*de^4*p5^4 + 4*al^2*de^5*p5^4 + 4*al*be*de^5*p5^4 + 
        10*al^6*ga*p5^4 + 145*al^5*be*ga*p5^4 + 344*al^4*be^2*ga*p5^4 + 
        198*al^3*be^3*ga*p5^4 + 24*al^2*be^4*ga*p5^4 - 37*al*be^5*ga*p5^4 - 
        10*be^6*ga*p5^4 + 100*al^5*de*ga*p5^4 + 684*al^4*be*de*ga*p5^4 + 
        912*al^3*be^2*de*ga*p5^4 + 286*al^2*be^3*de*ga*p5^4 - 
        72*al*be^4*de*ga*p5^4 - 46*be^5*de*ga*p5^4 + 266*al^4*de^2*ga*p5^4 + 
        930*al^3*be*de^2*ga*p5^4 + 685*al^2*be^2*de^2*ga*p5^4 + 
        29*al*be^3*de^2*ga*p5^4 - 79*be^4*de^2*ga*p5^4 + 
        238*al^3*de^3*ga*p5^4 + 440*al^2*be*de^3*ga*p5^4 + 
        129*al*be^2*de^3*ga*p5^4 - 56*be^3*de^3*ga*p5^4 + 
        70*al^2*de^4*ga*p5^4 + 59*al*be*de^4*ga*p5^4 - 15*be^2*de^4*ga*p5^4 + 
        4*al*de^5*ga*p5^4 + 46*al^5*ga^2*p5^4 + 294*al^4*be*ga^2*p5^4 + 
        348*al^3*be^2*ga^2*p5^4 + 34*al^2*be^3*ga^2*p5^4 - 
        118*al*be^4*ga^2*p5^4 - 46*be^5*ga^2*p5^4 + 260*al^4*de*ga^2*p5^4 + 
        902*al^3*be*de*ga^2*p5^4 + 499*al^2*be^2*de*ga^2*p5^4 - 
        223*al*be^3*de*ga^2*p5^4 - 167*be^4*de*ga^2*p5^4 + 
        420*al^3*de^2*ga^2*p5^4 + 729*al^2*be*de^2*ga^2*p5^4 + 
        16*al*be^2*de^2*ga^2*p5^4 - 210*be^3*de^2*ga^2*p5^4 + 
        224*al^2*de^3*ga^2*p5^4 + 133*al*be*de^3*ga^2*p5^4 - 
        98*be^2*de^3*ga^2*p5^4 + 32*al*de^4*ga^2*p5^4 - 
        15*be*de^4*ga^2*p5^4 + 72*al^4*ga^3*p5^4 + 233*al^3*be*ga^3*p5^4 + 
        80*al^2*be^2*ga^3*p5^4 - 121*al*be^3*ga^3*p5^4 - 72*be^4*ga^3*p5^4 + 
        266*al^3*de*ga^3*p5^4 + 407*al^2*be*de*ga^3*p5^4 - 
        129*al*be^2*de*ga^3*p5^4 - 200*be^3*de*ga^3*p5^4 + 
        256*al^2*de^2*ga^3*p5^4 + 88*al*be*de^2*ga^3*p5^4 - 
        170*be^2*de^2*ga^3*p5^4 + 64*al*de^3*ga^3*p5^4 - 
        42*be*de^3*ga^3*p5^4 + 46*al^3*ga^4*p5^4 + 64*al^2*be*ga^4*p5^4 - 
        40*al*be^2*ga^4*p5^4 - 46*be^3*ga^4*p5^4 + 108*al^2*de*ga^4*p5^4 + 
        16*al*be*de*ga^4*p5^4 - 91*be^2*de*ga^4*p5^4 + 48*al*de^2*ga^4*p5^4 - 
        39*be*de^2*ga^4*p5^4 + 10*al^2*ga^5*p5^4 - 10*be^2*ga^5*p5^4 + 
        12*al*de*ga^5*p5^4 - 12*be*de*ga^5*p5^4 - 36*al^5*be*p5^5 - 
        84*al^4*be^2*p5^5 - 36*al^3*be^3*p5^5 - 14*al^2*be^4*p5^5 - 
        18*al^5*de*p5^5 - 165*al^4*be*de*p5^5 - 211*al^3*be^2*de*p5^5 - 
        76*al^2*be^3*de*p5^5 - 14*al*be^4*de*p5^5 - 56*al^4*de^2*p5^5 - 
        217*al^3*be*de^2*p5^5 - 169*al^2*be^2*de^2*p5^5 - 
        40*al*be^3*de^2*p5^5 - 50*al^3*de^3*p5^5 - 100*al^2*be*de^3*p5^5 - 
        42*al*be^2*de^3*p5^5 - 12*al^2*de^4*p5^5 - 12*al*be*de^4*p5^5 - 
        18*al^5*ga*p5^5 - 151*al^4*be*ga*p5^5 - 183*al^3*be^2*ga*p5^5 - 
        27*al^2*be^3*ga*p5^5 + 39*al*be^4*ga*p5^5 + 18*be^5*ga*p5^5 - 
        116*al^4*de*ga*p5^5 - 463*al^3*be*de*ga*p5^5 - 294*al^2*be^2*de*ga*
         p5^5 + 50*al*be^3*de*ga*p5^5 + 60*be^4*de*ga*p5^5 - 
        192*al^3*de^2*ga*p5^5 - 385*al^2*be*de^2*ga*p5^5 - 
        86*al*be^2*de^2*ga*p5^5 + 66*be^3*de^2*ga*p5^5 - 
        98*al^2*de^3*ga*p5^5 - 90*al*be*de^3*ga*p5^5 + 20*be^2*de^3*ga*p5^5 - 
        12*al*de^4*ga*p5^5 - 60*al^4*ga^2*p5^5 - 202*al^3*be*ga^2*p5^5 - 
        76*al^2*be^2*ga^2*p5^5 + 94*al*be^3*ga^2*p5^5 + 60*be^4*ga^2*p5^5 - 
        212*al^3*de*ga^2*p5^5 - 362*al^2*be*de*ga^2*p5^5 + 
        68*al*be^2*de*ga^2*p5^5 + 158*be^3*de*ga^2*p5^5 - 
        200*al^2*de^2*ga^2*p5^5 - 110*al*be*de^2*ga^2*p5^5 + 
        118*be^2*de^2*ga^2*p5^5 - 48*al*de^3*ga^2*p5^5 + 
        20*be*de^3*ga^2*p5^5 - 70*al^3*ga^3*p5^5 - 91*al^2*be*ga^3*p5^5 + 
        59*al*be^2*ga^3*p5^5 + 70*be^3*ga^3*p5^5 - 146*al^2*de*ga^3*p5^5 - 
        28*al*be*de*ga^3*p5^5 + 130*be^2*de*ga^3*p5^5 - 
        64*al*de^2*ga^3*p5^5 + 52*be*de^2*ga^3*p5^5 - 32*al^2*ga^4*p5^5 + 
        32*be^2*ga^4*p5^5 - 32*al*de*ga^4*p5^5 + 32*be*de*ga^4*p5^5 - 
        4*al*ga^5*p5^5 + 4*be*ga^5*p5^5 + 28*al^4*be*p5^6 + 
        24*al^3*be^2*p5^6 + 4*al^2*be^3*p5^6 + 14*al^4*de*p5^6 + 
        76*al^3*be*de*p5^6 + 42*al^2*be^2*de*p5^6 + 4*al*be^3*de*p5^6 + 
        26*al^3*de^2*p5^6 + 60*al^2*be*de^2*p5^6 + 18*al*be^2*de^2*p5^6 + 
        12*al^2*de^3*p5^6 + 12*al*be*de^3*p5^6 + 14*al^4*ga*p5^6 + 
        72*al^3*be*ga*p5^6 + 28*al^2*be^2*ga*p5^6 - 20*al*be^3*ga*p5^6 - 
        14*be^4*ga*p5^6 + 62*al^3*de*ga*p5^6 + 130*al^2*be*de*ga*p5^6 - 
        36*be^3*de*ga*p5^6 + 58*al^2*de^2*ga*p5^6 + 50*al*be*de^2*ga*p5^6 - 
        20*be^2*de^2*ga*p5^6 + 12*al*de^3*ga*p5^6 + 36*al^3*ga^2*p5^6 + 
        52*al^2*be*ga^2*p5^6 - 28*al*be^2*ga^2*p5^6 - 36*be^3*ga^2*p5^6 + 
        76*al^2*de*ga^2*p5^6 + 24*al*be*de*ga^2*p5^6 - 64*be^2*de*ga^2*p5^6 + 
        32*al*de^2*ga^2*p5^6 - 20*be*de^2*ga^2*p5^6 + 30*al^2*ga^3*p5^6 - 
        30*be^2*ga^3*p5^6 + 28*al*de*ga^3*p5^6 - 28*be*de*ga^3*p5^6 + 
        8*al*ga^4*p5^6 - 8*be*ga^4*p5^6 - 8*al^3*be*p5^7 - 4*al^3*de*p5^7 - 
        12*al^2*be*de*p5^7 - 4*al^2*de^2*p5^7 - 4*al*be*de^2*p5^7 - 
        4*al^3*ga*p5^7 - 12*al^2*be*ga*p5^7 + 4*al*be^2*ga*p5^7 + 
        4*be^3*ga*p5^7 - 12*al^2*de*ga*p5^7 - 8*al*be*de*ga*p5^7 + 
        8*be^2*de*ga*p5^7 - 4*al*de^2*ga*p5^7 - 8*al^2*ga^2*p5^7 + 
        8*be^2*ga^2*p5^7 - 8*al*de*ga^2*p5^7 + 8*be*de*ga^2*p5^7 - 
        4*al*ga^3*p5^7 + 4*be*ga^3*p5^7)/(al*be*de*(be + de)*(al + ga)*
        (be + ga)*(al + de + ga)*(be - 2*p5)*(be - p5)*(al + de - p5)*
        (be + de - p5)*(al + ga - p5)*(be + ga - p5)*(-al + p5)*
        (-al + 2*p5)), -((6*al^7*be^3 + al^5*be^5 + al^4*be^6 + al^3*be^7 + 
         8*al^7*be^2*de + 14*al^6*be^3*de + 2*al^5*be^4*de + 4*al^4*be^5*de + 
         4*al^3*be^6*de + al^2*be^7*de + 3*al^7*be*de^2 + 17*al^6*be^2*de^2 + 
         11*al^5*be^3*de^2 + 5*al^4*be^4*de^2 + 6*al^3*be^5*de^2 + 
         3*al^2*be^6*de^2 + 6*al^6*be*de^3 + 10*al^5*be^2*de^3 + 
         4*al^4*be^3*de^3 + 4*al^3*be^4*de^3 + 3*al^2*be^5*de^3 + 
         3*al^5*be*de^4 + al^4*be^2*de^4 + al^3*be^3*de^4 + al^2*be^4*de^4 + 
         8*al^7*be^2*ga + 16*al^6*be^3*ga + 3*al^4*be^5*ga + 3*al^3*be^6*ga + 
         8*al^7*be*de*ga + 40*al^6*be^2*de*ga + 32*al^5*be^3*de*ga + 
         6*al^4*be^4*de*ga + 11*al^3*be^5*de*ga + 3*al^2*be^6*de*ga + 
         2*al^7*de^2*ga + 25*al^6*be*de^2*ga + 51*al^5*be^2*de^2*ga + 
         23*al^4*be^3*de^2*ga + 13*al^3*be^4*de^2*ga + 8*al^2*be^5*de^2*ga + 
         4*al^6*de^3*ga + 23*al^5*be*de^3*ga + 21*al^4*be^2*de^3*ga + 
         9*al^3*be^3*de^3*ga + 7*al^2*be^4*de^3*ga + 2*al^5*de^4*ga + 
         6*al^4*be*de^4*ga + 2*al^3*be^2*de^4*ga + 2*al^2*be^3*de^4*ga + 
         3*al^7*be*ga^2 + 23*al^6*be^2*ga^2 + 12*al^5*be^3*ga^2 + 
         3*al^3*be^5*ga^2 + 2*al^7*de*ga^2 + 30*al^6*be*de*ga^2 + 
         62*al^5*be^2*de*ga^2 + 20*al^4*be^3*de*ga^2 + 6*al^3*be^4*de*ga^2 + 
         3*al^2*be^5*de*ga^2 + 10*al^6*de^2*ga^2 + 52*al^5*be*de^2*ga^2 + 
         50*al^4*be^2*de^2*ga^2 + 13*al^3*be^3*de^2*ga^2 + 
         6*al^2*be^4*de^2*ga^2 + 12*al^5*de^3*ga^2 + 28*al^4*be*de^3*ga^2 + 
         12*al^3*be^2*de^3*ga^2 + 5*al^2*be^3*de^3*ga^2 + 4*al^4*de^4*ga^2 + 
         3*al^3*be*de^4*ga^2 + al^2*be^2*de^4*ga^2 + 9*al^6*be*ga^3 + 
         21*al^5*be^2*ga^3 + 6*al^6*de*ga^3 + 39*al^5*be*de*ga^3 + 
         35*al^4*be^2*de*ga^3 + 16*al^5*de^2*ga^3 + 41*al^4*be*de^2*ga^3 + 
         15*al^3*be^2*de^2*ga^3 + 12*al^4*de^3*ga^3 + 11*al^3*be*de^3*ga^3 + 
         al^2*be^2*de^3*ga^3 + 2*al^3*de^4*ga^3 + 9*al^5*be*ga^4 + 
         5*al^4*be^2*ga^4 - 2*al^3*be^3*ga^4 + 6*al^5*de*ga^4 + 
         20*al^4*be*de*ga^4 + 4*al^3*be^2*de*ga^4 - 2*al^2*be^3*de*ga^4 + 
         10*al^4*de^2*ga^4 + 11*al^3*be*de^2*ga^4 - al^2*be^2*de^2*ga^4 + 
         4*al^3*de^3*ga^4 + 3*al^4*be*ga^5 - al^3*be^2*ga^5 + 
         2*al^4*de*ga^5 + 3*al^3*be*de*ga^5 - al^2*be^2*de*ga^5 + 
         2*al^3*de^2*ga^5 - 10*al^7*be^2*p5 - 30*al^6*be^3*p5 - 
         al^5*be^4*p5 - 6*al^4*be^5*p5 - 6*al^3*be^6*p5 - al^2*be^7*p5 - 
         9*al^7*be*de*p5 - 65*al^6*be^2*de*p5 - 66*al^5*be^3*de*p5 - 
         14*al^4*be^4*de*p5 - 23*al^3*be^5*de*p5 - 9*al^2*be^6*de*p5 - 
         al*be^7*de*p5 - 2*al^7*de^2*p5 - 35*al^6*be*de^2*p5 - 
         98*al^5*be^2*de^2*p5 - 52*al^4*be^3*de^2*p5 - 29*al^3*be^4*de^2*p5 - 
         20*al^2*be^5*de^2*p5 - 3*al*be^6*de^2*p5 - 4*al^6*de^3*p5 - 
         40*al^5*be*de^3*p5 - 48*al^4*be^2*de^3*p5 - 21*al^3*be^3*de^3*p5 - 
         17*al^2*be^4*de^3*p5 - 3*al*be^5*de^3*p5 - 2*al^5*de^4*p5 - 
         14*al^4*be*de^4*p5 - 5*al^3*be^2*de^4*p5 - 5*al^2*be^3*de^4*p5 - 
         al*be^4*de^4*p5 - 9*al^7*be*ga*p5 - 65*al^6*be^2*ga*p5 - 
         71*al^5*be^3*ga*p5 - 14*al^3*be^5*ga*p5 + 3*al*be^7*ga*p5 - 
         4*al^7*de*ga*p5 - 85*al^6*be*de*ga*p5 - 235*al^5*be^2*de*ga*p5 - 
         126*al^4*be^3*de*ga*p5 - 29*al^3*be^4*de*ga*p5 - 
         15*al^2*be^5*de*ga*p5 + 7*al*be^6*de*ga*p5 + be^7*de*ga*p5 - 
         24*al^6*de^2*ga*p5 - 173*al^5*be*de^2*ga*p5 - 240*al^4*be^2*de^2*ga*
          p5 - 89*al^3*be^3*de^2*ga*p5 - 30*al^2*be^4*de^2*ga*p5 + 
         4*al*be^5*de^2*ga*p5 + 3*be^6*de^2*ga*p5 - 32*al^5*de^3*ga*p5 - 
         118*al^4*be*de^3*ga*p5 - 85*al^3*be^2*de^3*ga*p5 - 
         30*al^2*be^3*de^3*ga*p5 - al*be^4*de^3*ga*p5 + 3*be^5*de^3*ga*p5 - 
         12*al^4*de^4*ga*p5 - 24*al^3*be*de^4*ga*p5 - 8*al^2*be^2*de^4*ga*
          p5 - al*be^3*de^4*ga*p5 + be^4*de^4*ga*p5 - 2*al^7*ga^2*p5 - 
         40*al^6*be*ga^2*p5 - 121*al^5*be^2*ga^2*p5 - 40*al^4*be^3*ga^2*p5 + 
         7*al^3*be^4*ga^2*p5 + 7*al^2*be^5*ga^2*p5 + 10*al*be^6*ga^2*p5 + 
         be^7*ga^2*p5 - 26*al^6*de*ga^2*p5 - 206*al^5*be*de*ga^2*p5 - 
         270*al^4*be^2*de*ga^2*p5 - 46*al^3*be^3*de*ga^2*p5 + 
         21*al^2*be^4*de*ga^2*p5 + 27*al*be^5*de*ga^2*p5 + 
         6*be^6*de*ga^2*p5 - 74*al^5*de^2*ga^2*p5 - 264*al^4*be*de^2*ga^2*
          p5 - 174*al^3*be^2*de^2*ga^2*p5 - 7*al^2*be^3*de^2*ga^2*p5 + 
         28*al*be^4*de^2*ga^2*p5 + 11*be^5*de^2*ga^2*p5 - 
         64*al^4*de^3*ga^2*p5 - 109*al^3*be*de^3*ga^2*p5 - 
         30*al^2*be^2*de^3*ga^2*p5 + 9*al*be^3*de^3*ga^2*p5 + 
         8*be^4*de^3*ga^2*p5 - 16*al^3*de^4*ga^2*p5 - 9*al^2*be*de^4*ga^2*
          p5 + al*be^2*de^4*ga^2*p5 + 2*be^3*de^4*ga^2*p5 - 6*al^6*ga^3*p5 - 
         63*al^5*be*ga^3*p5 - 82*al^4*be^2*ga^3*p5 + 14*al^3*be^3*ga^3*p5 + 
         15*al^2*be^4*ga^3*p5 + 12*al*be^5*ga^3*p5 + 3*be^6*ga^3*p5 - 
         50*al^5*de*ga^3*p5 - 196*al^4*be*de*ga^3*p5 - 99*al^3*be^2*de*ga^3*
          p5 + 39*al^2*be^3*de*ga^3*p5 + 34*al*be^4*de*ga^3*p5 + 
         11*be^5*de*ga^3*p5 - 88*al^4*de^2*ga^3*p5 - 153*al^3*be*de^2*ga^3*
          p5 - 17*al^2*be^2*de^2*ga^3*p5 + 33*al*be^3*de^2*ga^3*p5 + 
         14*be^4*de^2*ga^3*p5 - 48*al^3*de^3*ga^3*p5 - 29*al^2*be*de^3*ga^3*
          p5 + 9*al*be^2*de^3*ga^3*p5 + 7*be^3*de^3*ga^3*p5 - 
         6*al^2*de^4*ga^3*p5 + al*be*de^4*ga^3*p5 + be^2*de^4*ga^3*p5 - 
         6*al^5*ga^4*p5 - 42*al^4*be*ga^4*p5 - 11*al^3*be^2*ga^4*p5 + 
         14*al^2*be^3*ga^4*p5 + 6*al*be^4*ga^4*p5 + 3*be^5*ga^4*p5 - 
         38*al^4*de*ga^4*p5 - 72*al^3*be*de*ga^4*p5 + 6*al^2*be^2*de*ga^4*
          p5 + 20*al*be^3*de*ga^4*p5 + 8*be^4*de*ga^4*p5 - 
         42*al^3*de^2*ga^4*p5 - 26*al^2*be*de^2*ga^4*p5 + 
         13*al*be^2*de^2*ga^4*p5 + 7*be^3*de^2*ga^4*p5 - 
         12*al^2*de^3*ga^4*p5 + 2*al*be*de^3*ga^4*p5 + 2*be^2*de^3*ga^4*p5 - 
         2*al^4*ga^5*p5 - 10*al^3*be*ga^5*p5 + 5*al^2*be^2*ga^5*p5 + 
         al*be^3*ga^5*p5 + be^4*ga^5*p5 - 10*al^3*de*ga^5*p5 - 
         6*al^2*be*de*ga^5*p5 + 5*al*be^2*de*ga^5*p5 + 2*be^3*de*ga^5*p5 - 
         6*al^2*de^2*ga^5*p5 + al*be*de^2*ga^5*p5 + be^2*de^2*ga^5*p5 + 
         4*al^7*be*p5^2 + 50*al^6*be^2*p5^2 + 54*al^5*be^3*p5^2 + 
         5*al^4*be^4*p5^2 + 14*al^3*be^5*p5^2 + 5*al^2*be^6*p5^2 + 
         2*al^7*de*p5^2 + 55*al^6*be*de*p5^2 + 187*al^5*be^2*de*p5^2 + 
         112*al^4*be^3*de*p5^2 + 37*al^3*be^4*de*p5^2 + 
         28*al^2*be^5*de*p5^2 + 5*al*be^6*de*p5^2 + 14*al^6*de^2*p5^2 + 
         126*al^5*be*de^2*p5^2 + 211*al^4*be^2*de^2*p5^2 + 
         90*al^3*be^3*de^2*p5^2 + 45*al^2*be^4*de^2*p5^2 + 
         14*al*be^5*de^2*p5^2 + 20*al^5*de^3*p5^2 + 98*al^4*be*de^3*p5^2 + 
         83*al^3*be^2*de^3*p5^2 + 36*al^2*be^3*de^3*p5^2 + 
         13*al*be^4*de^3*p5^2 + 8*al^4*de^4*p5^2 + 23*al^3*be*de^4*p5^2 + 
         9*al^2*be^2*de^4*p5^2 + 4*al*be^3*de^4*p5^2 + 2*al^7*ga*p5^2 + 
         55*al^6*be*ga*p5^2 + 185*al^5*be^2*ga*p5^2 + 103*al^4*be^3*ga*p5^2 - 
         3*al^3*be^4*ga*p5^2 - 3*al^2*be^5*ga*p5^2 - 17*al*be^6*ga*p5^2 - 
         2*be^7*ga*p5^2 + 30*al^6*de*ga*p5^2 + 299*al^5*be*de*ga*p5^2 + 
         495*al^4*be^2*de*ga*p5^2 + 149*al^3*be^3*de*ga*p5^2 - 
         8*al^2*be^4*de*ga*p5^2 - 39*al*be^5*de*ga*p5^2 - 
         11*be^6*de*ga*p5^2 + 94*al^5*de^2*ga*p5^2 + 432*al^4*be*de^2*ga*
          p5^2 + 388*al^3*be^2*de^2*ga*p5^2 + 69*al^2*be^3*de^2*ga*p5^2 - 
         32*al*be^4*de^2*ga*p5^2 - 20*be^5*de^2*ga*p5^2 + 
         88*al^4*de^3*ga*p5^2 + 214*al^3*be*de^3*ga*p5^2 + 
         103*al^2*be^2*de^3*ga*p5^2 - 15*be^4*de^3*ga*p5^2 + 
         24*al^3*de^4*ga*p5^2 + 31*al^2*be*de^4*ga*p5^2 + 
         3*al*be^2*de^4*ga*p5^2 - 4*be^3*de^4*ga*p5^2 + 16*al^6*ga^2*p5^2 + 
         149*al^5*be*ga^2*p5^2 + 224*al^4*be^2*ga^2*p5^2 + 
         15*al^3*be^3*ga^2*p5^2 - 59*al^2*be^4*ga^2*p5^2 - 
         53*al*be^5*ga^2*p5^2 - 11*be^6*ga^2*p5^2 + 108*al^5*de*ga^2*p5^2 + 
         506*al^4*be*de*ga^2*p5^2 + 365*al^3*be^2*de*ga^2*p5^2 - 
         83*al^2*be^3*de*ga^2*p5^2 - 147*al*be^4*de*ga^2*p5^2 - 
         44*be^5*de*ga^2*p5^2 + 200*al^4*de^2*ga^2*p5^2 + 
         462*al^3*be*de^2*ga^2*p5^2 + 123*al^2*be^2*de^2*ga^2*p5^2 - 
         122*al*be^3*de^2*ga^2*p5^2 - 63*be^4*de^2*ga^2*p5^2 + 
         120*al^3*de^3*ga^2*p5^2 + 125*al^2*be*de^3*ga^2*p5^2 - 
         18*al*be^2*de^3*ga^2*p5^2 - 35*be^3*de^3*ga^2*p5^2 + 
         20*al^2*de^4*ga^2*p5^2 + 3*al*be*de^4*ga^2*p5^2 - 
         7*be^2*de^4*ga^2*p5^2 + 34*al^5*ga^3*p5^2 + 156*al^4*be*ga^3*p5^2 + 
         84*al^3*be^2*ga^3*p5^2 - 72*al^2*be^3*ga^3*p5^2 - 
         64*al*be^4*ga^3*p5^2 - 20*be^5*ga^3*p5^2 + 148*al^4*de*ga^3*p5^2 + 
         330*al^3*be*de*ga^3*p5^2 - al^2*be^2*de*ga^3*p5^2 - 
         159*al*be^3*de*ga^3*p5^2 - 63*be^4*de*ga^3*p5^2 + 
         172*al^3*de^2*ga^3*p5^2 + 153*al^2*be*de^2*ga^3*p5^2 - 
         84*al*be^2*de^2*ga^3*p5^2 - 68*be^3*de^2*ga^3*p5^2 + 
         60*al^2*de^3*ga^3*p5^2 + 3*al*be*de^3*ga^3*p5^2 - 
         26*be^2*de^3*ga^3*p5^2 + 4*al*de^4*ga^3*p5^2 - 3*be*de^4*ga^3*p5^2 + 
         28*al^4*ga^4*p5^2 + 65*al^3*be*ga^4*p5^2 - 14*al^2*be^2*ga^4*p5^2 - 
         37*al*be^3*ga^4*p5^2 - 15*be^4*ga^4*p5^2 + 84*al^3*de*ga^4*p5^2 + 
         64*al^2*be*de*ga^4*p5^2 - 60*al*be^2*de*ga^4*p5^2 - 
         39*be^3*de*ga^4*p5^2 + 56*al^2*de^2*ga^4*p5^2 - 
         4*al*be*de^2*ga^4*p5^2 - 28*be^2*de^2*ga^4*p5^2 + 
         8*al*de^3*ga^4*p5^2 - 6*be*de^3*ga^4*p5^2 + 8*al^3*ga^5*p5^2 + 
         7*al^2*be*ga^5*p5^2 - 9*al*be^2*ga^5*p5^2 - 4*be^3*ga^5*p5^2 + 
         16*al^2*de*ga^5*p5^2 - 4*al*be*de*ga^5*p5^2 - 9*be^2*de*ga^5*p5^2 + 
         4*al*de^2*ga^5*p5^2 - 3*be*de^2*ga^5*p5^2 - 20*al^6*be*p5^3 - 
         90*al^5*be^2*p5^3 - 42*al^4*be^3*p5^3 - 9*al^3*be^4*p5^3 - 
         9*al^2*be^5*p5^3 - 10*al^6*de*p5^3 - 127*al^5*be*de*p5^3 - 
         241*al^4*be^2*de*p5^3 - 86*al^3*be^3*de*p5^3 - 
         30*al^2*be^4*de*p5^3 - 9*al*be^5*de*p5^3 - 36*al^5*de^2*p5^3 - 
         199*al^4*be*de^2*p5^3 - 208*al^3*be^2*de^2*p5^3 - 
         63*al^2*be^3*de^2*p5^3 - 21*al*be^4*de^2*p5^3 - 36*al^4*de^3*p5^3 - 
         108*al^3*be*de^3*p5^3 - 62*al^2*be^2*de^3*p5^3 - 
         19*al*be^3*de^3*p5^3 - 10*al^3*de^4*p5^3 - 16*al^2*be*de^4*p5^3 - 
         5*al*be^2*de^4*p5^3 - 10*al^6*ga*p5^3 - 127*al^5*be*ga*p5^3 - 
         231*al^4*be^2*ga*p5^3 - 45*al^3*be^3*ga*p5^3 + 
         30*al^2*be^4*ga*p5^3 + 37*al*be^5*ga*p5^3 + 10*be^6*ga*p5^3 - 
         82*al^5*de*ga*p5^3 - 469*al^4*be*de*ga*p5^3 - 441*al^3*be^2*de*ga*
          p5^3 - 3*al^2*be^3*de*ga*p5^3 + 96*al*be^4*de*ga*p5^3 + 
         37*be^5*de*ga*p5^3 - 164*al^4*de^2*ga*p5^3 - 478*al^3*be*de^2*ga*
          p5^3 - 228*al^2*be^2*de^2*ga*p5^3 + 58*al*be^3*de^2*ga*p5^3 + 
         51*be^4*de^2*ga*p5^3 - 104*al^3*de^3*ga*p5^3 - 160*al^2*be*de^3*ga*
          p5^3 - 24*al*be^2*de^3*ga*p5^3 + 27*be^3*de^3*ga*p5^3 - 
         18*al^2*de^4*ga*p5^3 - 13*al*be*de^4*ga*p5^3 + 5*be^2*de^4*ga*p5^3 - 
         46*al^5*ga^2*p5^3 - 234*al^4*be*ga^2*p5^3 - 159*al^3*be^2*ga^2*
          p5^3 + 83*al^2*be^3*ga^2*p5^3 + 117*al*be^4*ga^2*p5^3 + 
         37*be^5*ga^2*p5^3 - 200*al^4*de*ga^2*p5^3 - 537*al^3*be*de*ga^2*
          p5^3 - 90*al^2*be^2*de*ga^2*p5^3 + 262*al*be^3*de*ga^2*p5^3 + 
         118*be^4*de*ga^2*p5^3 - 244*al^3*de^2*ga^2*p5^3 - 
         305*al^2*be*de^2*ga^2*p5^3 + 104*al*be^2*de^2*ga^2*p5^3 + 
         128*be^3*de^2*ga^2*p5^3 - 92*al^2*de^3*ga^2*p5^3 - 
         29*al*be*de^3*ga^2*p5^3 + 46*be^2*de^3*ga^2*p5^3 - 
         8*al*de^4*ga^2*p5^3 + 5*be*de^4*ga^2*p5^3 - 72*al^4*ga^3*p5^3 - 
         163*al^3*be*ga^3*p5^3 + 24*al^2*be^2*ga^3*p5^3 + 
         123*al*be^3*ga^3*p5^3 + 51*be^4*ga^3*p5^3 - 196*al^3*de*ga^3*p5^3 - 
         187*al^2*be*de*ga^3*p5^3 + 180*al*be^2*de*ga^3*p5^3 + 
         132*be^3*de*ga^3*p5^3 - 140*al^2*de^2*ga^3*p5^3 + 
         al*be*de^2*ga^3*p5^3 + 100*be^2*de^2*ga^3*p5^3 - 
         24*al*de^3*ga^3*p5^3 + 19*be*de^3*ga^3*p5^3 - 46*al^3*ga^4*p5^3 - 
         32*al^2*be*ga^4*p5^3 + 47*al*be^2*ga^4*p5^3 + 31*be^3*ga^4*p5^3 - 
         76*al^2*de*ga^4*p5^3 + 15*al*be*de*ga^4*p5^3 + 
         60*be^2*de*ga^4*p5^3 - 24*al*de^2*ga^4*p5^3 + 23*be*de^2*ga^4*p5^3 - 
         10*al^2*ga^5*p5^3 + 4*al*be*ga^5*p5^3 + 7*be^2*ga^5*p5^3 - 
         8*al*de*ga^5*p5^3 + 9*be*de*ga^5*p5^3 + 36*al^5*be*p5^4 + 
         70*al^4*be^2*p5^4 + 12*al^3*be^3*p5^4 + 5*al^2*be^4*p5^4 + 
         18*al^5*de*p5^4 + 137*al^4*be*de*p5^4 + 141*al^3*be^2*de*p5^4 + 
         26*al^2*be^3*de*p5^4 + 5*al*be^4*de*p5^4 + 42*al^4*de^2*p5^4 + 
         149*al^3*be*de^2*p5^4 + 88*al^2*be^2*de^2*p5^4 + 
         14*al*be^3*de^2*p5^4 + 28*al^3*de^3*p5^4 + 52*al^2*be*de^3*p5^4 + 
         17*al*be^2*de^3*p5^4 + 4*al^2*de^4*p5^4 + 4*al*be*de^4*p5^4 + 
         18*al^5*ga*p5^4 + 137*al^4*be*ga*p5^4 + 123*al^3*be^2*ga*p5^4 - 
         23*al^2*be^3*ga*p5^4 - 43*al*be^4*ga*p5^4 - 18*be^5*ga*p5^4 + 
         102*al^4*de*ga*p5^4 + 345*al^3*be*de*ga*p5^4 + 133*al^2*be^2*de*ga*
          p5^4 - 92*al*be^3*de*ga*p5^4 - 55*be^4*de*ga*p5^4 + 
         134*al^3*de^2*ga*p5^4 + 228*al^2*be*de^2*ga*p5^4 + 
         7*al*be^2*de^2*ga*p5^4 - 56*be^3*de^2*ga*p5^4 + 
         52*al^2*de^3*ga*p5^4 + 41*al*be*de^3*ga*p5^4 - 
         15*be^2*de^3*ga*p5^4 + 4*al*de^4*ga*p5^4 + 60*al^4*ga^2*p5^4 + 
         166*al^3*be*ga^2*p5^4 + 5*al^2*be^2*ga^2*p5^4 - 
         110*al*be^3*ga^2*p5^4 - 55*be^4*ga^2*p5^4 + 176*al^3*de*ga^2*p5^4 + 
         223*al^2*be*de*ga^2*p5^4 - 137*al*be^2*de*ga^2*p5^4 - 
         138*be^3*de*ga^2*p5^4 + 132*al^2*de^2*ga^2*p5^4 + 
         33*al*be*de^2*ga^2*p5^4 - 98*be^2*de^2*ga^2*p5^4 + 
         24*al*de^3*ga^2*p5^4 - 15*be*de^3*ga^2*p5^4 + 70*al^3*ga^3*p5^4 + 
         61*al^2*be*ga^3*p5^4 - 79*al*be^2*ga^3*p5^4 - 60*be^3*ga^3*p5^4 + 
         116*al^2*de*ga^3*p5^4 - 16*al*be*de*ga^3*p5^4 - 
         110*be^2*de*ga^3*p5^4 + 40*al*de^2*ga^3*p5^4 - 
         42*be*de^2*ga^3*p5^4 + 32*al^2*ga^4*p5^4 - 8*al*be*ga^4*p5^4 - 
         27*be^2*ga^4*p5^4 + 24*al*de*ga^4*p5^4 - 27*be*de*ga^4*p5^4 + 
         4*al*ga^5*p5^4 - 4*be*ga^5*p5^4 - 28*al^4*be*p5^5 - 
         20*al^3*be^2*p5^5 - 14*al^4*de*p5^5 - 68*al^3*be*de*p5^5 - 
         30*al^2*be^2*de*p5^5 - 22*al^3*de^2*p5^5 - 48*al^2*be*de^2*p5^5 - 
         10*al*be^2*de^2*p5^5 - 8*al^2*de^3*p5^5 - 8*al*be*de^3*p5^5 - 
         14*al^4*ga*p5^5 - 68*al^3*be*ga*p5^5 - 16*al^2*be^2*ga*p5^5 + 
         24*al*be^3*ga*p5^5 + 14*be^4*ga*p5^5 - 58*al^3*de*ga*p5^5 - 
         106*al^2*be*de*ga*p5^5 + 16*al*be^2*de*ga*p5^5 + 
         36*be^3*de*ga*p5^5 - 46*al^2*de^2*ga*p5^5 - 34*al*be*de^2*ga*p5^5 + 
         20*be^2*de^2*ga*p5^5 - 8*al*de^3*ga*p5^5 - 36*al^3*ga^2*p5^5 - 
         44*al^2*be*ga^2*p5^5 + 36*al*be^2*ga^2*p5^5 + 36*be^3*ga^2*p5^5 - 
         68*al^2*de*ga^2*p5^5 - 8*al*be*de*ga^2*p5^5 + 64*be^2*de*ga^2*p5^5 - 
         24*al*de^2*ga^2*p5^5 + 20*be*de^2*ga^2*p5^5 - 30*al^2*ga^3*p5^5 + 
         4*al*be*ga^3*p5^5 + 30*be^2*ga^3*p5^5 - 24*al*de*ga^3*p5^5 + 
         28*be*de*ga^3*p5^5 - 8*al*ga^4*p5^5 + 8*be*ga^4*p5^5 + 
         8*al^3*be*p5^6 + 4*al^3*de*p5^6 + 12*al^2*be*de*p5^6 + 
         4*al^2*de^2*p5^6 + 4*al*be*de^2*p5^6 + 4*al^3*ga*p5^6 + 
         12*al^2*be*ga*p5^6 - 4*al*be^2*ga*p5^6 - 4*be^3*ga*p5^6 + 
         12*al^2*de*ga*p5^6 + 8*al*be*de*ga*p5^6 - 8*be^2*de*ga*p5^6 + 
         4*al*de^2*ga*p5^6 + 8*al^2*ga^2*p5^6 - 8*be^2*ga^2*p5^6 + 
         8*al*de*ga^2*p5^6 - 8*be*de*ga^2*p5^6 + 4*al*ga^3*p5^6 - 
         4*be*ga^3*p5^6)/(al*be*(be + de)*(al + ga)*(be + ga)*(al + de + ga)*
         (be - 2*p5)*(be - p5)*(al + de - p5)*(be + de - p5)*(al + ga - p5)*
         (be + ga - p5)*(-al + p5)*(-al + 2*p5))), 
      (3*al^4*be + 2*al^3*be^2 + 2*al^2*be^3 + 2*al*be^4 + 2*al^4*ga + 
        7*al^3*be*ga + 5*al^2*be^2*ga + 5*al*be^3*ga + be^4*ga + 
        4*al^3*ga^2 + 5*al^2*be*ga^2 + 4*al*be^2*ga^2 + 2*be^3*ga^2 + 
        2*al^2*ga^3 + al*be*ga^3 + be^2*ga^3 - 2*al^4*p5 - 14*al^3*be*p5 - 
        10*al^2*be^2*p5 - 10*al*be^3*p5 - 2*be^4*p5 - 12*al^3*ga*p5 - 
        29*al^2*be*ga*p5 - 22*al*be^2*ga*p5 - 8*be^3*ga*p5 - 
        16*al^2*ga^2*p5 - 18*al*be*ga^2*p5 - 9*be^2*ga^2*p5 - 6*al*ga^3*p5 - 
        3*be*ga^3*p5 + 8*al^3*p5^2 + 23*al^2*be*p5^2 + 18*al*be^2*p5^2 + 
        8*be^3*p5^2 + 24*al^2*ga*p5^2 + 40*al*be*ga*p5^2 + 19*be^2*ga*p5^2 + 
        20*al*ga^2*p5^2 + 15*be*ga^2*p5^2 + 4*ga^3*p5^2 - 10*al^2*p5^3 - 
        16*al*be*p5^3 - 10*be^2*p5^3 - 18*al*ga*p5^3 - 18*be*ga*p5^3 - 
        8*ga^2*p5^3 + 4*al*p5^4 + 4*be*p5^4 + 4*ga*p5^4)/
       ((-1 + b)*be*(al + ga)*(be + ga)*(al - 2*p5)*(be - 2*p5)*(al - p5)*
        (be - p5)*(al + ga - p5)*(be + ga - p5)*(-1 + z))}, 
     {0, (-3*al*be^4 + 2*be^5 - 5*al*be^3*de + 3*be^4*de - 2*al*be^2*de^2 + 
        be^3*de^2 - 9*al*be^3*ga + 6*be^4*ga - 12*al*be^2*de*ga + 
        7*be^3*de*ga - 4*al*be*de^2*ga + 2*be^2*de^2*ga - 9*al*be^2*ga^2 + 
        6*be^3*ga^2 - 9*al*be*de*ga^2 + 5*be^2*de*ga^2 - 2*al*de^2*ga^2 + 
        be*de^2*ga^2 - 3*al*be*ga^3 + 2*be^2*ga^3 - 2*al*de*ga^3 + 
        be*de*ga^3 + 11*al*be^3*p5 - 7*be^4*p5 + 15*al*be^2*de*p5 - 
        8*be^3*de*p5 + 5*al*be*de^2*p5 - 2*be^2*de^2*p5 + 20*al*be^2*ga*p5 - 
        15*be^3*ga*p5 + 19*al*be*de*ga*p5 - 12*be^2*de*ga*p5 + 
        4*al*de^2*ga*p5 - 2*be*de^2*ga*p5 + 12*al*be*ga^2*p5 - 
        10*be^2*ga^2*p5 + 6*al*de*ga^2*p5 - 4*be*de*ga^2*p5 + 2*al*ga^3*p5 - 
        2*be*ga^3*p5 - 12*al*be^2*p5^2 + 7*be^3*p5^2 - 11*al*be*de*p5^2 + 
        4*be^2*de*p5^2 - 2*al*de^2*p5^2 - 13*al*be*ga*p5^2 + 
        11*be^2*ga*p5^2 - 6*al*de*ga*p5^2 + 4*be*de*ga*p5^2 - 
        4*al*ga^2*p5^2 + 4*be*ga^2*p5^2 + 4*al*be*p5^3 - 2*be^2*p5^3 + 
        2*al*de*p5^3 + 2*al*ga*p5^3 - 2*be*ga*p5^3)/(al*be*(be + de)*ga*
        (be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5)), 
      -((al*be^6 + al*be^5*de + be^6*de + be^5*de^2 + 3*al*be^5*ga + 
         2*al*be^4*de*ga + 3*be^5*de*ga + 2*be^4*de^2*ga + 3*al*be^4*ga^2 + 
         al*be^3*de*ga^2 + 3*be^4*de*ga^2 + be^3*de^2*ga^2 + al*be^3*ga^3 + 
         be^3*de*ga^3 - 3*al*be^5*p5 - be^6*p5 - 4*al*be^4*de*p5 - 
         4*be^5*de*p5 - 4*al*be^3*de^2*p5 - be^4*de^2*p5 - 
         2*al*be^2*de^3*p5 + be^3*de^3*p5 - 7*al*be^4*ga*p5 - 3*be^5*ga*p5 - 
         9*al*be^3*de*ga*p5 - 9*be^4*de*ga*p5 - 10*al*be^2*de^2*ga*p5 - 
         4*al*be*de^3*ga*p5 + 2*be^2*de^3*ga*p5 - 5*al*be^3*ga^2*p5 - 
         3*be^4*ga^2*p5 - 7*al*be^2*de*ga^2*p5 - 6*be^3*de*ga^2*p5 - 
         8*al*be*de^2*ga^2*p5 + 2*be^2*de^2*ga^2*p5 - 2*al*de^3*ga^2*p5 + 
         be*de^3*ga^2*p5 - al*be^2*ga^3*p5 - be^3*ga^3*p5 - 
         2*al*be*de*ga^3*p5 - be^2*de*ga^3*p5 - 2*al*de^2*ga^3*p5 + 
         be*de^2*ga^3*p5 + 2*al*be^4*p5^2 + 3*be^5*p5^2 + 8*al*be^3*de*p5^2 + 
         3*be^4*de*p5^2 + 13*al*be^2*de^2*p5^2 - 4*be^3*de^2*p5^2 + 
         5*al*be*de^3*p5^2 - 2*be^2*de^3*p5^2 + 4*al*be^3*ga*p5^2 + 
         7*be^4*ga*p5^2 + 15*al*be^2*de*ga*p5^2 + 4*be^3*de*ga*p5^2 + 
         17*al*be*de^2*ga*p5^2 - 7*be^2*de^2*ga*p5^2 + 4*al*de^3*ga*p5^2 - 
         2*be*de^3*ga*p5^2 + 2*al*be^2*ga^2*p5^2 + 5*be^3*ga^2*p5^2 + 
         10*al*be*de*ga^2*p5^2 + 6*al*de^2*ga^2*p5^2 - 3*be*de^2*ga^2*p5^2 + 
         be^2*ga^3*p5^2 + 2*al*de*ga^3*p5^2 - be*de*ga^3*p5^2 - 2*be^4*p5^3 - 
         10*al*be^2*de*p5^3 + 3*be^3*de*p5^3 - 11*al*be*de^2*p5^3 + 
         4*be^2*de^2*p5^3 - 2*al*de^3*p5^3 - 4*be^3*ga*p5^3 - 
         11*al*be*de*ga*p5^3 + 5*be^2*de*ga*p5^3 - 6*al*de^2*ga*p5^3 + 
         4*be*de^2*ga*p5^3 - 2*be^2*ga^2*p5^3 - 4*al*de*ga^2*p5^3 + 
         2*be*de*ga^2*p5^3 + 4*al*be*de*p5^4 - 2*be^2*de*p5^4 + 
         2*al*de^2*p5^4 + 2*al*de*ga*p5^4 - 2*be*de*ga*p5^4)/
        (al*be*(be + de)*ga*(be + ga)*(be - 2*p5)*(be - p5)*(de - p5)*
         (be + de - p5)*(be + ga - p5)*p5)), 
      (3*al^7*be^4 - al^6*be^5 + 5*al^7*be^3*de + 5*al^6*be^4*de - 
        2*al^5*be^5*de + 2*al^7*be^2*de^2 + 10*al^6*be^3*de^2 + 
        al^5*be^4*de^2 - al^4*be^5*de^2 + 4*al^6*be^2*de^3 + 
        5*al^5*be^3*de^3 - al^4*be^4*de^3 + 2*al^5*be^2*de^4 + 
        9*al^7*be^3*ga + 6*al^6*be^4*ga - 3*al^5*be^5*ga + 
        12*al^7*be^2*de*ga + 31*al^6*be^3*de*ga + 6*al^5*be^4*de*ga - 
        5*al^4*be^5*de*ga + 4*al^7*be*de^2*ga + 30*al^6*be^2*de^2*ga + 
        30*al^5*be^3*de^2*ga - 2*al^4*be^4*de^2*ga - 2*al^3*be^5*de^2*ga + 
        8*al^6*be*de^3*ga + 22*al^5*be^2*de^3*ga + 8*al^4*be^3*de^3*ga - 
        2*al^3*be^4*de^3*ga + 4*al^5*be*de^4*ga + 4*al^4*be^2*de^4*ga + 
        9*al^7*be^2*ga^2 + 24*al^6*be^3*ga^2 - 3*al^4*be^5*ga^2 + 
        9*al^7*be*de*ga^2 + 53*al^6*be^2*de*ga^2 + 48*al^5*be^3*de*ga^2 - 
        6*al^4*be^4*de*ga^2 - 4*al^3*be^5*de*ga^2 + 2*al^7*de^2*ga^2 + 
        30*al^6*be*de^2*ga^2 + 73*al^5*be^2*de^2*ga^2 + 
        25*al^4*be^3*de^2*ga^2 - 7*al^3*be^4*de^2*ga^2 - 
        al^2*be^5*de^2*ga^2 + 4*al^6*de^3*ga^2 + 29*al^5*be*de^3*ga^2 + 
        31*al^4*be^2*de^3*ga^2 + al^3*be^3*de^3*ga^2 - al^2*be^4*de^3*ga^2 + 
        2*al^5*de^4*ga^2 + 8*al^4*be*de^4*ga^2 + 2*al^3*be^2*de^4*ga^2 + 
        3*al^7*be*ga^3 + 26*al^6*be^2*ga^3 + 18*al^5*be^3*ga^3 - 
        6*al^4*be^4*ga^3 - al^3*be^5*ga^3 + 2*al^7*de*ga^3 + 
        33*al^6*be*de*ga^3 + 76*al^5*be^2*de*ga^3 + 20*al^4*be^3*de*ga^3 - 
        10*al^3*be^4*de*ga^3 - al^2*be^5*de*ga^3 + 10*al^6*de^2*ga^3 + 
        60*al^5*be*de^2*ga^3 + 62*al^4*be^2*de^2*ga^3 - 
        4*al^2*be^4*de^2*ga^3 + 12*al^5*de^3*ga^3 + 34*al^4*be*de^3*ga^3 + 
        12*al^3*be^2*de^3*ga^3 - 2*al^2*be^3*de^3*ga^3 + 4*al^4*de^4*ga^3 + 
        4*al^3*be*de^4*ga^3 + 9*al^6*be*ga^4 + 24*al^5*be^2*ga^4 - 
        3*al^3*be^4*ga^4 + 6*al^6*de*ga^4 + 42*al^5*be*de*ga^4 + 
        40*al^4*be^2*de*ga^4 - 5*al^3*be^3*de*ga^4 - 3*al^2*be^4*de*ga^4 + 
        16*al^5*de^2*ga^4 + 46*al^4*be*de^2*ga^4 + 15*al^3*be^2*de^2*ga^4 - 
        5*al^2*be^3*de^2*ga^4 + 12*al^4*de^3*ga^4 + 13*al^3*be*de^3*ga^4 - 
        al^2*be^2*de^3*ga^4 + 2*al^3*de^4*ga^4 + 9*al^5*be*ga^5 + 
        6*al^4*be^2*ga^5 - 3*al^3*be^3*ga^5 + 6*al^5*de*ga^5 + 
        21*al^4*be*de*ga^5 + 4*al^3*be^2*de*ga^5 - 3*al^2*be^3*de*ga^5 + 
        10*al^4*de^2*ga^5 + 12*al^3*be*de^2*ga^5 - 2*al^2*be^2*de^2*ga^5 + 
        4*al^3*de^3*ga^5 + 3*al^4*be*ga^6 - al^3*be^2*ga^6 + 2*al^4*de*ga^6 + 
        3*al^3*be*de*ga^6 - al^2*be^2*de*ga^6 + 2*al^3*de^2*ga^6 - 
        11*al^7*be^3*p5 - 12*al^6*be^4*p5 + 5*al^5*be^5*p5 - 
        15*al^7*be^2*de*p5 - 46*al^6*be^3*de*p5 - 16*al^5*be^4*de*p5 + 
        9*al^4*be^5*de*p5 - 5*al^7*be*de^2*p5 - 41*al^6*be^2*de^2*p5 - 
        54*al^5*be^3*de^2*p5 + 4*al^3*be^5*de^2*p5 - 10*al^6*be*de^3*p5 - 
        35*al^5*be^2*de^3*p5 - 19*al^4*be^3*de^3*p5 + 4*al^3*be^4*de^3*p5 - 
        5*al^5*be*de^4*p5 - 9*al^4*be^2*de^4*p5 - 20*al^7*be^2*ga*p5 - 
        68*al^6*be^3*ga*p5 - 15*al^5*be^4*ga*p5 + 17*al^4*be^5*ga*p5 + 
        3*al^3*be^6*ga*p5 + 3*al^2*be^7*ga*p5 - 19*al^7*be*de*ga*p5 - 
        140*al^6*be^2*de*ga*p5 - 168*al^5*be^3*de*ga*p5 + 
        7*al^4*be^4*de*ga*p5 + 31*al^3*be^5*de*ga*p5 + 
        11*al^2*be^6*de*ga*p5 + 2*al*be^7*de*ga*p5 - 4*al^7*de^2*ga*p5 - 
        73*al^6*be*de^2*ga*p5 - 222*al^5*be^2*de^2*ga*p5 - 
        113*al^4*be^3*de^2*ga*p5 + 32*al^3*be^4*de^2*ga*p5 + 
        22*al^2*be^5*de^2*ga*p5 + 6*al*be^6*de^2*ga*p5 - 8*al^6*de^3*ga*p5 - 
        80*al^5*be*de^3*ga*p5 - 114*al^4*be^2*de^3*ga*p5 - 
        16*al^3*be^3*de^3*ga*p5 + 16*al^2*be^4*de^3*ga*p5 + 
        6*al*be^5*de^3*ga*p5 - 4*al^5*de^4*ga*p5 - 26*al^4*be*de^4*ga*p5 - 
        14*al^3*be^2*de^4*ga*p5 + 2*al^2*be^3*de^4*ga*p5 + 
        2*al*be^4*de^4*ga*p5 - 12*al^7*be*ga^2*p5 - 97*al^6*be^2*ga^2*p5 - 
        111*al^5*be^3*ga^2*p5 + 24*al^4*be^4*ga^2*p5 + 25*al^3*be^5*ga^2*p5 + 
        12*al^2*be^6*ga^2*p5 + 3*al*be^7*ga^2*p5 - 6*al^7*de*ga^2*p5 - 
        124*al^6*be*de*ga^2*p5 - 354*al^5*be^2*de*ga^2*p5 - 
        156*al^4*be^3*de*ga^2*p5 + 83*al^3*be^4*de*ga^2*p5 + 
        54*al^2*be^5*de*ga^2*p5 + 16*al*be^6*de*ga^2*p5 + be^7*de*ga^2*p5 - 
        34*al^6*de^2*ga^2*p5 - 254*al^5*be*de^2*ga^2*p5 - 
        348*al^4*be^2*de^2*ga^2*p5 - 25*al^3*be^3*de^2*ga^2*p5 + 
        78*al^2*be^4*de^2*ga^2*p5 + 31*al*be^5*de^2*ga^2*p5 + 
        3*be^6*de^2*ga^2*p5 - 44*al^5*de^3*ga^2*p5 - 170*al^4*be*de^3*ga^2*
         p5 - 101*al^3*be^2*de^3*ga^2*p5 + 26*al^2*be^3*de^3*ga^2*p5 + 
        23*al*be^4*de^3*ga^2*p5 + 3*be^5*de^3*ga^2*p5 - 
        16*al^4*de^4*ga^2*p5 - 32*al^3*be*de^4*ga^2*p5 - 
        2*al^2*be^2*de^4*ga^2*p5 + 5*al*be^3*de^4*ga^2*p5 + 
        be^4*de^4*ga^2*p5 - 2*al^7*ga^3*p5 - 49*al^6*be*ga^3*p5 - 
        156*al^5*be^2*ga^3*p5 - 46*al^4*be^3*ga^3*p5 + 49*al^3*be^4*ga^3*p5 + 
        23*al^2*be^5*ga^3*p5 + 10*al*be^6*ga^3*p5 + be^7*ga^3*p5 - 
        32*al^6*de*ga^3*p5 - 259*al^5*be*de*ga^3*p5 - 338*al^4*be^2*de*ga^3*
         p5 + 15*al^3*be^3*de*ga^3*p5 + 97*al^2*be^4*de*ga^3*p5 + 
        39*al*be^5*de*ga^3*p5 + 6*be^6*de*ga^3*p5 - 90*al^5*de^2*ga^3*p5 - 
        332*al^4*be*de^2*ga^3*p5 - 183*al^3*be^2*de^2*ga^3*p5 + 
        76*al^2*be^3*de^2*ga^3*p5 + 58*al*be^4*de^2*ga^3*p5 + 
        11*be^5*de^2*ga^3*p5 - 76*al^4*de^3*ga^3*p5 - 133*al^3*be*de^3*ga^3*
         p5 - 9*al^2*be^2*de^3*ga^3*p5 + 30*al*be^3*de^3*ga^3*p5 + 
        8*be^4*de^3*ga^3*p5 - 18*al^3*de^4*ga^3*p5 - 10*al^2*be*de^4*ga^3*
         p5 + 4*al*be^2*de^4*ga^3*p5 + 2*be^3*de^4*ga^3*p5 - 6*al^6*ga^4*p5 - 
        72*al^5*be*ga^4*p5 - 96*al^4*be^2*ga^4*p5 + 25*al^3*be^3*ga^4*p5 + 
        27*al^2*be^4*ga^4*p5 + 12*al*be^5*ga^4*p5 + 3*be^6*ga^4*p5 - 
        56*al^5*de*ga^4*p5 - 225*al^4*be*de*ga^4*p5 - 104*al^3*be^2*de*ga^4*
         p5 + 70*al^2*be^3*de*ga^4*p5 + 43*al*be^4*de*ga^4*p5 + 
        11*be^5*de*ga^4*p5 - 98*al^4*de^2*ga^4*p5 - 174*al^3*be*de^2*ga^4*
         p5 - al^2*be^2*de^2*ga^4*p5 + 48*al*be^3*de^2*ga^4*p5 + 
        14*be^4*de^2*ga^4*p5 - 52*al^3*de^3*ga^4*p5 - 31*al^2*be*de^3*ga^4*
         p5 + 15*al*be^2*de^3*ga^4*p5 + 7*be^3*de^3*ga^4*p5 - 
        6*al^2*de^4*ga^4*p5 + al*be*de^4*ga^4*p5 + be^2*de^4*ga^4*p5 - 
        6*al^5*ga^5*p5 - 45*al^4*be*ga^5*p5 - 12*al^3*be^2*ga^5*p5 + 
        18*al^2*be^3*ga^5*p5 + 6*al*be^4*ga^5*p5 + 3*be^5*ga^5*p5 - 
        40*al^4*de*ga^5*p5 - 77*al^3*be*de*ga^5*p5 + 10*al^2*be^2*de*ga^5*
         p5 + 23*al*be^3*de*ga^5*p5 + 8*be^4*de*ga^5*p5 - 
        44*al^3*de^2*ga^5*p5 - 27*al^2*be*de^2*ga^5*p5 + 
        16*al*be^2*de^2*ga^5*p5 + 7*be^3*de^2*ga^5*p5 - 
        12*al^2*de^3*ga^5*p5 + 2*al*be*de^3*ga^5*p5 + 2*be^2*de^3*ga^5*p5 - 
        2*al^4*ga^6*p5 - 10*al^3*be*ga^6*p5 + 5*al^2*be^2*ga^6*p5 + 
        al*be^3*ga^6*p5 + be^4*ga^6*p5 - 10*al^3*de*ga^6*p5 - 
        6*al^2*be*de*ga^6*p5 + 5*al*be^2*de*ga^6*p5 + 2*be^3*de*ga^6*p5 - 
        6*al^2*de^2*ga^6*p5 + al*be*de^2*ga^6*p5 + be^2*de^2*ga^6*p5 + 
        12*al^7*be^2*p5^2 + 53*al^6*be^3*p5^2 + 12*al^5*be^4*p5^2 - 
        9*al^4*be^5*p5^2 + 11*al^7*be*de*p5^2 + 102*al^6*be^2*de*p5^2 + 
        135*al^5*be^3*de*p5^2 + 6*al^4*be^4*de*p5^2 - 14*al^3*be^5*de*p5^2 + 
        2*al^7*de^2*p5^2 + 49*al^6*be*de^2*p5^2 + 176*al^5*be^2*de^2*p5^2 + 
        103*al^4*be^3*de^2*p5^2 - 11*al^3*be^4*de^2*p5^2 - 
        5*al^2*be^5*de^2*p5^2 + 4*al^6*de^3*p5^2 + 60*al^5*be*de^3*p5^2 + 
        100*al^4*be^2*de^3*p5^2 + 21*al^3*be^3*de^3*p5^2 - 
        5*al^2*be^4*de^3*p5^2 + 2*al^5*de^4*p5^2 + 22*al^4*be*de^4*p5^2 + 
        14*al^3*be^2*de^4*p5^2 + 13*al^7*be*ga*p5^2 + 127*al^6*be^2*ga*p5^2 + 
        174*al^5*be^3*ga*p5^2 - 20*al^4*be^4*ga*p5^2 - 43*al^3*be^5*ga*p5^2 - 
        20*al^2*be^6*ga*p5^2 - 5*al*be^7*ga*p5^2 + 6*al^7*de*ga*p5^2 + 
        152*al^6*be*de*ga*p5^2 + 517*al^5*be^2*de*ga*p5^2 + 
        287*al^4*be^3*de*ga*p5^2 - 116*al^3*be^4*de*ga*p5^2 - 
        95*al^2*be^5*de*ga*p5^2 - 27*al*be^6*de*ga*p5^2 - 2*be^7*de*ga*p5^2 + 
        38*al^6*de^2*ga*p5^2 + 345*al^5*be*de^2*ga*p5^2 + 
        567*al^4*be^2*de^2*ga*p5^2 + 84*al^3*be^3*de^2*ga*p5^2 - 
        129*al^2*be^4*de^2*ga*p5^2 - 56*al*be^5*de^2*ga*p5^2 - 
        6*be^6*de^2*ga*p5^2 + 52*al^5*de^3*ga*p5^2 + 258*al^4*be*de^3*ga*
         p5^2 + 194*al^3*be^2*de^3*ga*p5^2 - 31*al^2*be^3*de^3*ga*p5^2 - 
        44*al*be^4*de^3*ga*p5^2 - 6*be^5*de^3*ga*p5^2 + 
        20*al^4*de^4*ga*p5^2 + 57*al^3*be*de^4*ga*p5^2 + 
        11*al^2*be^2*de^4*ga*p5^2 - 10*al*be^3*de^4*ga*p5^2 - 
        2*be^4*de^4*ga*p5^2 + 4*al^7*ga^2*p5^2 + 95*al^6*be*ga^2*p5^2 + 
        328*al^5*be^2*ga^2*p5^2 + 145*al^4*be^3*ga^2*p5^2 - 
        125*al^3*be^4*ga^2*p5^2 - 93*al^2*be^5*ga^2*p5^2 - 
        32*al*be^6*ga^2*p5^2 - 2*be^7*ga^2*p5^2 + 56*al^6*de*ga^2*p5^2 + 
        527*al^5*be*de*ga^2*p5^2 + 811*al^4*be^2*de*ga^2*p5^2 + 
        5*al^3*be^3*de*ga^2*p5^2 - 326*al^2*be^4*de*ga^2*p5^2 - 
        141*al*be^5*de*ga^2*p5^2 - 17*be^6*de*ga^2*p5^2 + 
        168*al^5*de^2*ga^2*p5^2 + 740*al^4*be*de^2*ga^2*p5^2 + 
        502*al^3*be^2*de^2*ga^2*p5^2 - 225*al^2*be^3*de^2*ga^2*p5^2 - 
        216*al*be^4*de^2*ga^2*p5^2 - 38*be^5*de^2*ga^2*p5^2 + 
        152*al^4*de^3*ga^2*p5^2 + 338*al^3*be*de^3*ga^2*p5^2 + 
        43*al^2*be^2*de^3*ga^2*p5^2 - 112*al*be^3*de^3*ga^2*p5^2 - 
        31*be^4*de^3*ga^2*p5^2 + 40*al^3*de^4*ga^2*p5^2 + 
        37*al^2*be*de^4*ga^2*p5^2 - 15*al*be^2*de^4*ga^2*p5^2 - 
        8*be^3*de^4*ga^2*p5^2 + 22*al^6*ga^3*p5^2 + 212*al^5*be*ga^3*p5^2 + 
        320*al^4*be^2*ga^3*p5^2 - 54*al^3*be^3*ga^3*p5^2 - 
        161*al^2*be^4*ga^3*p5^2 - 73*al*be^5*ga^3*p5^2 - 11*be^6*ga^3*p5^2 + 
        158*al^5*de*ga^3*p5^2 + 716*al^4*be*de*ga^3*p5^2 + 
        412*al^3*be^2*de*ga^3*p5^2 - 330*al^2*be^3*de*ga^3*p5^2 - 
        263*al*be^4*de*ga^3*p5^2 - 52*be^5*de*ga^3*p5^2 + 
        288*al^4*de^2*ga^3*p5^2 + 618*al^3*be*de^2*ga^3*p5^2 + 
        6*al^2*be^2*de^2*ga^3*p5^2 - 280*al*be^3*de^2*ga^3*p5^2 - 
        83*be^4*de^2*ga^3*p5^2 + 168*al^3*de^3*ga^3*p5^2 + 
        141*al^2*be*de^3*ga^3*p5^2 - 81*al*be^2*de^3*ga^3*p5^2 - 
        49*be^3*de^3*ga^3*p5^2 + 26*al^2*de^4*ga^3*p5^2 - 
        al*be*de^4*ga^3*p5^2 - 9*be^2*de^4*ga^3*p5^2 + 40*al^5*ga^4*p5^2 + 
        198*al^4*be*ga^4*p5^2 + 95*al^3*be^2*ga^4*p5^2 - 
        116*al^2*be^3*ga^4*p5^2 - 79*al*be^4*ga^4*p5^2 - 20*be^5*ga^4*p5^2 + 
        186*al^4*de*ga^4*p5^2 + 402*al^3*be*de*ga^4*p5^2 - 
        47*al^2*be^2*de*ga^4*p5^2 - 217*al*be^3*de*ga^4*p5^2 - 
        69*be^4*de*ga^4*p5^2 + 214*al^3*de^2*ga^4*p5^2 + 
        169*al^2*be*de^2*ga^4*p5^2 - 132*al*be^2*de^2*ga^4*p5^2 - 
        78*be^3*de^2*ga^4*p5^2 + 72*al^2*de^3*ga^4*p5^2 - 
        5*al*be*de^3*ga^4*p5^2 - 30*be^2*de^3*ga^4*p5^2 + 
        4*al*de^4*ga^4*p5^2 - 3*be*de^4*ga^4*p5^2 + 30*al^4*ga^5*p5^2 + 
        75*al^3*be*ga^5*p5^2 - 21*al^2*be^2*ga^5*p5^2 - 
        42*al*be^3*ga^5*p5^2 - 15*be^4*ga^5*p5^2 + 94*al^3*de*ga^5*p5^2 + 
        68*al^2*be*de*ga^5*p5^2 - 72*al*be^2*de*ga^5*p5^2 - 
        41*be^3*de*ga^5*p5^2 + 62*al^2*de^2*ga^5*p5^2 - 
        8*al*be*de^2*ga^5*p5^2 - 30*be^2*de^2*ga^5*p5^2 + 
        8*al*de^3*ga^5*p5^2 - 6*be*de^3*ga^5*p5^2 + 8*al^3*ga^6*p5^2 + 
        7*al^2*be*ga^6*p5^2 - 9*al*be^2*ga^6*p5^2 - 4*be^3*ga^6*p5^2 + 
        16*al^2*de*ga^6*p5^2 - 4*al*be*de*ga^6*p5^2 - 9*be^2*de*ga^6*p5^2 + 
        4*al*de^2*ga^6*p5^2 - 3*be*de^2*ga^6*p5^2 - 4*al^7*be*p5^3 - 
        60*al^6*be^2*p5^3 - 89*al^5*be^3*p5^3 + 6*al^4*be^4*p5^3 + 
        7*al^3*be^5*p5^3 - 2*al^7*de*p5^3 - 65*al^6*be*de*p5^3 - 
        258*al^5*be^2*de*p5^3 - 162*al^4*be^3*de*p5^3 + 
        22*al^3*be^4*de*p5^3 + 9*al^2*be^5*de*p5^3 - 14*al^6*de^2*p5^3 - 
        162*al^5*be*de^2*p5^3 - 308*al^4*be^2*de^2*p5^3 - 
        78*al^3*be^3*de^2*p5^3 + 18*al^2*be^4*de^2*p5^3 + 
        2*al*be^5*de^2*p5^3 - 20*al^5*de^3*p5^3 - 134*al^4*be*de^3*p5^3 - 
        119*al^3*be^2*de^3*p5^3 - 5*al^2*be^3*de^3*p5^3 + 
        2*al*be^4*de^3*p5^3 - 8*al^4*de^4*p5^3 - 33*al^3*be*de^4*p5^3 - 
        9*al^2*be^2*de^4*p5^3 - 2*al^7*ga*p5^3 - 75*al^6*be*ga*p5^3 - 
        301*al^5*be^2*ga*p5^3 - 171*al^4*be^3*ga*p5^3 + 
        96*al^3*be^4*ga*p5^3 + 70*al^2*be^5*ga*p5^3 + 27*al*be^6*ga*p5^3 + 
        2*be^7*ga*p5^3 - 40*al^6*de*ga*p5^3 - 452*al^5*be*de*ga*p5^3 - 
        824*al^4*be^2*de*ga*p5^3 - 99*al^3*be^3*de*ga*p5^3 + 
        255*al^2*be^4*de*ga*p5^3 + 117*al*be^5*de*ga*p5^3 + 
        16*be^6*de*ga*p5^3 - 130*al^5*de^2*ga*p5^3 - 693*al^4*be*de^2*ga*
         p5^3 - 594*al^3*be^2*de^2*ga*p5^3 + 135*al^2*be^3*de^2*ga*p5^3 + 
        179*al*be^4*de^2*ga*p5^3 + 36*be^5*de^2*ga*p5^3 - 
        124*al^4*de^3*ga*p5^3 - 354*al^3*be*de^3*ga*p5^3 - 
        101*al^2*be^2*de^3*ga*p5^3 + 87*al*be^3*de^3*ga*p5^3 + 
        30*be^4*de^3*ga*p5^3 - 34*al^3*de^4*ga*p5^3 - 49*al^2*be*de^4*ga*
         p5^3 + 7*al*be^2*de^4*ga*p5^3 + 8*be^3*de^4*ga*p5^3 - 
        26*al^6*ga^2*p5^3 - 276*al^5*be*ga^2*p5^3 - 465*al^4*be^2*ga^2*p5^3 + 
        37*al^3*be^3*ga^2*p5^3 + 254*al^2*be^4*ga^2*p5^3 + 
        124*al*be^5*ga^2*p5^3 + 16*be^6*ga^2*p5^3 - 190*al^5*de*ga^2*p5^3 - 
        985*al^4*be*de*ga^2*p5^3 - 693*al^3*be^2*de*ga^2*p5^3 + 
        475*al^2*be^3*de*ga^2*p5^3 + 446*al*be^4*de*ga^2*p5^3 + 
        85*be^5*de*ga^2*p5^3 - 364*al^4*de^2*ga^2*p5^3 - 
        924*al^3*be*de^2*ga^2*p5^3 - 82*al^2*be^2*de^2*ga^2*p5^3 + 
        462*al*be^3*de^2*ga^2*p5^3 + 147*be^4*de^2*ga^2*p5^3 - 
        224*al^3*de^3*ga^2*p5^3 - 246*al^2*be*de^3*ga^2*p5^3 + 
        118*al*be^2*de^3*ga^2*p5^3 + 91*be^3*de^3*ga^2*p5^3 - 
        38*al^2*de^4*ga^2*p5^3 - 5*al*be*de^4*ga^2*p5^3 + 
        17*be^2*de^4*ga^2*p5^3 - 80*al^5*ga^3*p5^3 - 390*al^4*be*ga^3*p5^3 - 
        221*al^3*be^2*ga^3*p5^3 + 269*al^2*be^3*ga^3*p5^3 + 
        219*al*be^4*ga^3*p5^3 + 45*be^5*ga^3*p5^3 - 348*al^4*de*ga^3*p5^3 - 
        845*al^3*be*de*ga^3*p5^3 + 90*al^2*be^2*de*ga^3*p5^3 + 
        576*al*be^3*de*ga^3*p5^3 + 174*be^4*de*ga^3*p5^3 - 
        416*al^3*de^2*ga^3*p5^3 - 393*al^2*be*de^2*ga^3*p5^3 + 
        338*al*be^2*de^2*ga^3*p5^3 + 216*be^3*de^2*ga^3*p5^3 - 
        152*al^2*de^3*ga^3*p5^3 + al*be*de^3*ga^3*p5^3 + 
        88*be^2*de^3*ga^3*p5^3 - 12*al*de^4*ga^3*p5^3 + 9*be*de^4*ga^3*p5^3 - 
        100*al^4*ga^4*p5^3 - 228*al^3*be*ga^4*p5^3 + 56*al^2*be^2*ga^4*p5^3 + 
        178*al*be^3*ga^4*p5^3 + 57*be^4*ga^4*p5^3 - 280*al^3*de*ga^4*p5^3 - 
        233*al^2*be*de*ga^4*p5^3 + 278*al*be^2*de*ga^4*p5^3 + 
        164*be^3*de*ga^4*p5^3 - 196*al^2*de^2*ga^4*p5^3 + 
        25*al*be*de^2*ga^4*p5^3 + 132*be^2*de^2*ga^4*p5^3 - 
        32*al*de^3*ga^4*p5^3 + 27*be*de^3*ga^4*p5^3 - 54*al^3*ga^5*p5^3 - 
        39*al^2*be*ga^5*p5^3 + 60*al*be^2*ga^5*p5^3 + 33*be^3*ga^5*p5^3 - 
        92*al^2*de*ga^5*p5^3 + 23*al*be*de*ga^5*p5^3 + 68*be^2*de*ga^5*p5^3 - 
        28*al*de^2*ga^5*p5^3 + 27*be*de^2*ga^5*p5^3 - 10*al^2*ga^6*p5^3 + 
        4*al*be*ga^6*p5^3 + 7*be^2*ga^6*p5^3 - 8*al*de*ga^6*p5^3 + 
        9*be*de*ga^6*p5^3 + 20*al^6*be*p5^4 + 108*al^5*be^2*p5^4 + 
        59*al^4*be^3*p5^4 - 15*al^3*be^4*p5^4 - 2*al^2*be^5*p5^4 + 
        10*al^6*de*p5^4 + 145*al^5*be*de*p5^4 + 300*al^4*be^2*de*p5^4 + 
        74*al^3*be^3*de*p5^4 - 23*al^2*be^4*de*p5^4 - 2*al*be^5*de*p5^4 + 
        36*al^5*de^2*p5^4 + 241*al^4*be*de^2*p5^4 + 248*al^3*be^2*de^2*p5^4 + 
        13*al^2*be^3*de^2*p5^4 - 8*al*be^4*de^2*p5^4 + 36*al^4*de^3*p5^4 + 
        136*al^3*be*de^3*p5^4 + 58*al^2*be^2*de^3*p5^4 - 
        2*al*be^3*de^3*p5^4 + 10*al^3*de^4*p5^4 + 20*al^2*be*de^4*p5^4 + 
        2*al*be^2*de^4*p5^4 + 10*al^6*ga*p5^4 + 163*al^5*be*ga*p5^4 + 
        325*al^4*be^2*ga*p5^4 + 23*al^3*be^3*ga*p5^4 - 
        118*al^2*be^4*ga*p5^4 - 59*al*be^5*ga*p5^4 - 10*be^6*ga*p5^4 + 
        100*al^5*de*ga*p5^4 + 630*al^4*be*de*ga*p5^4 + 573*al^3*be^2*de*ga*
         p5^4 - 177*al^2*be^3*de*ga*p5^4 - 218*al*be^4*de*ga*p5^4 - 
        48*be^5*de*ga*p5^4 + 206*al^4*de^2*ga*p5^4 + 652*al^3*be*de^2*ga*
         p5^4 + 199*al^2*be^2*de^2*ga*p5^4 - 212*al*be^3*de^2*ga*p5^4 - 
        80*be^4*de^2*ga*p5^4 + 132*al^3*de^3*ga*p5^4 + 208*al^2*be*de^3*ga*
         p5^4 - 25*al*be^2*de^3*ga*p5^4 - 48*be^3*de^3*ga*p5^4 + 
        22*al^2*de^4*ga*p5^4 + 14*al*be*de^4*ga*p5^4 - 8*be^2*de^4*ga*p5^4 + 
        64*al^5*ga^2*p5^4 + 371*al^4*be*ga^2*p5^4 + 257*al^3*be^2*ga^2*p5^4 - 
        229*al^2*be^3*ga^2*p5^4 - 221*al*be^4*ga^2*p5^4 - 48*be^5*ga^2*p5^4 + 
        302*al^4*de*ga^2*p5^4 + 857*al^3*be*de*ga^2*p5^4 + 
        25*al^2*be^2*de*ga^2*p5^4 - 564*al*be^3*de*ga^2*p5^4 - 
        187*be^4*de*ga^2*p5^4 + 378*al^3*de^2*ga^2*p5^4 + 
        458*al^2*be*de^2*ga^2*p5^4 - 291*al*be^2*de^2*ga^2*p5^4 - 
        232*be^3*de^2*ga^2*p5^4 + 144*al^2*de^3*ga^2*p5^4 + 
        25*al*be*de^3*ga^2*p5^4 - 91*be^2*de^3*ga^2*p5^4 + 
        12*al*de^4*ga^2*p5^4 - 8*be*de^4*ga^2*p5^4 + 132*al^4*ga^3*p5^4 + 
        329*al^3*be*ga^3*p5^4 - 64*al^2*be^2*ga^3*p5^4 - 
        281*al*be^3*ga^3*p5^4 - 91*be^4*ga^3*p5^4 + 372*al^3*de*ga^3*p5^4 + 
        365*al^2*be*de*ga^3*p5^4 - 420*al*be^2*de*ga^3*p5^4 - 
        266*be^3*de*ga^3*p5^4 + 272*al^2*de^2*ga^3*p5^4 - 
        23*al*be*de^2*ga^3*p5^4 - 218*be^2*de^2*ga^3*p5^4 + 
        48*al*de^3*ga^3*p5^4 - 43*be*de^3*ga^3*p5^4 + 116*al^3*ga^4*p5^4 + 
        93*al^2*be*ga^4*p5^4 - 135*al*be^2*ga^4*p5^4 - 82*be^3*ga^4*p5^4 + 
        192*al^2*de*ga^4*p5^4 - 40*al*be*de*ga^4*p5^4 - 
        162*be^2*de*ga^4*p5^4 + 64*al*de^2*ga^4*p5^4 - 66*be*de^2*ga^4*p5^4 + 
        42*al^2*ga^5*p5^4 - 12*al*be*ga^5*p5^4 - 33*be^2*ga^5*p5^4 + 
        32*al*de*ga^5*p5^4 - 35*be*de*ga^5*p5^4 + 4*al*ga^6*p5^4 - 
        4*be*ga^6*p5^4 - 36*al^5*be*p5^5 - 84*al^4*be^2*p5^5 - 
        8*al^3*be^3*p5^5 + 6*al^2*be^4*p5^5 - 18*al^5*de*p5^5 - 
        151*al^4*be*de*p5^5 - 159*al^3*be^2*de*p5^5 - 2*al^2*be^3*de*p5^5 + 
        6*al*be^4*de*p5^5 - 42*al^4*de^2*p5^5 - 171*al^3*be*de^2*p5^5 - 
        83*al^2*be^2*de^2*p5^5 + 6*al*be^3*de^2*p5^5 - 28*al^3*de^3*p5^5 - 
        60*al^2*be*de^3*p5^5 - 8*al*be^2*de^3*p5^5 - 4*al^2*de^4*p5^5 - 
        4*al*be*de^4*p5^5 - 18*al^5*ga*p5^5 - 165*al^4*be*ga*p5^5 - 
        151*al^3*be^2*ga*p5^5 + 61*al^2*be^3*ga*p5^5 + 65*al*be^4*ga*p5^5 + 
        18*be^5*ga*p5^5 - 116*al^4*de*ga*p5^5 - 421*al^3*be*de*ga*p5^5 - 
        118*al^2*be^2*de*ga*p5^5 + 166*al*be^3*de*ga*p5^5 + 
        66*be^4*de*ga*p5^5 - 156*al^3*de^2*ga*p5^5 - 269*al^2*be*de^2*ga*
         p5^5 + 44*al*be^2*de^2*ga*p5^5 + 76*be^3*de^2*ga*p5^5 - 
        60*al^2*de^3*ga*p5^5 - 40*al*be*de^3*ga*p5^5 + 24*be^2*de^3*ga*p5^5 - 
        4*al*de^4*ga*p5^5 - 74*al^4*ga^2*p5^5 - 234*al^3*be*ga^2*p5^5 + 
        8*al^2*be^2*ga^2*p5^5 + 174*al*be^3*ga^2*p5^5 + 66*be^4*ga^2*p5^5 - 
        234*al^3*de*ga^2*p5^5 - 300*al^2*be*de*ga^2*p5^5 + 
        234*al*be^2*de*ga^2*p5^5 + 188*be^3*de*ga^2*p5^5 - 
        178*al^2*de^2*ga^2*p5^5 - 26*al*be*de^2*ga^2*p5^5 + 
        144*be^2*de^2*ga^2*p5^5 - 32*al*de^3*ga^2*p5^5 + 
        24*be*de^3*ga^2*p5^5 - 106*al^3*ga^3*p5^5 - 105*al^2*be*ga^3*p5^5 + 
        133*al*be^2*ga^3*p5^5 + 90*be^3*ga^3*p5^5 - 184*al^2*de*ga^3*p5^5 + 
        26*al*be*de*ga^3*p5^5 + 174*be^2*de*ga^3*p5^5 - 
        64*al*de^2*ga^3*p5^5 + 68*be*de^2*ga^3*p5^5 - 62*al^2*ga^4*p5^5 + 
        12*al*be*ga^4*p5^5 + 54*be^2*ga^4*p5^5 - 48*al*de*ga^4*p5^5 + 
        52*be*de*ga^4*p5^5 - 12*al*ga^5*p5^5 + 12*be*ga^5*p5^5 + 
        28*al^4*be*p5^6 + 24*al^3*be^2*p5^6 - 4*al^2*be^3*p5^6 + 
        14*al^4*de*p5^6 + 72*al^3*be*de*p5^6 + 30*al^2*be^2*de*p5^6 - 
        4*al*be^3*de*p5^6 + 22*al^3*de^2*p5^6 + 52*al^2*be*de^2*p5^6 + 
        6*al*be^2*de^2*p5^6 + 8*al^2*de^3*p5^6 + 8*al*be*de^3*p5^6 + 
        14*al^4*ga*p5^6 + 76*al^3*be*ga*p5^6 + 16*al^2*be^2*ga*p5^6 - 
        32*al*be^3*ga*p5^6 - 14*be^4*ga*p5^6 + 62*al^3*de*ga*p5^6 + 
        118*al^2*be*de*ga*p5^6 - 28*al*be^2*de*ga*p5^6 - 40*be^3*de*ga*p5^6 + 
        50*al^2*de^2*ga*p5^6 + 34*al*be*de^2*ga*p5^6 - 24*be^2*de^2*ga*p5^6 + 
        8*al*de^3*ga*p5^6 + 40*al^3*ga^2*p5^6 + 56*al^2*be*ga^2*p5^6 - 
        48*al*be^2*ga^2*p5^6 - 40*be^3*ga^2*p5^6 + 80*al^2*de*ga^2*p5^6 + 
        8*al*be*de*ga^2*p5^6 - 76*be^2*de*ga^2*p5^6 + 28*al*de^2*ga^2*p5^6 - 
        24*be*de^2*ga^2*p5^6 + 38*al^2*ga^3*p5^6 - 4*al*be*ga^3*p5^6 - 
        38*be^2*ga^3*p5^6 + 32*al*de*ga^3*p5^6 - 36*be*de*ga^3*p5^6 + 
        12*al*ga^4*p5^6 - 12*be*ga^4*p5^6 - 8*al^3*be*p5^7 - 4*al^3*de*p5^7 - 
        12*al^2*be*de*p5^7 - 4*al^2*de^2*p5^7 - 4*al*be*de^2*p5^7 - 
        4*al^3*ga*p5^7 - 12*al^2*be*ga*p5^7 + 4*al*be^2*ga*p5^7 + 
        4*be^3*ga*p5^7 - 12*al^2*de*ga*p5^7 - 8*al*be*de*ga*p5^7 + 
        8*be^2*de*ga*p5^7 - 4*al*de^2*ga*p5^7 - 8*al^2*ga^2*p5^7 + 
        8*be^2*ga^2*p5^7 - 8*al*de*ga^2*p5^7 + 8*be*de*ga^2*p5^7 - 
        4*al*ga^3*p5^7 + 4*be*ga^3*p5^7)/(al*be*(be + de)*ga*(al + ga)*
        (be + ga)*(al + de + ga)*(al - 2*p5)*(be - 2*p5)*(al - p5)*(be - p5)*
        (al + de - p5)*(be + de - p5)*(al + ga - p5)*(be + ga - p5)), 
      (al^7*be^6 + al^6*be^7 + al^7*be^5*de + 5*al^6*be^6*de + 
        2*al^5*be^7*de + 4*al^6*be^5*de^2 + 7*al^5*be^6*de^2 + 
        al^4*be^7*de^2 + 5*al^5*be^5*de^3 + 3*al^4*be^6*de^3 + 
        2*al^4*be^5*de^4 + 3*al^7*be^5*ga + 6*al^6*be^6*ga + 3*al^5*be^7*ga + 
        2*al^7*be^4*de*ga + 17*al^6*be^5*de*ga + 20*al^5*be^6*de*ga + 
        5*al^4*be^7*de*ga + 8*al^6*be^4*de^2*ga + 30*al^5*be^5*de^2*ga + 
        20*al^4*be^6*de^2*ga + 2*al^3*be^7*de^2*ga + 10*al^5*be^4*de^3*ga + 
        20*al^4*be^5*de^3*ga + 6*al^3*be^6*de^3*ga + 4*al^4*be^4*de^4*ga + 
        4*al^3*be^5*de^4*ga + 3*al^7*be^4*ga^2 + 12*al^6*be^5*ga^2 + 
        12*al^5*be^6*ga^2 + 3*al^4*be^7*ga^2 + al^7*be^3*de*ga^2 + 
        19*al^6*be^4*de*ga^2 + 48*al^5*be^5*de*ga^2 + 28*al^4*be^6*de*ga^2 + 
        4*al^3*be^7*de*ga^2 + 4*al^6*be^3*de^2*ga^2 + 39*al^5*be^4*de^2*
         ga^2 + 59*al^4*be^5*de^2*ga^2 + 19*al^3*be^6*de^2*ga^2 + 
        al^2*be^7*de^2*ga^2 + 5*al^5*be^3*de^3*ga^2 + 31*al^4*be^4*de^3*
         ga^2 + 25*al^3*be^5*de^3*ga^2 + 3*al^2*be^6*de^3*ga^2 + 
        2*al^4*be^3*de^4*ga^2 + 8*al^3*be^4*de^4*ga^2 + 
        2*al^2*be^5*de^4*ga^2 + al^7*be^3*ga^3 + 10*al^6*be^4*ga^3 + 
        18*al^5*be^5*ga^3 + 10*al^4*be^6*ga^3 + al^3*be^7*ga^3 + 
        7*al^6*be^3*de*ga^3 + 44*al^5*be^4*de*ga^3 + 52*al^4*be^5*de*ga^3 + 
        16*al^3*be^6*de*ga^3 + al^2*be^7*de*ga^3 + 16*al^5*be^3*de^2*ga^3 + 
        62*al^4*be^4*de^2*ga^3 + 44*al^3*be^5*de^2*ga^3 + 
        6*al^2*be^6*de^2*ga^3 + 14*al^4*be^3*de^3*ga^3 + 
        32*al^3*be^4*de^3*ga^3 + 10*al^2*be^5*de^3*ga^3 + 
        4*al^3*be^3*de^4*ga^3 + 4*al^2*be^4*de^4*ga^3 + 3*al^6*be^3*ga^4 + 
        12*al^5*be^4*ga^4 + 12*al^4*be^5*ga^4 + 3*al^3*be^6*ga^4 + 
        14*al^5*be^3*de*ga^4 + 40*al^4*be^4*de*ga^4 + 23*al^3*be^5*de*ga^4 + 
        3*al^2*be^6*de*ga^4 + 22*al^4*be^3*de^2*ga^4 + 
        39*al^3*be^4*de^2*ga^4 + 11*al^2*be^5*de^2*ga^4 + 
        13*al^3*be^3*de^3*ga^4 + 11*al^2*be^4*de^3*ga^4 + 
        2*al^2*be^3*de^4*ga^4 + 3*al^5*be^3*ga^5 + 6*al^4*be^4*ga^5 + 
        3*al^3*be^5*ga^5 + 11*al^4*be^3*de*ga^5 + 14*al^3*be^4*de*ga^5 + 
        3*al^2*be^5*de*ga^5 + 12*al^3*be^3*de^2*ga^5 + 
        8*al^2*be^4*de^2*ga^5 + 4*al^2*be^3*de^3*ga^5 + al^4*be^3*ga^6 + 
        al^3*be^4*ga^6 + 3*al^3*be^3*de*ga^6 + al^2*be^4*de*ga^6 + 
        2*al^2*be^3*de^2*ga^6 - 3*al^7*be^5*p5 - 10*al^6*be^6*p5 - 
        5*al^5*be^7*p5 - 4*al^7*be^4*de*p5 - 23*al^6*be^5*de*p5 - 
        34*al^5*be^6*de*p5 - 9*al^4*be^7*de*p5 - 4*al^7*be^3*de^2*p5 - 
        14*al^6*be^4*de^2*p5 - 46*al^5*be^5*de^2*p5 - 36*al^4*be^6*de^2*p5 - 
        4*al^3*be^7*de^2*p5 - 2*al^7*be^2*de^3*p5 - 8*al^6*be^3*de^3*p5 - 
        16*al^5*be^4*de^3*p5 - 34*al^4*be^5*de^3*p5 - 12*al^3*be^6*de^3*p5 - 
        4*al^6*be^2*de^4*p5 - 4*al^5*be^3*de^4*p5 - 6*al^4*be^4*de^4*p5 - 
        8*al^3*be^5*de^4*p5 - 2*al^5*be^2*de^5*p5 - 7*al^7*be^4*ga*p5 - 
        37*al^6*be^5*ga*p5 - 43*al^5*be^6*ga*p5 - 13*al^4*be^7*ga*p5 - 
        9*al^7*be^3*de*ga*p5 - 63*al^6*be^4*de*ga*p5 - 157*al^5*be^5*de*ga*
         p5 - 111*al^4*be^6*de*ga*p5 - 20*al^3*be^7*de*ga*p5 - 
        10*al^7*be^2*de^2*ga*p5 - 40*al^6*be^3*de^2*ga*p5 - 
        137*al^5*be^4*de^2*ga*p5 - 209*al^4*be^5*de^2*ga*p5 - 
        89*al^3*be^6*de^2*ga*p5 - 7*al^2*be^7*de^2*ga*p5 - 
        4*al^7*be*de^3*ga*p5 - 26*al^6*be^2*de^3*ga*p5 - 
        49*al^5*be^3*de^3*ga*p5 - 109*al^4*be^4*de^3*ga*p5 - 
        103*al^3*be^5*de^3*ga*p5 - 21*al^2*be^6*de^3*ga*p5 - 
        8*al^6*be*de^4*ga*p5 - 20*al^5*be^2*de^4*ga*p5 - 
        18*al^4*be^3*de^4*ga*p5 - 28*al^3*be^4*de^4*ga*p5 - 
        14*al^2*be^5*de^4*ga*p5 - 4*al^5*be*de^5*ga*p5 - 
        4*al^4*be^2*de^5*ga*p5 - 5*al^7*be^3*ga^2*p5 - 47*al^6*be^4*ga^2*p5 - 
        103*al^5*be^5*ga^2*p5 - 65*al^4*be^6*ga^2*p5 - 11*al^3*be^7*ga^2*p5 - 
        7*al^7*be^2*de*ga^2*p5 - 61*al^6*be^3*de*ga^2*p5 - 
        238*al^5*be^4*de*ga^2*p5 - 316*al^4*be^5*de*ga^2*p5 - 
        127*al^3*be^6*de*ga^2*p5 - 14*al^2*be^7*de*ga^2*p5 - 
        8*al^7*be*de^2*ga^2*p5 - 48*al^6*be^2*de^2*ga^2*p5 - 
        149*al^5*be^3*de^2*ga^2*p5 - 361*al^4*be^4*de^2*ga^2*p5 - 
        306*al^3*be^5*de^2*ga^2*p5 - 71*al^2*be^6*de^2*ga^2*p5 - 
        3*al*be^7*de^2*ga^2*p5 - 2*al^7*de^3*ga^2*p5 - 28*al^6*be*de^3*ga^2*
         p5 - 71*al^5*be^2*de^3*ga^2*p5 - 125*al^4*be^3*de^3*ga^2*p5 - 
        204*al^3*be^4*de^3*ga^2*p5 - 99*al^2*be^5*de^3*ga^2*p5 - 
        9*al*be^6*de^3*ga^2*p5 - 4*al^6*de^4*ga^2*p5 - 28*al^5*be*de^4*ga^2*
         p5 - 32*al^4*be^2*de^4*ga^2*p5 - 32*al^3*be^3*de^4*ga^2*p5 - 
        34*al^2*be^4*de^4*ga^2*p5 - 6*al*be^5*de^4*ga^2*p5 - 
        2*al^5*de^5*ga^2*p5 - 8*al^4*be*de^5*ga^2*p5 - 2*al^3*be^2*de^5*ga^2*
         p5 - al^7*be^2*ga^3*p5 - 23*al^6*be^3*ga^3*p5 - 
        100*al^5*be^4*ga^3*p5 - 116*al^4*be^5*ga^3*p5 - 
        41*al^3*be^6*ga^3*p5 - 3*al^2*be^7*ga^3*p5 - 2*al^7*be*de*ga^3*p5 - 
        27*al^6*be^2*de*ga^3*p5 - 147*al^5*be^3*de*ga^3*p5 - 
        352*al^4*be^4*de*ga^3*p5 - 262*al^3*be^5*de*ga^3*p5 - 
        59*al^2*be^6*de*ga^3*p5 - 3*al*be^7*de*ga^3*p5 - 
        2*al^7*de^2*ga^3*p5 - 28*al^6*be*de^2*ga^3*p5 - 
        86*al^5*be^2*de^2*ga^3*p5 - 246*al^4*be^3*de^2*ga^3*p5 - 
        384*al^3*be^4*de^2*ga^3*p5 - 176*al^2*be^5*de^2*ga^3*p5 - 
        18*al*be^6*de^2*ga^3*p5 - 10*al^6*de^3*ga^3*p5 - 
        54*al^5*be*de^3*ga^3*p5 - 80*al^4*be^2*de^3*ga^3*p5 - 
        146*al^3*be^3*de^3*ga^3*p5 - 144*al^2*be^4*de^3*ga^3*p5 - 
        30*al*be^5*de^3*ga^3*p5 - 12*al^5*de^4*ga^3*p5 - 
        32*al^4*be*de^4*ga^3*p5 - 20*al^3*be^2*de^4*ga^3*p5 - 
        24*al^2*be^3*de^4*ga^3*p5 - 12*al*be^4*de^4*ga^3*p5 - 
        4*al^4*de^5*ga^3*p5 - 4*al^3*be*de^5*ga^3*p5 - 3*al^6*be^2*ga^4*p5 - 
        38*al^5*be^3*ga^4*p5 - 90*al^4*be^4*ga^4*p5 - 56*al^3*be^5*ga^4*p5 - 
        9*al^2*be^6*ga^4*p5 - 6*al^6*be*de*ga^4*p5 - 38*al^5*be^2*de*ga^4*
         p5 - 159*al^4*be^3*de*ga^4*p5 - 227*al^3*be^4*de*ga^4*p5 - 
        89*al^2*be^5*de*ga^4*p5 - 9*al*be^6*de*ga^4*p5 - 
        6*al^6*de^2*ga^4*p5 - 34*al^5*be*de^2*ga^4*p5 - 
        72*al^4*be^2*de^2*ga^4*p5 - 189*al^3*be^3*de^2*ga^4*p5 - 
        170*al^2*be^4*de^2*ga^4*p5 - 33*al*be^5*de^2*ga^4*p5 - 
        16*al^5*de^3*ga^4*p5 - 40*al^4*be*de^3*ga^4*p5 - 
        41*al^3*be^2*de^3*ga^4*p5 - 74*al^2*be^3*de^3*ga^4*p5 - 
        33*al*be^4*de^3*ga^4*p5 - 12*al^4*de^4*ga^4*p5 - 
        12*al^3*be*de^4*ga^4*p5 - 4*al^2*be^2*de^4*ga^4*p5 - 
        6*al*be^3*de^4*ga^4*p5 - 2*al^3*de^5*ga^4*p5 - 3*al^5*be^2*ga^5*p5 - 
        27*al^4*be^3*ga^5*p5 - 33*al^3*be^4*ga^5*p5 - 9*al^2*be^5*ga^5*p5 - 
        6*al^5*be*de*ga^5*p5 - 23*al^4*be^2*de*ga^5*p5 - 
        77*al^3*be^3*de*ga^5*p5 - 57*al^2*be^4*de*ga^5*p5 - 
        9*al*be^5*de*ga^5*p5 - 6*al^5*de^2*ga^5*p5 - 16*al^4*be*de^2*ga^5*
         p5 - 28*al^3*be^2*de^2*ga^5*p5 - 62*al^2*be^3*de^2*ga^5*p5 - 
        24*al*be^4*de^2*ga^5*p5 - 10*al^4*de^3*ga^5*p5 - 
        10*al^3*be*de^3*ga^5*p5 - 8*al^2*be^2*de^3*ga^5*p5 - 
        12*al*be^3*de^3*ga^5*p5 - 4*al^3*de^4*ga^5*p5 - al^4*be^2*ga^6*p5 - 
        7*al^3*be^3*ga^6*p5 - 3*al^2*be^4*ga^6*p5 - 2*al^4*be*de*ga^6*p5 - 
        5*al^3*be^2*de*ga^6*p5 - 13*al^2*be^3*de*ga^6*p5 - 
        3*al*be^4*de*ga^6*p5 - 2*al^4*de^2*ga^6*p5 - 2*al^3*be*de^2*ga^6*p5 - 
        4*al^2*be^2*de^2*ga^6*p5 - 6*al*be^3*de^2*ga^6*p5 - 
        2*al^3*de^3*ga^6*p5 + 2*al^7*be^4*p5^2 + 23*al^6*be^5*p5^2 + 
        34*al^5*be^6*p5^2 + 9*al^4*be^7*p5^2 + 8*al^7*be^3*de*p5^2 + 
        38*al^6*be^4*de*p5^2 + 112*al^5*be^5*de*p5^2 + 86*al^4*be^6*de*p5^2 + 
        14*al^3*be^7*de*p5^2 + 13*al^7*be^2*de^2*p5^2 + 
        41*al^6*be^3*de^2*p5^2 + 96*al^5*be^4*de^2*p5^2 + 
        160*al^4*be^5*de^2*p5^2 + 67*al^3*be^6*de^2*p5^2 + 
        5*al^2*be^7*de^2*p5^2 + 5*al^7*be*de^3*p5^2 + 37*al^6*be^2*de^3*
         p5^2 + 54*al^5*be^3*de^3*p5^2 + 84*al^4*be^4*de^3*p5^2 + 
        81*al^3*be^5*de^3*p5^2 + 15*al^2*be^6*de^3*p5^2 + 
        10*al^6*be*de^4*p5^2 + 33*al^5*be^2*de^4*p5^2 + 
        21*al^4*be^3*de^4*p5^2 + 24*al^3*be^4*de^4*p5^2 + 
        10*al^2*be^5*de^4*p5^2 + 5*al^5*be*de^5*p5^2 + 
        9*al^4*be^2*de^5*p5^2 + 4*al^7*be^3*ga*p5^2 + 59*al^6*be^4*ga*p5^2 + 
        156*al^5*be^5*ga*p5^2 + 113*al^4*be^6*ga*p5^2 + 
        21*al^3*be^7*ga*p5^2 + 15*al^7*be^2*de*ga*p5^2 + 
        100*al^6*be^3*de*ga*p5^2 + 356*al^5*be^4*de*ga*p5^2 + 
        509*al^4*be^5*de*ga*p5^2 + 229*al^3*be^6*de*ga*p5^2 + 
        24*al^2*be^7*de*ga*p5^2 + 17*al^7*be*de^2*ga*p5^2 + 
        122*al^6*be^2*de^2*ga*p5^2 + 288*al^5*be^3*de^2*ga*p5^2 + 
        579*al^4*be^4*de^2*ga*p5^2 + 518*al^3*be^5*de^2*ga*p5^2 + 
        127*al^2*be^6*de^2*ga*p5^2 + 5*al*be^7*de^2*ga*p5^2 + 
        4*al^7*de^3*ga*p5^2 + 69*al^6*be*de^3*ga*p5^2 + 
        205*al^5*be^2*de^3*ga*p5^2 + 260*al^4*be^3*de^3*ga*p5^2 + 
        340*al^3*be^4*de^3*ga*p5^2 + 171*al^2*be^5*de^3*ga*p5^2 + 
        15*al*be^6*de^3*ga*p5^2 + 8*al^6*de^4*ga*p5^2 + 
        78*al^5*be*de^4*ga*p5^2 + 110*al^4*be^2*de^4*ga*p5^2 + 
        70*al^3*be^3*de^4*ga*p5^2 + 54*al^2*be^4*de^4*ga*p5^2 + 
        8*al*be^5*de^4*ga*p5^2 + 4*al^5*de^5*ga*p5^2 + 
        26*al^4*be*de^5*ga*p5^2 + 14*al^3*be^2*de^5*ga*p5^2 - 
        2*al^2*be^3*de^5*ga*p5^2 - 2*al*be^4*de^5*ga*p5^2 + 
        2*al^7*be^2*ga^2*p5^2 + 49*al^6*be^3*ga^2*p5^2 + 
        236*al^5*be^4*ga^2*p5^2 + 321*al^4*be^5*ga^2*p5^2 + 
        133*al^3*be^6*ga^2*p5^2 + 15*al^2*be^7*ga^2*p5^2 + 
        10*al^7*be*de*ga^2*p5^2 + 94*al^6*be^2*de*ga^2*p5^2 + 
        406*al^5*be^3*de*ga^2*p5^2 + 924*al^4*be^4*de*ga^2*p5^2 + 
        769*al^3*be^5*de*ga^2*p5^2 + 199*al^2*be^6*de*ga^2*p5^2 + 
        12*al*be^7*de*ga^2*p5^2 + 6*al^7*de^2*ga^2*p5^2 + 
        111*al^6*be*de^2*ga^2*p5^2 + 365*al^5*be^2*de^2*ga^2*p5^2 + 
        750*al^4*be^3*de^2*ga^2*p5^2 + 1076*al^3*be^4*de^2*ga^2*p5^2 + 
        538*al^2*be^5*de^2*ga^2*p5^2 + 67*al*be^6*de^2*ga^2*p5^2 + 
        be^7*de^2*ga^2*p5^2 + 34*al^6*de^3*ga^2*p5^2 + 237*al^5*be*de^3*ga^2*
         p5^2 + 387*al^4*be^2*de^3*ga^2*p5^2 + 470*al^3*be^3*de^3*ga^2*p5^2 + 
        416*al^2*be^4*de^3*ga^2*p5^2 + 97*al*be^5*de^3*ga^2*p5^2 + 
        3*be^6*de^3*ga^2*p5^2 + 44*al^5*de^4*ga^2*p5^2 + 
        164*al^4*be*de^4*ga^2*p5^2 + 122*al^3*be^2*de^4*ga^2*p5^2 + 
        74*al^2*be^3*de^4*ga^2*p5^2 + 27*al*be^4*de^4*ga^2*p5^2 + 
        be^5*de^4*ga^2*p5^2 + 16*al^4*de^5*ga^2*p5^2 + 32*al^3*be*de^5*ga^2*
         p5^2 + 2*al^2*be^2*de^5*ga^2*p5^2 - 5*al*be^3*de^5*ga^2*p5^2 - 
        be^4*de^5*ga^2*p5^2 + 13*al^6*be^2*ga^3*p5^2 + 
        140*al^5*be^3*ga^3*p5^2 + 360*al^4*be^4*ga^3*p5^2 + 
        275*al^3*be^5*ga^3*p5^2 + 63*al^2*be^6*ga^3*p5^2 + 
        3*al*be^7*ga^3*p5^2 + 2*al^7*de*ga^3*p5^2 + 40*al^6*be*de*ga^3*p5^2 + 
        213*al^5*be^2*de*ga^3*p5^2 + 688*al^4*be^3*de*ga^3*p5^2 + 
        992*al^3*be^4*de*ga^3*p5^2 + 473*al^2*be^5*de*ga^3*p5^2 + 
        61*al*be^6*de*ga^3*p5^2 + be^7*de*ga^3*p5^2 + 32*al^6*de^2*ga^3*
         p5^2 + 230*al^5*be*de^2*ga^3*p5^2 + 488*al^4*be^2*de^2*ga^3*p5^2 + 
        885*al^3*be^3*de^2*ga^3*p5^2 + 800*al^2*be^4*de^2*ga^3*p5^2 + 
        195*al*be^5*de^2*ga^3*p5^2 + 6*be^6*de^2*ga^3*p5^2 + 
        90*al^5*de^3*ga^3*p5^2 + 308*al^4*be*de^3*ga^3*p5^2 + 
        328*al^3*be^2*de^3*ga^3*p5^2 + 367*al^2*be^3*de^3*ga^3*p5^2 + 
        170*al*be^4*de^3*ga^3*p5^2 + 9*be^5*de^3*ga^3*p5^2 + 
        76*al^4*de^4*ga^3*p5^2 + 128*al^3*be*de^4*ga^3*p5^2 + 
        48*al^2*be^2*de^4*ga^3*p5^2 + 22*al*be^3*de^4*ga^3*p5^2 + 
        18*al^3*de^5*ga^3*p5^2 + 10*al^2*be*de^5*ga^3*p5^2 - 
        4*al*be^2*de^5*ga^3*p5^2 - 2*be^3*de^5*ga^3*p5^2 + 
        26*al^5*be^2*ga^4*p5^2 + 164*al^4*be^3*ga^4*p5^2 + 
        241*al^3*be^4*ga^4*p5^2 + 96*al^2*be^5*ga^4*p5^2 + 
        9*al*be^6*ga^4*p5^2 + 6*al^6*de*ga^4*p5^2 + 58*al^5*be*de*ga^4*p5^2 + 
        221*al^4*be^2*de*ga^4*p5^2 + 535*al^3*be^3*de*ga^4*p5^2 + 
        460*al^2*be^4*de*ga^4*p5^2 + 105*al*be^5*de*ga^4*p5^2 + 
        3*be^6*de*ga^4*p5^2 + 56*al^5*de^2*ga^4*p5^2 + 198*al^4*be*de^2*ga^4*
         p5^2 + 317*al^3*be^2*de^2*ga^4*p5^2 + 475*al^2*be^3*de^2*ga^4*p5^2 + 
        217*al*be^4*de^2*ga^4*p5^2 + 11*be^5*de^2*ga^4*p5^2 + 
        98*al^4*de^3*ga^4*p5^2 + 161*al^3*be*de^3*ga^4*p5^2 + 
        126*al^2*be^2*de^3*ga^4*p5^2 + 105*al*be^3*de^3*ga^4*p5^2 + 
        8*be^4*de^3*ga^4*p5^2 + 52*al^3*de^4*ga^4*p5^2 + 
        30*al^2*be*de^4*ga^4*p5^2 + al*be^2*de^4*ga^4*p5^2 - 
        3*be^3*de^4*ga^4*p5^2 + 6*al^2*de^5*ga^4*p5^2 - 
        al*be*de^5*ga^4*p5^2 - be^2*de^5*ga^4*p5^2 + 21*al^4*be^2*ga^5*p5^2 + 
        84*al^3*be^3*ga^5*p5^2 + 63*al^2*be^4*ga^5*p5^2 + 
        9*al*be^5*ga^5*p5^2 + 6*al^5*de*ga^5*p5^2 + 36*al^4*be*de*ga^5*p5^2 + 
        105*al^3*be^2*de*ga^5*p5^2 + 180*al^2*be^3*de*ga^5*p5^2 + 
        75*al*be^4*de*ga^5*p5^2 + 3*be^5*de*ga^5*p5^2 + 
        40*al^4*de^2*ga^5*p5^2 + 67*al^3*be*de^2*ga^5*p5^2 + 
        96*al^2*be^2*de^2*ga^5*p5^2 + 95*al*be^3*de^2*ga^5*p5^2 + 
        8*be^4*de^2*ga^5*p5^2 + 44*al^3*de^3*ga^5*p5^2 + 
        25*al^2*be*de^3*ga^5*p5^2 + 16*al*be^2*de^3*ga^5*p5^2 + 
        be^3*de^3*ga^5*p5^2 + 12*al^2*de^4*ga^5*p5^2 - 
        2*al*be*de^4*ga^5*p5^2 - 2*be^2*de^4*ga^5*p5^2 + 
        6*al^3*be^2*ga^6*p5^2 + 15*al^2*be^3*ga^6*p5^2 + 
        3*al*be^4*ga^6*p5^2 + 2*al^4*de*ga^6*p5^2 + 8*al^3*be*de*ga^6*p5^2 + 
        18*al^2*be^2*de*ga^6*p5^2 + 19*al*be^3*de*ga^6*p5^2 + 
        be^4*de*ga^6*p5^2 + 10*al^3*de^2*ga^6*p5^2 + 5*al^2*be*de^2*ga^6*
         p5^2 + 11*al*be^2*de^2*ga^6*p5^2 + 2*be^3*de^2*ga^6*p5^2 + 
        6*al^2*de^3*ga^6*p5^2 - al*be*de^3*ga^6*p5^2 - be^2*de^3*ga^6*p5^2 - 
        14*al^6*be^4*p5^3 - 67*al^5*be^5*p5^3 - 52*al^4*be^6*p5^3 - 
        7*al^3*be^7*p5^3 - 10*al^7*be^2*de*p5^3 - 44*al^6*be^3*de*p5^3 - 
        132*al^5*be^4*de*p5^3 - 229*al^4*be^5*de*p5^3 - 
        100*al^3*be^6*de*p5^3 - 9*al^2*be^7*de*p5^3 - 11*al^7*be*de^2*p5^3 - 
        88*al^6*be^2*de^2*p5^3 - 141*al^5*be^3*de^2*p5^3 - 
        248*al^4*be^4*de^2*p5^3 - 238*al^3*be^5*de^2*p5^3 - 
        54*al^2*be^6*de^2*p5^3 - 2*al*be^7*de^2*p5^3 - 2*al^7*de^3*p5^3 - 
        49*al^6*be*de^3*p5^3 - 156*al^5*be^2*de^3*p5^3 - 
        137*al^4*be^3*de^3*p5^3 - 160*al^3*be^4*de^3*p5^3 - 
        80*al^2*be^5*de^3*p5^3 - 6*al*be^6*de^3*p5^3 - 4*al^6*de^4*p5^3 - 
        60*al^5*be*de^4*p5^3 - 92*al^4*be^2*de^4*p5^3 - 
        40*al^3*be^3*de^4*p5^3 - 30*al^2*be^4*de^4*p5^3 - 
        4*al*be^5*de^4*p5^3 - 2*al^5*de^5*p5^3 - 22*al^4*be*de^5*p5^3 - 
        14*al^3*be^2*de^5*p5^3 - 28*al^6*be^3*ga*p5^3 - 
        192*al^5*be^4*ga*p5^3 - 308*al^4*be^5*ga*p5^3 - 
        141*al^3*be^6*ga*p5^3 - 15*al^2*be^7*ga*p5^3 - 
        11*al^7*be*de*ga*p5^3 - 106*al^6*be^2*de*ga*p5^3 - 
        367*al^5*be^3*de*ga*p5^3 - 838*al^4*be^4*de*ga*p5^3 - 
        764*al^3*be^5*de*ga*p5^3 - 201*al^2*be^6*de*ga*p5^3 - 
        9*al*be^7*de*ga*p5^3 - 6*al^7*de^2*ga*p5^3 - 138*al^6*be*de^2*ga*
         p5^3 - 477*al^5*be^2*de^2*ga*p5^3 - 753*al^4*be^3*de^2*ga*p5^3 - 
        1021*al^3*be^4*de^2*ga*p5^3 - 527*al^2*be^5*de^2*ga*p5^3 - 
        58*al*be^6*de^2*ga*p5^3 - 38*al^6*de^3*ga*p5^3 - 
        325*al^5*be*de^3*ga*p5^3 - 559*al^4*be^2*de^3*ga*p5^3 - 
        485*al^3*be^3*de^3*ga*p5^3 - 389*al^2*be^4*de^3*ga*p5^3 - 
        82*al*be^5*de^3*ga*p5^3 - 52*al^5*de^4*ga*p5^3 - 
        250*al^4*be*de^4*ga*p5^3 - 203*al^3*be^2*de^4*ga*p5^3 - 
        69*al^2*be^3*de^4*ga*p5^3 - 14*al*be^4*de^4*ga*p5^3 + 
        2*be^5*de^4*ga*p5^3 - 20*al^4*de^5*ga*p5^3 - 57*al^3*be*de^5*ga*
         p5^3 - 11*al^2*be^2*de^5*ga*p5^3 + 10*al*be^3*de^5*ga*p5^3 + 
        2*be^4*de^5*ga*p5^3 - 14*al^6*be^2*ga^2*p5^3 - 
        183*al^5*be^3*ga^2*p5^3 - 546*al^4*be^4*ga^2*p5^3 - 
        481*al^3*be^5*ga^2*p5^3 - 129*al^2*be^6*ga^2*p5^3 - 
        9*al*be^7*ga^2*p5^3 - 4*al^7*de*ga^2*p5^3 - 83*al^6*be*de*ga^2*p5^3 - 
        379*al^5*be^2*de*ga^2*p5^3 - 1069*al^4*be^3*de*ga^2*p5^3 - 
        1609*al^3*be^4*de*ga^2*p5^3 - 830*al^2*be^5*de*ga^2*p5^3 - 
        117*al*be^6*de*ga^2*p5^3 - 3*be^7*de*ga^2*p5^3 - 
        56*al^6*de^2*ga^2*p5^3 - 481*al^5*be*de^2*ga^2*p5^3 - 
        991*al^4*be^2*de^2*ga^2*p5^3 - 1455*al^3*be^3*de^2*ga^2*p5^3 - 
        1289*al^2*be^4*de^2*ga^2*p5^3 - 330*al*be^5*de^2*ga^2*p5^3 - 
        14*be^6*de^2*ga^2*p5^3 - 168*al^5*de^3*ga^2*p5^3 - 
        698*al^4*be*de^3*ga^2*p5^3 - 719*al^3*be^2*de^3*ga^2*p5^3 - 
        569*al^2*be^3*de^3*ga^2*p5^3 - 243*al*be^4*de^3*ga^2*p5^3 - 
        15*be^5*de^3*ga^2*p5^3 - 152*al^4*de^4*ga^2*p5^3 - 
        328*al^3*be*de^4*ga^2*p5^3 - 111*al^2*be^2*de^4*ga^2*p5^3 + 
        al*be^3*de^4*ga^2*p5^3 + 8*be^4*de^4*ga^2*p5^3 - 
        40*al^3*de^5*ga^2*p5^3 - 37*al^2*be*de^5*ga^2*p5^3 + 
        15*al*be^2*de^5*ga^2*p5^3 + 8*be^3*de^5*ga^2*p5^3 - 
        58*al^5*be^2*ga^3*p5^3 - 376*al^4*be^3*ga^3*p5^3 - 
        621*al^3*be^4*ga^3*p5^3 - 309*al^2*be^5*ga^3*p5^3 - 
        43*al*be^6*ga^3*p5^3 - be^7*ga^3*p5^3 - 22*al^6*de*ga^3*p5^3 - 
        190*al^5*be*de*ga^3*p5^3 - 610*al^4*be^2*de*ga^3*p5^3 - 
        1352*al^3*be^3*de*ga^3*p5^3 - 1243*al^2*be^4*de*ga^3*p5^3 - 
        332*al*be^5*de*ga^3*p5^3 - 17*be^6*de*ga^3*p5^3 - 
        158*al^5*de^2*ga^3*p5^3 - 672*al^4*be*de^2*ga^3*p5^3 - 
        976*al^3*be^2*de^2*ga^3*p5^3 - 1204*al^2*be^3*de^2*ga^3*p5^3 - 
        583*al*be^4*de^2*ga^3*p5^3 - 49*be^5*de^2*ga^3*p5^3 - 
        288*al^4*de^3*ga^3*p5^3 - 605*al^3*be*de^3*ga^3*p5^3 - 
        386*al^2*be^2*de^3*ga^3*p5^3 - 234*al*be^3*de^3*ga^3*p5^3 - 
        29*be^4*de^3*ga^3*p5^3 - 168*al^3*de^4*ga^3*p5^3 - 
        144*al^2*be*de^4*ga^3*p5^3 + 19*al*be^2*de^4*ga^3*p5^3 + 
        19*be^3*de^4*ga^3*p5^3 - 26*al^2*de^5*ga^3*p5^3 + 
        al*be*de^5*ga^3*p5^3 + 9*be^2*de^5*ga^3*p5^3 - 
        86*al^4*be^2*ga^4*p5^3 - 328*al^3*be^3*ga^4*p5^3 - 
        303*al^2*be^4*ga^4*p5^3 - 72*al*be^5*ga^4*p5^3 - 3*be^6*ga^4*p5^3 - 
        40*al^5*de*ga^4*p5^3 - 184*al^4*be*de*ga^4*p5^3 - 
        474*al^3*be^2*de*ga^4*p5^3 - 764*al^2*be^3*de*ga^4*p5^3 - 
        367*al*be^4*de*ga^4*p5^3 - 31*be^5*de*ga^4*p5^3 - 
        186*al^4*de^2*ga^4*p5^3 - 401*al^3*be*de^2*ga^4*p5^3 - 
        456*al^2*be^2*de^2*ga^4*p5^3 - 392*al*be^3*de^2*ga^4*p5^3 - 
        57*be^4*de^2*ga^4*p5^3 - 214*al^3*de^3*ga^4*p5^3 - 
        188*al^2*be*de^3*ga^4*p5^3 - 65*al*be^2*de^3*ga^4*p5^3 - 
        9*be^3*de^3*ga^4*p5^3 - 72*al^2*de^4*ga^4*p5^3 + 
        19*be^2*de^4*ga^4*p5^3 - 4*al*de^5*ga^4*p5^3 + 3*be*de^5*ga^4*p5^3 - 
        54*al^3*be^2*ga^5*p5^3 - 120*al^2*be^3*ga^5*p5^3 - 
        51*al*be^4*ga^5*p5^3 - 3*be^5*ga^5*p5^3 - 30*al^4*de*ga^5*p5^3 - 
        75*al^3*be*de*ga^5*p5^3 - 168*al^2*be^2*de*ga^5*p5^3 - 
        164*al*be^3*de*ga^5*p5^3 - 23*be^4*de*ga^5*p5^3 - 
        94*al^3*de^2*ga^5*p5^3 - 84*al^2*be*de^2*ga^5*p5^3 - 
        84*al*be^2*de^2*ga^5*p5^3 - 24*be^3*de^2*ga^5*p5^3 - 
        62*al^2*de^3*ga^5*p5^3 - 2*al*be*de^3*ga^5*p5^3 + 
        8*be^2*de^3*ga^5*p5^3 - 8*al*de^4*ga^5*p5^3 + 6*be*de^4*ga^5*p5^3 - 
        12*al^2*be^2*ga^6*p5^3 - 13*al*be^3*ga^6*p5^3 - be^4*ga^6*p5^3 - 
        8*al^3*de*ga^6*p5^3 - 9*al^2*be*de*ga^6*p5^3 - 
        21*al*be^2*de*ga^6*p5^3 - 6*be^3*de*ga^6*p5^3 - 
        16*al^2*de^2*ga^6*p5^3 - al*be*de^2*ga^6*p5^3 - 
        2*be^2*de^2*ga^6*p5^3 - 4*al*de^3*ga^6*p5^3 + 3*be*de^3*ga^6*p5^3 + 
        38*al^5*be^4*p5^4 + 93*al^4*be^5*p5^4 + 37*al^3*be^6*p5^4 + 
        2*al^2*be^7*p5^4 + 4*al^7*be*de*p5^4 + 50*al^6*be^2*de*p5^4 + 
        92*al^5*be^3*de*p5^4 + 218*al^4*be^4*de*p5^4 + 
        225*al^3*be^5*de*p5^4 + 53*al^2*be^6*de*p5^4 + 2*al*be^7*de*p5^4 + 
        2*al^7*de^2*p5^4 + 65*al^6*be*de^2*p5^4 + 222*al^5*be^2*de^2*p5^4 + 
        221*al^4*be^3*de^2*p5^4 + 300*al^3*be^4*de^2*p5^4 + 
        160*al^2*be^5*de^2*p5^4 + 16*al*be^6*de^2*p5^4 + 14*al^6*de^3*p5^4 + 
        162*al^5*be*de^3*p5^4 + 272*al^4*be^2*de^3*p5^4 + 
        162*al^3*be^3*de^3*p5^4 + 132*al^2*be^4*de^3*p5^4 + 
        28*al*be^5*de^3*p5^4 + 20*al^5*de^4*p5^4 + 134*al^4*be*de^4*p5^4 + 
        109*al^3*be^2*de^4*p5^4 + 33*al^2*be^3*de^4*p5^4 + 
        12*al*be^4*de^4*p5^4 + 8*al^4*de^5*p5^4 + 33*al^3*be*de^5*p5^4 + 
        9*al^2*be^2*de^5*p5^4 + 76*al^5*be^3*ga*p5^4 + 
        308*al^4*be^4*ga*p5^4 + 313*al^3*be^5*ga*p5^4 + 
        85*al^2*be^6*ga*p5^4 + 4*al*be^7*ga*p5^4 + 2*al^7*de*ga*p5^4 + 
        65*al^6*be*de*ga*p5^4 + 278*al^5*be^2*de*ga*p5^4 + 
        611*al^4*be^3*de*ga*p5^4 + 970*al^3*be^4*de*ga*p5^4 + 
        537*al^2*be^5*de*ga*p5^4 + 63*al*be^6*de*ga*p5^4 + 
        40*al^6*de^2*ga*p5^4 + 416*al^5*be*de^2*ga*p5^4 + 
        821*al^4*be^2*de^2*ga*p5^4 + 886*al^3*be^3*de^2*ga*p5^4 + 
        785*al^2*be^4*de^2*ga*p5^4 + 182*al*be^5*de^2*ga*p5^4 + 
        130*al^5*de^3*ga*p5^4 + 657*al^4*be*de^3*ga*p5^4 + 
        648*al^3*be^2*de^3*ga*p5^4 + 337*al^2*be^3*de^3*ga*p5^4 + 
        116*al*be^4*de^3*ga*p5^4 - 6*be^5*de^3*ga*p5^4 + 
        124*al^4*de^4*ga*p5^4 + 344*al^3*be*de^4*ga*p5^4 + 
        127*al^2*be^2*de^4*ga*p5^4 - 19*al*be^3*de^4*ga*p5^4 - 
        16*be^4*de^4*ga*p5^4 + 34*al^3*de^5*ga*p5^4 + 49*al^2*be*de^5*ga*
         p5^4 - 7*al*be^2*de^5*ga*p5^4 - 8*be^3*de^5*ga*p5^4 + 
        38*al^5*be^2*ga^2*p5^4 + 337*al^4*be^3*ga^2*p5^4 + 
        655*al^3*be^4*ga^2*p5^4 + 367*al^2*be^5*ga^2*p5^4 + 
        59*al*be^6*ga^2*p5^4 + 2*be^7*ga^2*p5^4 + 26*al^6*de*ga^2*p5^4 + 
        250*al^5*be*de*ga^2*p5^4 + 671*al^4*be^2*de*ga^2*p5^4 + 
        1355*al^3*be^3*de*ga^2*p5^4 + 1326*al^2*be^4*de*ga^2*p5^4 + 
        371*al*be^5*de*ga^2*p5^4 + 21*be^6*de*ga^2*p5^4 + 
        190*al^5*de^2*ga^2*p5^4 + 923*al^4*be*de^2*ga^2*p5^4 + 
        1178*al^3*be^2*de^2*ga^2*p5^4 + 1173*al^2*be^3*de^2*ga^2*p5^4 + 
        553*al*be^4*de^2*ga^2*p5^4 + 45*be^5*de^2*ga^2*p5^4 + 
        364*al^4*de^3*ga^2*p5^4 + 894*al^3*be*de^3*ga^2*p5^4 + 
        455*al^2*be^2*de^3*ga^2*p5^4 + 129*al*be^3*de^3*ga^2*p5^4 - 
        2*be^4*de^3*ga^2*p5^4 + 224*al^3*de^4*ga^2*p5^4 + 
        244*al^2*be*de^4*ga^2*p5^4 - 51*al*be^2*de^4*ga^2*p5^4 - 
        51*be^3*de^4*ga^2*p5^4 + 38*al^2*de^5*ga^2*p5^4 + 
        5*al*be*de^5*ga^2*p5^4 - 17*be^2*de^5*ga^2*p5^4 + 
        122*al^4*be^2*ga^3*p5^4 + 519*al^3*be^3*ga^3*p5^4 + 
        553*al^2*be^4*ga^3*p5^4 + 167*al*be^5*ga^3*p5^4 + 11*be^6*ga^3*p5^4 + 
        80*al^5*de*ga^3*p5^4 + 380*al^4*be*de*ga^3*p5^4 + 
        803*al^3*be^2*de*ga^3*p5^4 + 1250*al^2*be^3*de*ga^3*p5^4 + 
        668*al*be^4*de*ga^3*p5^4 + 75*be^5*de*ga^3*p5^4 + 
        348*al^4*de^2*ga^3*p5^4 + 865*al^3*be*de^2*ga^3*p5^4 + 
        770*al^2*be^2*de^2*ga^3*p5^4 + 580*al*be^3*de^2*ga^3*p5^4 + 
        107*be^4*de^2*ga^3*p5^4 + 416*al^3*de^3*ga^3*p5^4 + 
        444*al^2*be*de^3*ga^3*p5^4 + 43*al*be^2*de^3*ga^3*p5^4 - 
        13*be^3*de^3*ga^3*p5^4 + 152*al^2*de^4*ga^3*p5^4 + 
        12*al*be*de^4*ga^3*p5^4 - 57*be^2*de^4*ga^3*p5^4 + 
        12*al*de^5*ga^3*p5^4 - 9*be*de^5*ga^3*p5^4 + 140*al^3*be^2*ga^4*
         p5^4 + 335*al^2*be^3*ga^4*p5^4 + 183*al*be^4*ga^4*p5^4 + 
        20*be^5*ga^4*p5^4 + 100*al^4*de*ga^4*p5^4 + 252*al^3*be*de*ga^4*
         p5^4 + 461*al^2*be^2*de*ga^4*p5^4 + 463*al*be^3*de*ga^4*p5^4 + 
        92*be^4*de*ga^4*p5^4 + 280*al^3*de^2*ga^4*p5^4 + 
        316*al^2*be*de^2*ga^4*p5^4 + 204*al*be^2*de^2*ga^4*p5^4 + 
        72*be^3*de^2*ga^4*p5^4 + 196*al^2*de^3*ga^4*p5^4 + 
        30*al*be*de^3*ga^4*p5^4 - 34*be^2*de^3*ga^4*p5^4 + 
        32*al*de^4*ga^4*p5^4 - 22*be*de^4*ga^4*p5^4 + 66*al^2*be^2*ga^5*
         p5^4 + 81*al*be^3*ga^5*p5^4 + 15*be^4*ga^5*p5^4 + 
        54*al^3*de*ga^5*p5^4 + 63*al^2*be*de*ga^5*p5^4 + 
        107*al*be^2*de*ga^5*p5^4 + 44*be^3*de*ga^5*p5^4 + 
        92*al^2*de^2*ga^5*p5^4 + 19*al*be*de^2*ga^5*p5^4 + 
        6*be^2*de^2*ga^5*p5^4 + 28*al*de^3*ga^5*p5^4 - 17*be*de^3*ga^5*p5^4 + 
        10*al*be^2*ga^6*p5^4 + 4*be^3*ga^6*p5^4 + 10*al^2*de*ga^6*p5^4 + 
        2*al*be*de*ga^6*p5^4 + 6*be^2*de*ga^6*p5^4 + 8*al*de^2*ga^6*p5^4 - 
        4*be*de^2*ga^6*p5^4 - 50*al^4*be^4*p5^5 - 62*al^3*be^5*p5^5 - 
        10*al^2*be^6*p5^5 - 20*al^6*be*de*p5^5 - 90*al^5*be^2*de*p5^5 - 
        92*al^4*be^3*de*p5^5 - 180*al^3*be^4*de*p5^5 - 
        102*al^2*be^5*de*p5^5 - 10*al*be^6*de*p5^5 - 10*al^6*de^2*p5^5 - 
        145*al^5*be*de^2*p5^5 - 258*al^4*be^2*de^2*p5^5 - 
        171*al^3*be^3*de^2*p5^5 - 170*al^2*be^4*de^2*p5^5 - 
        40*al*be^5*de^2*p5^5 - 36*al^5*de^3*p5^5 - 241*al^4*be*de^3*p5^5 - 
        220*al^3*be^2*de^3*p5^5 - 89*al^2*be^3*de^3*p5^5 - 
        40*al*be^4*de^3*p5^5 - 36*al^4*de^4*p5^5 - 136*al^3*be*de^4*p5^5 - 
        54*al^2*be^2*de^4*p5^5 - 10*al*be^3*de^4*p5^5 - 10*al^3*de^5*p5^5 - 
        20*al^2*be*de^5*p5^5 - 2*al*be^2*de^5*p5^5 - 100*al^4*be^3*ga*p5^5 - 
        257*al^3*be^4*ga*p5^5 - 159*al^2*be^5*ga*p5^5 - 20*al*be^6*ga*p5^5 - 
        10*al^6*de*ga*p5^5 - 145*al^5*be*de*ga*p5^5 - 334*al^4*be^2*de*ga*
         p5^5 - 496*al^3*be^3*de*ga*p5^5 - 539*al^2*be^4*de*ga*p5^5 - 
        140*al*be^5*de*ga*p5^5 - 100*al^5*de^2*ga*p5^5 - 
        588*al^4*be*de^2*ga*p5^5 - 647*al^3*be^2*de^2*ga*p5^5 - 
        441*al^2*be^3*de^2*ga*p5^5 - 190*al*be^4*de^2*ga*p5^5 + 
        6*be^5*de^2*ga*p5^5 - 206*al^4*de^3*ga*p5^5 - 624*al^3*be*de^3*ga*
         p5^5 - 285*al^2*be^2*de^3*ga*p5^5 - 11*al*be^3*de^3*ga*p5^5 + 
        32*be^4*de^3*ga*p5^5 - 132*al^3*de^4*ga*p5^5 - 204*al^2*be*de^4*ga*
         p5^5 + 10*al*be^2*de^4*ga*p5^5 + 36*be^3*de^4*ga*p5^5 - 
        22*al^2*de^5*ga*p5^5 - 14*al*be*de^5*ga*p5^5 + 8*be^2*de^5*ga*p5^5 - 
        50*al^4*be^2*ga^2*p5^5 - 328*al^3*be^3*ga^2*p5^5 - 
        407*al^2*be^4*ga^2*p5^5 - 132*al*be^5*ga^2*p5^5 - 10*be^6*ga^2*p5^5 - 
        64*al^5*de*ga^2*p5^5 - 347*al^4*be*de*ga^2*p5^5 - 
        562*al^3*be^2*de*ga^2*p5^5 - 816*al^2*be^3*de*ga^2*p5^5 - 
        451*al*be^4*de*ga^2*p5^5 - 47*be^5*de*ga^2*p5^5 - 
        302*al^4*de^2*ga^2*p5^5 - 834*al^3*be*de^2*ga^2*p5^5 - 
        543*al^2*be^2*de^2*ga^2*p5^5 - 269*al*be^3*de^2*ga^2*p5^5 - 
        28*be^4*de^2*ga^2*p5^5 - 378*al^3*de^3*ga^2*p5^5 - 
        468*al^2*be*de^3*ga^2*p5^5 + 49*al*be^2*de^3*ga^2*p5^5 + 
        85*be^3*de^3*ga^2*p5^5 - 144*al^2*de^4*ga^2*p5^5 - 
        28*al*be*de^4*ga^2*p5^5 + 72*be^2*de^4*ga^2*p5^5 - 
        12*al*de^5*ga^2*p5^5 + 8*be*de^5*ga^2*p5^5 - 133*al^3*be^2*ga^3*
         p5^5 - 377*al^2*be^3*ga^3*p5^5 - 243*al*be^4*ga^3*p5^5 - 
        35*be^5*ga^3*p5^5 - 132*al^4*de*ga^3*p5^5 - 356*al^3*be*de*ga^3*
         p5^5 - 485*al^2*be^2*de*ga^3*p5^5 - 500*al*be^3*de*ga^3*p5^5 - 
        119*be^4*de*ga^3*p5^5 - 372*al^3*de^2*ga^3*p5^5 - 
        458*al^2*be*de^2*ga^3*p5^5 - 142*al*be^2*de^2*ga^3*p5^5 - 
        46*be^3*de^2*ga^3*p5^5 - 272*al^2*de^3*ga^3*p5^5 - 
        44*al*be*de^3*ga^3*p5^5 + 90*be^2*de^3*ga^3*p5^5 - 
        48*al*de^4*ga^3*p5^5 + 36*be*de^4*ga^3*p5^5 - 119*al^2*be^2*ga^4*
         p5^5 - 170*al*be^3*ga^4*p5^5 - 43*be^4*ga^4*p5^5 - 
        116*al^3*de*ga^4*p5^5 - 150*al^2*be*de*ga^4*p5^5 - 
        190*al*be^2*de*ga^4*p5^5 - 94*be^3*de*ga^4*p5^5 - 
        192*al^2*de^2*ga^4*p5^5 - 55*al*be*de^2*ga^4*p5^5 + 
        2*be^2*de^2*ga^4*p5^5 - 64*al*de^3*ga^4*p5^5 + 37*be*de^3*ga^4*p5^5 - 
        39*al*be^2*ga^5*p5^5 - 21*be^3*ga^5*p5^5 - 42*al^2*de*ga^5*p5^5 - 
        15*al*be*de*ga^5*p5^5 - 21*be^2*de*ga^5*p5^5 - 32*al*de^2*ga^5*p5^5 + 
        14*be*de^2*ga^5*p5^5 - 3*be^2*ga^6*p5^5 - 4*al*de*ga^6*p5^5 + 
        be*de*ga^6*p5^5 + 32*al^3*be^4*p5^6 + 16*al^2*be^5*p5^6 + 
        36*al^5*be*de*p5^6 + 70*al^4*be^2*de*p5^6 + 44*al^3*be^3*de*p5^6 + 
        68*al^2*be^4*de*p5^6 + 16*al*be^5*de*p5^6 + 18*al^5*de^2*p5^6 + 
        151*al^4*be*de^2*p5^6 + 137*al^3*be^2*de^2*p5^6 + 
        62*al^2*be^3*de^2*p5^6 + 36*al*be^4*de^2*p5^6 + 42*al^4*de^3*p5^6 + 
        171*al^3*be*de^3*p5^6 + 75*al^2*be^2*de^3*p5^6 + 
        18*al*be^3*de^3*p5^6 + 28*al^3*de^4*p5^6 + 60*al^2*be*de^4*p5^6 + 
        8*al*be^2*de^4*p5^6 + 4*al^2*de^5*p5^6 + 4*al*be*de^5*p5^6 + 
        64*al^3*be^3*ga*p5^6 + 105*al^2*be^4*ga*p5^6 + 32*al*be^5*ga*p5^6 + 
        18*al^5*de*ga*p5^6 + 151*al^4*be*de*ga*p5^6 + 179*al^3*be^2*de*ga*
         p5^6 + 177*al^2*be^3*de*ga*p5^6 + 106*al*be^4*de*ga*p5^6 - 
        2*be^5*de*ga*p5^6 + 116*al^4*de^2*ga*p5^6 + 399*al^3*be*de^2*ga*
         p5^6 + 191*al^2*be^2*de^2*ga*p5^6 + 32*al*be^3*de^2*ga*p5^6 - 
        24*be^4*de^2*ga*p5^6 + 156*al^3*de^3*ga*p5^6 + 261*al^2*be*de^3*ga*
         p5^6 - 7*al*be^2*de^3*ga*p5^6 - 52*be^3*de^3*ga*p5^6 + 
        60*al^2*de^4*ga*p5^6 + 40*al*be*de^4*ga*p5^6 - 24*be^2*de^4*ga*p5^6 + 
        4*al*de^5*ga*p5^6 + 32*al^3*be^2*ga^2*p5^6 + 162*al^2*be^3*ga^2*
         p5^6 + 114*al*be^4*ga^2*p5^6 + 16*be^5*ga^2*p5^6 + 
        74*al^4*de*ga^2*p5^6 + 226*al^3*be*de*ga^2*p5^6 + 
        191*al^2*be^2*de*ga^2*p5^6 + 176*al*be^3*de*ga^2*p5^6 + 
        31*be^4*de*ga^2*p5^6 + 234*al^3*de^2*ga^2*p5^6 + 
        313*al^2*be*de^2*ga^2*p5^6 - 13*al*be^2*de^2*ga^2*p5^6 - 
        50*be^3*de^2*ga^2*p5^6 + 178*al^2*de^3*ga^2*p5^6 + 
        39*al*be*de^3*ga^2*p5^6 - 99*be^2*de^3*ga^2*p5^6 + 
        32*al*de^4*ga^2*p5^6 - 24*be*de^4*ga^2*p5^6 + 73*al^2*be^2*ga^3*
         p5^6 + 132*al*be^3*ga^3*p5^6 + 41*be^4*ga^3*p5^6 + 
        106*al^3*de*ga^3*p5^6 + 140*al^2*be*de*ga^3*p5^6 + 
        100*al*be^2*de*ga^3*p5^6 + 58*be^3*de*ga^3*p5^6 + 
        184*al^2*de^2*ga^3*p5^6 + 39*al*be*de^2*ga^3*p5^6 - 
        48*be^2*de^2*ga^3*p5^6 + 64*al*de^3*ga^3*p5^6 - 
        47*be*de^3*ga^3*p5^6 + 50*al*be^2*ga^4*p5^6 + 34*be^3*ga^4*p5^6 + 
        62*al^2*de*ga^4*p5^6 + 26*al*be*de*ga^4*p5^6 + 22*be^2*de*ga^4*p5^6 + 
        48*al*de^2*ga^4*p5^6 - 22*be*de^2*ga^4*p5^6 + 9*be^2*ga^5*p5^6 + 
        12*al*de*ga^5*p5^6 - 3*be*de*ga^5*p5^6 - 8*al^2*be^4*p5^7 - 
        28*al^4*be*de*p5^7 - 20*al^3*be^2*de*p5^7 - 8*al^2*be^3*de*p5^7 - 
        8*al*be^4*de*p5^7 - 14*al^4*de^2*p5^7 - 72*al^3*be*de^2*p5^7 - 
        26*al^2*be^2*de^2*p5^7 - 8*al*be^3*de^2*p5^7 - 22*al^3*de^3*p5^7 - 
        52*al^2*be*de^3*p5^7 - 6*al*be^2*de^3*p5^7 - 8*al^2*de^4*p5^7 - 
        8*al*be*de^4*p5^7 - 16*al^2*be^3*ga*p5^7 - 16*al*be^4*ga*p5^7 - 
        14*al^4*de*ga*p5^7 - 72*al^3*be*de*ga*p5^7 - 28*al^2*be^2*de*ga*
         p5^7 - 12*al*be^3*de*ga*p5^7 + 6*be^4*de*ga*p5^7 - 
        62*al^3*de^2*ga*p5^7 - 114*al^2*be*de^2*ga*p5^7 + 
        8*al*be^2*de^2*ga*p5^7 + 28*be^3*de^2*ga*p5^7 - 
        50*al^2*de^3*ga*p5^7 - 34*al*be*de^3*ga*p5^7 + 24*be^2*de^3*ga*p5^7 - 
        8*al*de^4*ga*p5^7 - 8*al^2*be^2*ga^2*p5^7 - 32*al*be^3*ga^2*p5^7 - 
        8*be^4*ga^2*p5^7 - 40*al^3*de*ga^2*p5^7 - 56*al^2*be*de*ga^2*p5^7 + 
        8*be^3*de*ga^2*p5^7 - 80*al^2*de^2*ga^2*p5^7 - 
        16*al*be*de^2*ga^2*p5^7 + 52*be^2*de^2*ga^2*p5^7 - 
        28*al*de^3*ga^2*p5^7 + 24*be*de^3*ga^2*p5^7 - 16*al*be^2*ga^3*p5^7 - 
        16*be^3*ga^3*p5^7 - 38*al^2*de*ga^3*p5^7 - 8*al*be*de*ga^3*p5^7 + 
        6*be^2*de*ga^3*p5^7 - 32*al*de^2*ga^3*p5^7 + 24*be*de^2*ga^3*p5^7 - 
        8*be^2*ga^4*p5^7 - 12*al*de*ga^4*p5^7 + 4*be*de*ga^4*p5^7 + 
        8*al^3*be*de*p5^8 + 4*al^3*de^2*p5^8 + 12*al^2*be*de^2*p5^8 + 
        4*al^2*de^3*p5^8 + 4*al*be*de^3*p5^8 + 4*al^3*de*ga*p5^8 + 
        12*al^2*be*de*ga*p5^8 - 4*al*be^2*de*ga*p5^8 - 4*be^3*de*ga*p5^8 + 
        12*al^2*de^2*ga*p5^8 + 8*al*be*de^2*ga*p5^8 - 8*be^2*de^2*ga*p5^8 + 
        4*al*de^3*ga*p5^8 + 8*al^2*de*ga^2*p5^8 - 8*be^2*de*ga^2*p5^8 + 
        8*al*de^2*ga^2*p5^8 - 8*be*de^2*ga^2*p5^8 + 4*al*de*ga^3*p5^8 - 
        4*be*de*ga^3*p5^8)/(al*be*(be + de)*ga*(al + ga)*(be + ga)*
        (al + de + ga)*(be - 2*p5)*(be - p5)*(de - p5)*(al + de - p5)*
        (be + de - p5)*(al + ga - p5)*(be + ga - p5)*p5*(-al + p5)*
        (-al + 2*p5)), -((al^2*be^2 + al*be^3 - 2*al^2*be*de - al*be^2*de - 
         be^3*de + al^2*be*ga + 3*al*be^2*ga + be^3*ga - al^2*de*ga - 
         4*al*be*de*ga - 2*be^2*de*ga + 2*al*be*ga^2 + 2*be^2*ga^2 - 
         2*al*de*ga^2 - 2*be*de*ga^2 + be*ga^3 - de*ga^3 - 2*al*be^2*p5 + 
         al^2*de*p5 + 3*al*be*de*p5 + 2*be^2*de*p5 - 2*al*be*ga*p5 - 
         2*be^2*ga*p5 + 3*al*de*ga*p5 + 4*be*de*ga*p5 - 2*be*ga^2*p5 + 
         2*de*ga^2*p5 - al*de*p5^2 - be*de*p5^2 - de*ga*p5^2)/
        ((-1 + b)*be*ga*(al + ga)*(be + ga)*(be - p5)*(de - p5)*
         (al + ga - p5)*(be + ga - p5)*(-1 + z))), 
      -((6*al^7*be^3 + al^5*be^5 + al^4*be^6 + al^3*be^7 + 8*al^7*be^2*de + 
         14*al^6*be^3*de + 2*al^5*be^4*de + 4*al^4*be^5*de + 4*al^3*be^6*de + 
         al^2*be^7*de + 3*al^7*be*de^2 + 17*al^6*be^2*de^2 + 
         11*al^5*be^3*de^2 + 5*al^4*be^4*de^2 + 6*al^3*be^5*de^2 + 
         3*al^2*be^6*de^2 + 6*al^6*be*de^3 + 10*al^5*be^2*de^3 + 
         4*al^4*be^3*de^3 + 4*al^3*be^4*de^3 + 3*al^2*be^5*de^3 + 
         3*al^5*be*de^4 + al^4*be^2*de^4 + al^3*be^3*de^4 + al^2*be^4*de^4 + 
         8*al^7*be^2*ga + 16*al^6*be^3*ga + 3*al^4*be^5*ga + 3*al^3*be^6*ga + 
         8*al^7*be*de*ga + 40*al^6*be^2*de*ga + 32*al^5*be^3*de*ga + 
         6*al^4*be^4*de*ga + 11*al^3*be^5*de*ga + 3*al^2*be^6*de*ga + 
         2*al^7*de^2*ga + 25*al^6*be*de^2*ga + 51*al^5*be^2*de^2*ga + 
         23*al^4*be^3*de^2*ga + 13*al^3*be^4*de^2*ga + 8*al^2*be^5*de^2*ga + 
         4*al^6*de^3*ga + 23*al^5*be*de^3*ga + 21*al^4*be^2*de^3*ga + 
         9*al^3*be^3*de^3*ga + 7*al^2*be^4*de^3*ga + 2*al^5*de^4*ga + 
         6*al^4*be*de^4*ga + 2*al^3*be^2*de^4*ga + 2*al^2*be^3*de^4*ga + 
         3*al^7*be*ga^2 + 23*al^6*be^2*ga^2 + 12*al^5*be^3*ga^2 + 
         3*al^3*be^5*ga^2 + 2*al^7*de*ga^2 + 30*al^6*be*de*ga^2 + 
         62*al^5*be^2*de*ga^2 + 20*al^4*be^3*de*ga^2 + 6*al^3*be^4*de*ga^2 + 
         3*al^2*be^5*de*ga^2 + 10*al^6*de^2*ga^2 + 52*al^5*be*de^2*ga^2 + 
         50*al^4*be^2*de^2*ga^2 + 13*al^3*be^3*de^2*ga^2 + 
         6*al^2*be^4*de^2*ga^2 + 12*al^5*de^3*ga^2 + 28*al^4*be*de^3*ga^2 + 
         12*al^3*be^2*de^3*ga^2 + 5*al^2*be^3*de^3*ga^2 + 4*al^4*de^4*ga^2 + 
         3*al^3*be*de^4*ga^2 + al^2*be^2*de^4*ga^2 + 9*al^6*be*ga^3 + 
         21*al^5*be^2*ga^3 + 6*al^6*de*ga^3 + 39*al^5*be*de*ga^3 + 
         35*al^4*be^2*de*ga^3 + 16*al^5*de^2*ga^3 + 41*al^4*be*de^2*ga^3 + 
         15*al^3*be^2*de^2*ga^3 + 12*al^4*de^3*ga^3 + 11*al^3*be*de^3*ga^3 + 
         al^2*be^2*de^3*ga^3 + 2*al^3*de^4*ga^3 + 9*al^5*be*ga^4 + 
         5*al^4*be^2*ga^4 - 2*al^3*be^3*ga^4 + 6*al^5*de*ga^4 + 
         20*al^4*be*de*ga^4 + 4*al^3*be^2*de*ga^4 - 2*al^2*be^3*de*ga^4 + 
         10*al^4*de^2*ga^4 + 11*al^3*be*de^2*ga^4 - al^2*be^2*de^2*ga^4 + 
         4*al^3*de^3*ga^4 + 3*al^4*be*ga^5 - al^3*be^2*ga^5 + 
         2*al^4*de*ga^5 + 3*al^3*be*de*ga^5 - al^2*be^2*de*ga^5 + 
         2*al^3*de^2*ga^5 - 10*al^7*be^2*p5 - 30*al^6*be^3*p5 - 
         al^5*be^4*p5 - 6*al^4*be^5*p5 - 6*al^3*be^6*p5 - al^2*be^7*p5 - 
         9*al^7*be*de*p5 - 65*al^6*be^2*de*p5 - 66*al^5*be^3*de*p5 - 
         14*al^4*be^4*de*p5 - 23*al^3*be^5*de*p5 - 9*al^2*be^6*de*p5 - 
         al*be^7*de*p5 - 2*al^7*de^2*p5 - 35*al^6*be*de^2*p5 - 
         98*al^5*be^2*de^2*p5 - 52*al^4*be^3*de^2*p5 - 29*al^3*be^4*de^2*p5 - 
         20*al^2*be^5*de^2*p5 - 3*al*be^6*de^2*p5 - 4*al^6*de^3*p5 - 
         40*al^5*be*de^3*p5 - 48*al^4*be^2*de^3*p5 - 21*al^3*be^3*de^3*p5 - 
         17*al^2*be^4*de^3*p5 - 3*al*be^5*de^3*p5 - 2*al^5*de^4*p5 - 
         14*al^4*be*de^4*p5 - 5*al^3*be^2*de^4*p5 - 5*al^2*be^3*de^4*p5 - 
         al*be^4*de^4*p5 - 9*al^7*be*ga*p5 - 65*al^6*be^2*ga*p5 - 
         71*al^5*be^3*ga*p5 - 14*al^3*be^5*ga*p5 + 3*al*be^7*ga*p5 - 
         4*al^7*de*ga*p5 - 85*al^6*be*de*ga*p5 - 235*al^5*be^2*de*ga*p5 - 
         126*al^4*be^3*de*ga*p5 - 29*al^3*be^4*de*ga*p5 - 
         15*al^2*be^5*de*ga*p5 + 7*al*be^6*de*ga*p5 + be^7*de*ga*p5 - 
         24*al^6*de^2*ga*p5 - 173*al^5*be*de^2*ga*p5 - 240*al^4*be^2*de^2*ga*
          p5 - 89*al^3*be^3*de^2*ga*p5 - 30*al^2*be^4*de^2*ga*p5 + 
         4*al*be^5*de^2*ga*p5 + 3*be^6*de^2*ga*p5 - 32*al^5*de^3*ga*p5 - 
         118*al^4*be*de^3*ga*p5 - 85*al^3*be^2*de^3*ga*p5 - 
         30*al^2*be^3*de^3*ga*p5 - al*be^4*de^3*ga*p5 + 3*be^5*de^3*ga*p5 - 
         12*al^4*de^4*ga*p5 - 24*al^3*be*de^4*ga*p5 - 8*al^2*be^2*de^4*ga*
          p5 - al*be^3*de^4*ga*p5 + be^4*de^4*ga*p5 - 2*al^7*ga^2*p5 - 
         40*al^6*be*ga^2*p5 - 121*al^5*be^2*ga^2*p5 - 40*al^4*be^3*ga^2*p5 + 
         7*al^3*be^4*ga^2*p5 + 7*al^2*be^5*ga^2*p5 + 10*al*be^6*ga^2*p5 + 
         be^7*ga^2*p5 - 26*al^6*de*ga^2*p5 - 206*al^5*be*de*ga^2*p5 - 
         270*al^4*be^2*de*ga^2*p5 - 46*al^3*be^3*de*ga^2*p5 + 
         21*al^2*be^4*de*ga^2*p5 + 27*al*be^5*de*ga^2*p5 + 
         6*be^6*de*ga^2*p5 - 74*al^5*de^2*ga^2*p5 - 264*al^4*be*de^2*ga^2*
          p5 - 174*al^3*be^2*de^2*ga^2*p5 - 7*al^2*be^3*de^2*ga^2*p5 + 
         28*al*be^4*de^2*ga^2*p5 + 11*be^5*de^2*ga^2*p5 - 
         64*al^4*de^3*ga^2*p5 - 109*al^3*be*de^3*ga^2*p5 - 
         30*al^2*be^2*de^3*ga^2*p5 + 9*al*be^3*de^3*ga^2*p5 + 
         8*be^4*de^3*ga^2*p5 - 16*al^3*de^4*ga^2*p5 - 9*al^2*be*de^4*ga^2*
          p5 + al*be^2*de^4*ga^2*p5 + 2*be^3*de^4*ga^2*p5 - 6*al^6*ga^3*p5 - 
         63*al^5*be*ga^3*p5 - 82*al^4*be^2*ga^3*p5 + 14*al^3*be^3*ga^3*p5 + 
         15*al^2*be^4*ga^3*p5 + 12*al*be^5*ga^3*p5 + 3*be^6*ga^3*p5 - 
         50*al^5*de*ga^3*p5 - 196*al^4*be*de*ga^3*p5 - 99*al^3*be^2*de*ga^3*
          p5 + 39*al^2*be^3*de*ga^3*p5 + 34*al*be^4*de*ga^3*p5 + 
         11*be^5*de*ga^3*p5 - 88*al^4*de^2*ga^3*p5 - 153*al^3*be*de^2*ga^3*
          p5 - 17*al^2*be^2*de^2*ga^3*p5 + 33*al*be^3*de^2*ga^3*p5 + 
         14*be^4*de^2*ga^3*p5 - 48*al^3*de^3*ga^3*p5 - 29*al^2*be*de^3*ga^3*
          p5 + 9*al*be^2*de^3*ga^3*p5 + 7*be^3*de^3*ga^3*p5 - 
         6*al^2*de^4*ga^3*p5 + al*be*de^4*ga^3*p5 + be^2*de^4*ga^3*p5 - 
         6*al^5*ga^4*p5 - 42*al^4*be*ga^4*p5 - 11*al^3*be^2*ga^4*p5 + 
         14*al^2*be^3*ga^4*p5 + 6*al*be^4*ga^4*p5 + 3*be^5*ga^4*p5 - 
         38*al^4*de*ga^4*p5 - 72*al^3*be*de*ga^4*p5 + 6*al^2*be^2*de*ga^4*
          p5 + 20*al*be^3*de*ga^4*p5 + 8*be^4*de*ga^4*p5 - 
         42*al^3*de^2*ga^4*p5 - 26*al^2*be*de^2*ga^4*p5 + 
         13*al*be^2*de^2*ga^4*p5 + 7*be^3*de^2*ga^4*p5 - 
         12*al^2*de^3*ga^4*p5 + 2*al*be*de^3*ga^4*p5 + 2*be^2*de^3*ga^4*p5 - 
         2*al^4*ga^5*p5 - 10*al^3*be*ga^5*p5 + 5*al^2*be^2*ga^5*p5 + 
         al*be^3*ga^5*p5 + be^4*ga^5*p5 - 10*al^3*de*ga^5*p5 - 
         6*al^2*be*de*ga^5*p5 + 5*al*be^2*de*ga^5*p5 + 2*be^3*de*ga^5*p5 - 
         6*al^2*de^2*ga^5*p5 + al*be*de^2*ga^5*p5 + be^2*de^2*ga^5*p5 + 
         4*al^7*be*p5^2 + 50*al^6*be^2*p5^2 + 54*al^5*be^3*p5^2 + 
         5*al^4*be^4*p5^2 + 14*al^3*be^5*p5^2 + 5*al^2*be^6*p5^2 + 
         2*al^7*de*p5^2 + 55*al^6*be*de*p5^2 + 187*al^5*be^2*de*p5^2 + 
         112*al^4*be^3*de*p5^2 + 37*al^3*be^4*de*p5^2 + 
         28*al^2*be^5*de*p5^2 + 5*al*be^6*de*p5^2 + 14*al^6*de^2*p5^2 + 
         126*al^5*be*de^2*p5^2 + 211*al^4*be^2*de^2*p5^2 + 
         90*al^3*be^3*de^2*p5^2 + 45*al^2*be^4*de^2*p5^2 + 
         14*al*be^5*de^2*p5^2 + 20*al^5*de^3*p5^2 + 98*al^4*be*de^3*p5^2 + 
         83*al^3*be^2*de^3*p5^2 + 36*al^2*be^3*de^3*p5^2 + 
         13*al*be^4*de^3*p5^2 + 8*al^4*de^4*p5^2 + 23*al^3*be*de^4*p5^2 + 
         9*al^2*be^2*de^4*p5^2 + 4*al*be^3*de^4*p5^2 + 2*al^7*ga*p5^2 + 
         55*al^6*be*ga*p5^2 + 185*al^5*be^2*ga*p5^2 + 103*al^4*be^3*ga*p5^2 - 
         3*al^3*be^4*ga*p5^2 - 3*al^2*be^5*ga*p5^2 - 17*al*be^6*ga*p5^2 - 
         2*be^7*ga*p5^2 + 30*al^6*de*ga*p5^2 + 299*al^5*be*de*ga*p5^2 + 
         495*al^4*be^2*de*ga*p5^2 + 149*al^3*be^3*de*ga*p5^2 - 
         8*al^2*be^4*de*ga*p5^2 - 39*al*be^5*de*ga*p5^2 - 
         11*be^6*de*ga*p5^2 + 94*al^5*de^2*ga*p5^2 + 432*al^4*be*de^2*ga*
          p5^2 + 388*al^3*be^2*de^2*ga*p5^2 + 69*al^2*be^3*de^2*ga*p5^2 - 
         32*al*be^4*de^2*ga*p5^2 - 20*be^5*de^2*ga*p5^2 + 
         88*al^4*de^3*ga*p5^2 + 214*al^3*be*de^3*ga*p5^2 + 
         103*al^2*be^2*de^3*ga*p5^2 - 15*be^4*de^3*ga*p5^2 + 
         24*al^3*de^4*ga*p5^2 + 31*al^2*be*de^4*ga*p5^2 + 
         3*al*be^2*de^4*ga*p5^2 - 4*be^3*de^4*ga*p5^2 + 16*al^6*ga^2*p5^2 + 
         149*al^5*be*ga^2*p5^2 + 224*al^4*be^2*ga^2*p5^2 + 
         15*al^3*be^3*ga^2*p5^2 - 59*al^2*be^4*ga^2*p5^2 - 
         53*al*be^5*ga^2*p5^2 - 11*be^6*ga^2*p5^2 + 108*al^5*de*ga^2*p5^2 + 
         506*al^4*be*de*ga^2*p5^2 + 365*al^3*be^2*de*ga^2*p5^2 - 
         83*al^2*be^3*de*ga^2*p5^2 - 147*al*be^4*de*ga^2*p5^2 - 
         44*be^5*de*ga^2*p5^2 + 200*al^4*de^2*ga^2*p5^2 + 
         462*al^3*be*de^2*ga^2*p5^2 + 123*al^2*be^2*de^2*ga^2*p5^2 - 
         122*al*be^3*de^2*ga^2*p5^2 - 63*be^4*de^2*ga^2*p5^2 + 
         120*al^3*de^3*ga^2*p5^2 + 125*al^2*be*de^3*ga^2*p5^2 - 
         18*al*be^2*de^3*ga^2*p5^2 - 35*be^3*de^3*ga^2*p5^2 + 
         20*al^2*de^4*ga^2*p5^2 + 3*al*be*de^4*ga^2*p5^2 - 
         7*be^2*de^4*ga^2*p5^2 + 34*al^5*ga^3*p5^2 + 156*al^4*be*ga^3*p5^2 + 
         84*al^3*be^2*ga^3*p5^2 - 72*al^2*be^3*ga^3*p5^2 - 
         64*al*be^4*ga^3*p5^2 - 20*be^5*ga^3*p5^2 + 148*al^4*de*ga^3*p5^2 + 
         330*al^3*be*de*ga^3*p5^2 - al^2*be^2*de*ga^3*p5^2 - 
         159*al*be^3*de*ga^3*p5^2 - 63*be^4*de*ga^3*p5^2 + 
         172*al^3*de^2*ga^3*p5^2 + 153*al^2*be*de^2*ga^3*p5^2 - 
         84*al*be^2*de^2*ga^3*p5^2 - 68*be^3*de^2*ga^3*p5^2 + 
         60*al^2*de^3*ga^3*p5^2 + 3*al*be*de^3*ga^3*p5^2 - 
         26*be^2*de^3*ga^3*p5^2 + 4*al*de^4*ga^3*p5^2 - 3*be*de^4*ga^3*p5^2 + 
         28*al^4*ga^4*p5^2 + 65*al^3*be*ga^4*p5^2 - 14*al^2*be^2*ga^4*p5^2 - 
         37*al*be^3*ga^4*p5^2 - 15*be^4*ga^4*p5^2 + 84*al^3*de*ga^4*p5^2 + 
         64*al^2*be*de*ga^4*p5^2 - 60*al*be^2*de*ga^4*p5^2 - 
         39*be^3*de*ga^4*p5^2 + 56*al^2*de^2*ga^4*p5^2 - 
         4*al*be*de^2*ga^4*p5^2 - 28*be^2*de^2*ga^4*p5^2 + 
         8*al*de^3*ga^4*p5^2 - 6*be*de^3*ga^4*p5^2 + 8*al^3*ga^5*p5^2 + 
         7*al^2*be*ga^5*p5^2 - 9*al*be^2*ga^5*p5^2 - 4*be^3*ga^5*p5^2 + 
         16*al^2*de*ga^5*p5^2 - 4*al*be*de*ga^5*p5^2 - 9*be^2*de*ga^5*p5^2 + 
         4*al*de^2*ga^5*p5^2 - 3*be*de^2*ga^5*p5^2 - 20*al^6*be*p5^3 - 
         90*al^5*be^2*p5^3 - 42*al^4*be^3*p5^3 - 9*al^3*be^4*p5^3 - 
         9*al^2*be^5*p5^3 - 10*al^6*de*p5^3 - 127*al^5*be*de*p5^3 - 
         241*al^4*be^2*de*p5^3 - 86*al^3*be^3*de*p5^3 - 
         30*al^2*be^4*de*p5^3 - 9*al*be^5*de*p5^3 - 36*al^5*de^2*p5^3 - 
         199*al^4*be*de^2*p5^3 - 208*al^3*be^2*de^2*p5^3 - 
         63*al^2*be^3*de^2*p5^3 - 21*al*be^4*de^2*p5^3 - 36*al^4*de^3*p5^3 - 
         108*al^3*be*de^3*p5^3 - 62*al^2*be^2*de^3*p5^3 - 
         19*al*be^3*de^3*p5^3 - 10*al^3*de^4*p5^3 - 16*al^2*be*de^4*p5^3 - 
         5*al*be^2*de^4*p5^3 - 10*al^6*ga*p5^3 - 127*al^5*be*ga*p5^3 - 
         231*al^4*be^2*ga*p5^3 - 45*al^3*be^3*ga*p5^3 + 
         30*al^2*be^4*ga*p5^3 + 37*al*be^5*ga*p5^3 + 10*be^6*ga*p5^3 - 
         82*al^5*de*ga*p5^3 - 469*al^4*be*de*ga*p5^3 - 441*al^3*be^2*de*ga*
          p5^3 - 3*al^2*be^3*de*ga*p5^3 + 96*al*be^4*de*ga*p5^3 + 
         37*be^5*de*ga*p5^3 - 164*al^4*de^2*ga*p5^3 - 478*al^3*be*de^2*ga*
          p5^3 - 228*al^2*be^2*de^2*ga*p5^3 + 58*al*be^3*de^2*ga*p5^3 + 
         51*be^4*de^2*ga*p5^3 - 104*al^3*de^3*ga*p5^3 - 160*al^2*be*de^3*ga*
          p5^3 - 24*al*be^2*de^3*ga*p5^3 + 27*be^3*de^3*ga*p5^3 - 
         18*al^2*de^4*ga*p5^3 - 13*al*be*de^4*ga*p5^3 + 5*be^2*de^4*ga*p5^3 - 
         46*al^5*ga^2*p5^3 - 234*al^4*be*ga^2*p5^3 - 159*al^3*be^2*ga^2*
          p5^3 + 83*al^2*be^3*ga^2*p5^3 + 117*al*be^4*ga^2*p5^3 + 
         37*be^5*ga^2*p5^3 - 200*al^4*de*ga^2*p5^3 - 537*al^3*be*de*ga^2*
          p5^3 - 90*al^2*be^2*de*ga^2*p5^3 + 262*al*be^3*de*ga^2*p5^3 + 
         118*be^4*de*ga^2*p5^3 - 244*al^3*de^2*ga^2*p5^3 - 
         305*al^2*be*de^2*ga^2*p5^3 + 104*al*be^2*de^2*ga^2*p5^3 + 
         128*be^3*de^2*ga^2*p5^3 - 92*al^2*de^3*ga^2*p5^3 - 
         29*al*be*de^3*ga^2*p5^3 + 46*be^2*de^3*ga^2*p5^3 - 
         8*al*de^4*ga^2*p5^3 + 5*be*de^4*ga^2*p5^3 - 72*al^4*ga^3*p5^3 - 
         163*al^3*be*ga^3*p5^3 + 24*al^2*be^2*ga^3*p5^3 + 
         123*al*be^3*ga^3*p5^3 + 51*be^4*ga^3*p5^3 - 196*al^3*de*ga^3*p5^3 - 
         187*al^2*be*de*ga^3*p5^3 + 180*al*be^2*de*ga^3*p5^3 + 
         132*be^3*de*ga^3*p5^3 - 140*al^2*de^2*ga^3*p5^3 + 
         al*be*de^2*ga^3*p5^3 + 100*be^2*de^2*ga^3*p5^3 - 
         24*al*de^3*ga^3*p5^3 + 19*be*de^3*ga^3*p5^3 - 46*al^3*ga^4*p5^3 - 
         32*al^2*be*ga^4*p5^3 + 47*al*be^2*ga^4*p5^3 + 31*be^3*ga^4*p5^3 - 
         76*al^2*de*ga^4*p5^3 + 15*al*be*de*ga^4*p5^3 + 
         60*be^2*de*ga^4*p5^3 - 24*al*de^2*ga^4*p5^3 + 23*be*de^2*ga^4*p5^3 - 
         10*al^2*ga^5*p5^3 + 4*al*be*ga^5*p5^3 + 7*be^2*ga^5*p5^3 - 
         8*al*de*ga^5*p5^3 + 9*be*de*ga^5*p5^3 + 36*al^5*be*p5^4 + 
         70*al^4*be^2*p5^4 + 12*al^3*be^3*p5^4 + 5*al^2*be^4*p5^4 + 
         18*al^5*de*p5^4 + 137*al^4*be*de*p5^4 + 141*al^3*be^2*de*p5^4 + 
         26*al^2*be^3*de*p5^4 + 5*al*be^4*de*p5^4 + 42*al^4*de^2*p5^4 + 
         149*al^3*be*de^2*p5^4 + 88*al^2*be^2*de^2*p5^4 + 
         14*al*be^3*de^2*p5^4 + 28*al^3*de^3*p5^4 + 52*al^2*be*de^3*p5^4 + 
         17*al*be^2*de^3*p5^4 + 4*al^2*de^4*p5^4 + 4*al*be*de^4*p5^4 + 
         18*al^5*ga*p5^4 + 137*al^4*be*ga*p5^4 + 123*al^3*be^2*ga*p5^4 - 
         23*al^2*be^3*ga*p5^4 - 43*al*be^4*ga*p5^4 - 18*be^5*ga*p5^4 + 
         102*al^4*de*ga*p5^4 + 345*al^3*be*de*ga*p5^4 + 133*al^2*be^2*de*ga*
          p5^4 - 92*al*be^3*de*ga*p5^4 - 55*be^4*de*ga*p5^4 + 
         134*al^3*de^2*ga*p5^4 + 228*al^2*be*de^2*ga*p5^4 + 
         7*al*be^2*de^2*ga*p5^4 - 56*be^3*de^2*ga*p5^4 + 
         52*al^2*de^3*ga*p5^4 + 41*al*be*de^3*ga*p5^4 - 
         15*be^2*de^3*ga*p5^4 + 4*al*de^4*ga*p5^4 + 60*al^4*ga^2*p5^4 + 
         166*al^3*be*ga^2*p5^4 + 5*al^2*be^2*ga^2*p5^4 - 
         110*al*be^3*ga^2*p5^4 - 55*be^4*ga^2*p5^4 + 176*al^3*de*ga^2*p5^4 + 
         223*al^2*be*de*ga^2*p5^4 - 137*al*be^2*de*ga^2*p5^4 - 
         138*be^3*de*ga^2*p5^4 + 132*al^2*de^2*ga^2*p5^4 + 
         33*al*be*de^2*ga^2*p5^4 - 98*be^2*de^2*ga^2*p5^4 + 
         24*al*de^3*ga^2*p5^4 - 15*be*de^3*ga^2*p5^4 + 70*al^3*ga^3*p5^4 + 
         61*al^2*be*ga^3*p5^4 - 79*al*be^2*ga^3*p5^4 - 60*be^3*ga^3*p5^4 + 
         116*al^2*de*ga^3*p5^4 - 16*al*be*de*ga^3*p5^4 - 
         110*be^2*de*ga^3*p5^4 + 40*al*de^2*ga^3*p5^4 - 
         42*be*de^2*ga^3*p5^4 + 32*al^2*ga^4*p5^4 - 8*al*be*ga^4*p5^4 - 
         27*be^2*ga^4*p5^4 + 24*al*de*ga^4*p5^4 - 27*be*de*ga^4*p5^4 + 
         4*al*ga^5*p5^4 - 4*be*ga^5*p5^4 - 28*al^4*be*p5^5 - 
         20*al^3*be^2*p5^5 - 14*al^4*de*p5^5 - 68*al^3*be*de*p5^5 - 
         30*al^2*be^2*de*p5^5 - 22*al^3*de^2*p5^5 - 48*al^2*be*de^2*p5^5 - 
         10*al*be^2*de^2*p5^5 - 8*al^2*de^3*p5^5 - 8*al*be*de^3*p5^5 - 
         14*al^4*ga*p5^5 - 68*al^3*be*ga*p5^5 - 16*al^2*be^2*ga*p5^5 + 
         24*al*be^3*ga*p5^5 + 14*be^4*ga*p5^5 - 58*al^3*de*ga*p5^5 - 
         106*al^2*be*de*ga*p5^5 + 16*al*be^2*de*ga*p5^5 + 
         36*be^3*de*ga*p5^5 - 46*al^2*de^2*ga*p5^5 - 34*al*be*de^2*ga*p5^5 + 
         20*be^2*de^2*ga*p5^5 - 8*al*de^3*ga*p5^5 - 36*al^3*ga^2*p5^5 - 
         44*al^2*be*ga^2*p5^5 + 36*al*be^2*ga^2*p5^5 + 36*be^3*ga^2*p5^5 - 
         68*al^2*de*ga^2*p5^5 - 8*al*be*de*ga^2*p5^5 + 64*be^2*de*ga^2*p5^5 - 
         24*al*de^2*ga^2*p5^5 + 20*be*de^2*ga^2*p5^5 - 30*al^2*ga^3*p5^5 + 
         4*al*be*ga^3*p5^5 + 30*be^2*ga^3*p5^5 - 24*al*de*ga^3*p5^5 + 
         28*be*de*ga^3*p5^5 - 8*al*ga^4*p5^5 + 8*be*ga^4*p5^5 + 
         8*al^3*be*p5^6 + 4*al^3*de*p5^6 + 12*al^2*be*de*p5^6 + 
         4*al^2*de^2*p5^6 + 4*al*be*de^2*p5^6 + 4*al^3*ga*p5^6 + 
         12*al^2*be*ga*p5^6 - 4*al*be^2*ga*p5^6 - 4*be^3*ga*p5^6 + 
         12*al^2*de*ga*p5^6 + 8*al*be*de*ga*p5^6 - 8*be^2*de*ga*p5^6 + 
         4*al*de^2*ga*p5^6 + 8*al^2*ga^2*p5^6 - 8*be^2*ga^2*p5^6 + 
         8*al*de*ga^2*p5^6 - 8*be*de*ga^2*p5^6 + 4*al*ga^3*p5^6 - 
         4*be*ga^3*p5^6)/(al*be*(be + de)*(al + ga)*(be + ga)*(al + de + ga)*
         (be - 2*p5)*(be - p5)*(al + de - p5)*(be + de - p5)*(al + ga - p5)*
         (be + ga - p5)*(-al + p5)*(-al + 2*p5))), 
      (-(al^7*be^5) - al^6*be^6 - al^5*be^7 - 4*al^6*be^5*de - 
        4*al^5*be^6*de - al^4*be^7*de - 6*al^5*be^5*de^2 - 3*al^4*be^6*de^2 - 
        3*al^4*be^5*de^3 - 2*al^7*be^4*ga - 5*al^6*be^5*ga - 5*al^5*be^6*ga - 
        2*al^4*be^7*ga - 8*al^6*be^4*de*ga - 19*al^5*be^5*de*ga - 
        11*al^4*be^6*de*ga - 2*al^3*be^7*de*ga - 12*al^5*be^4*de^2*ga - 
        20*al^4*be^5*de^2*ga - 6*al^3*be^6*de^2*ga - 6*al^4*be^4*de^3*ga - 
        6*al^3*be^5*de^3*ga - al^7*be^3*ga^2 - 7*al^6*be^4*ga^2 - 
        10*al^5*be^5*ga^2 - 7*al^4*be^6*ga^2 - al^3*be^7*ga^2 - 
        4*al^6*be^3*de*ga^2 - 26*al^5*be^4*de*ga^2 - 29*al^4*be^5*de*ga^2 - 
        10*al^3*be^6*de*ga^2 - al^2*be^7*de*ga^2 - 6*al^5*be^3*de^2*ga^2 - 
        31*al^4*be^4*de^2*ga^2 - 22*al^3*be^5*de^2*ga^2 - 
        3*al^2*be^6*de^2*ga^2 - 3*al^4*be^3*de^3*ga^2 - 
        12*al^3*be^4*de^3*ga^2 - 3*al^2*be^5*de^3*ga^2 - 3*al^6*be^3*ga^3 - 
        9*al^5*be^4*ga^3 - 9*al^4*be^5*ga^3 - 3*al^3*be^6*ga^3 - 
        11*al^5*be^3*de*ga^3 - 29*al^4*be^4*de*ga^3 - 17*al^3*be^5*de*ga^3 - 
        3*al^2*be^6*de*ga^3 - 14*al^4*be^3*de^2*ga^3 - 
        26*al^3*be^4*de^2*ga^3 - 8*al^2*be^5*de^2*ga^3 - 
        6*al^3*be^3*de^3*ga^3 - 6*al^2*be^4*de^3*ga^3 - 3*al^5*be^3*ga^4 - 
        5*al^4*be^4*ga^4 - 3*al^3*be^5*ga^4 - 10*al^4*be^3*de*ga^4 - 
        12*al^3*be^4*de*ga^4 - 3*al^2*be^5*de*ga^4 - 10*al^3*be^3*de^2*ga^4 - 
        7*al^2*be^4*de^2*ga^4 - 3*al^2*be^3*de^3*ga^4 - al^4*be^3*ga^5 - 
        al^3*be^4*ga^5 - 3*al^3*be^3*de*ga^5 - al^2*be^4*de*ga^5 - 
        2*al^2*be^3*de^2*ga^5 + al^7*be^4*p5 + 8*al^6*be^5*p5 + 
        8*al^5*be^6*p5 + 3*al^4*be^7*p5 + 3*al^7*be^3*de*p5 + 
        7*al^6*be^4*de*p5 + 32*al^5*be^5*de*p5 + 18*al^4*be^6*de*p5 + 
        4*al^3*be^7*de*p5 + 7*al^7*be^2*de^2*p5 + 7*al^6*be^3*de^2*p5 + 
        16*al^5*be^4*de^2*p5 + 36*al^4*be^5*de^2*p5 + 13*al^3*be^6*de^2*p5 + 
        al^2*be^7*de^2*p5 + 3*al^7*be*de^3*p5 + 15*al^6*be^2*de^3*p5 + 
        6*al^5*be^3*de^3*p5 + 12*al^4*be^4*de^3*p5 + 15*al^3*be^5*de^3*p5 + 
        3*al^2*be^6*de^3*p5 + 6*al^6*be*de^4*p5 + 9*al^5*be^2*de^4*p5 + 
        3*al^4*be^3*de^4*p5 + 3*al^3*be^4*de^4*p5 + 3*al^2*be^5*de^4*p5 + 
        3*al^5*be*de^5*p5 + al^4*be^2*de^5*p5 + al^3*be^3*de^5*p5 + 
        al^2*be^4*de^5*p5 + 2*al^7*be^3*ga*p5 + 19*al^6*be^4*ga*p5 + 
        39*al^5*be^5*ga*p5 + 25*al^4*be^6*ga*p5 + 6*al^3*be^7*ga*p5 + 
        4*al^7*be^2*de*ga*p5 + 21*al^6*be^3*de*ga*p5 + 
        82*al^5*be^4*de*ga*p5 + 112*al^4*be^5*de*ga*p5 + 
        46*al^3*be^6*de*ga*p5 + 6*al^2*be^7*de*ga*p5 + 7*al^7*be*de^2*ga*p5 + 
        28*al^6*be^2*de^2*ga*p5 + 42*al^5*be^3*de^2*ga*p5 + 
        105*al^4*be^4*de^2*ga*p5 + 99*al^3*be^5*de^2*ga*p5 + 
        21*al^2*be^6*de^2*ga*p5 + 2*al^7*de^3*ga*p5 + 23*al^6*be*de^3*ga*p5 + 
        40*al^5*be^2*de^3*ga*p5 + 27*al^4*be^3*de^3*ga*p5 + 
        48*al^3*be^4*de^3*ga*p5 + 26*al^2*be^5*de^3*ga*p5 + 
        4*al^6*de^4*ga*p5 + 22*al^5*be*de^4*ga*p5 + 18*al^4*be^2*de^4*ga*p5 + 
        6*al^3*be^3*de^4*ga*p5 + 6*al^2*be^4*de^4*ga*p5 + 2*al^5*de^5*ga*p5 + 
        6*al^4*be*de^5*ga*p5 + 2*al^3*be^2*de^5*ga*p5 + 
        2*al^2*be^3*de^5*ga*p5 + al^7*be^2*ga^2*p5 + 14*al^6*be^3*ga^2*p5 + 
        57*al^5*be^4*ga^2*p5 + 63*al^4*be^5*ga^2*p5 + 26*al^3*be^6*ga^2*p5 + 
        3*al^2*be^7*ga^2*p5 + 2*al^7*be*de*ga^2*p5 + 18*al^6*be^2*de*ga^2*
         p5 + 74*al^5*be^3*de*ga^2*p5 + 185*al^4*be^4*de*ga^2*p5 + 
        137*al^3*be^5*de*ga^2*p5 + 35*al^2*be^6*de*ga^2*p5 + 
        3*al*be^7*de*ga^2*p5 + 2*al^7*de^2*ga^2*p5 + 25*al^6*be*de^2*ga^2*
         p5 + 50*al^5*be^2*de^2*ga^2*p5 + 105*al^4*be^3*de^2*ga^2*p5 + 
        180*al^3*be^4*de^2*ga^2*p5 + 83*al^2*be^5*de^2*ga^2*p5 + 
        9*al*be^6*de^2*ga^2*p5 + 10*al^6*de^3*ga^2*p5 + 
        46*al^5*be*de^3*ga^2*p5 + 41*al^4*be^2*de^3*ga^2*p5 + 
        48*al^3*be^3*de^3*ga^2*p5 + 52*al^2*be^4*de^3*ga^2*p5 + 
        9*al*be^5*de^3*ga^2*p5 + 12*al^5*de^4*ga^2*p5 + 
        26*al^4*be*de^4*ga^2*p5 + 9*al^3*be^2*de^4*ga^2*p5 + 
        3*al^2*be^3*de^4*ga^2*p5 + 4*al^4*de^5*ga^2*p5 + 
        3*al^3*be*de^5*ga^2*p5 + al^2*be^2*de^5*ga^2*p5 + 
        3*al^6*be^2*ga^3*p5 + 29*al^5*be^3*ga^3*p5 + 64*al^4*be^4*ga^3*p5 + 
        41*al^3*be^5*ga^3*p5 + 9*al^2*be^6*ga^3*p5 + 6*al^6*be*de*ga^3*p5 + 
        29*al^5*be^2*de*ga^3*p5 + 109*al^4*be^3*de*ga^3*p5 + 
        156*al^3*be^4*de*ga^3*p5 + 65*al^2*be^5*de*ga^3*p5 + 
        9*al*be^6*de*ga^3*p5 + 6*al^6*de^2*ga^3*p5 + 31*al^5*be*de^2*ga^3*
         p5 + 48*al^4*be^2*de^2*ga^3*p5 + 115*al^3*be^3*de^2*ga^3*p5 + 
        110*al^2*be^4*de^2*ga^3*p5 + 24*al*be^5*de^2*ga^3*p5 + 
        16*al^5*de^3*ga^3*p5 + 35*al^4*be*de^3*ga^3*p5 + 
        22*al^3*be^2*de^3*ga^3*p5 + 35*al^2*be^3*de^3*ga^3*p5 + 
        18*al*be^4*de^3*ga^3*p5 + 12*al^4*de^4*ga^3*p5 + 
        10*al^3*be*de^4*ga^3*p5 + 2*al^3*de^5*ga^3*p5 + 3*al^5*be^2*ga^4*p5 + 
        24*al^4*be^3*ga^4*p5 + 28*al^3*be^4*ga^4*p5 + 9*al^2*be^5*ga^4*p5 + 
        6*al^5*be*de*ga^4*p5 + 20*al^4*be^2*de*ga^4*p5 + 
        66*al^3*be^3*de*ga^4*p5 + 49*al^2*be^4*de*ga^4*p5 + 
        9*al*be^5*de*ga^4*p5 + 6*al^5*de^2*ga^4*p5 + 15*al^4*be*de^2*ga^4*
         p5 + 23*al^3*be^2*de^2*ga^4*p5 + 51*al^2*be^3*de^2*ga^4*p5 + 
        21*al*be^4*de^2*ga^4*p5 + 10*al^4*de^3*ga^4*p5 + 
        9*al^3*be*de^3*ga^4*p5 + 6*al^2*be^2*de^3*ga^4*p5 + 
        9*al*be^3*de^3*ga^4*p5 + 4*al^3*de^4*ga^4*p5 + al^4*be^2*ga^5*p5 + 
        7*al^3*be^3*ga^5*p5 + 3*al^2*be^4*ga^5*p5 + 2*al^4*be*de*ga^5*p5 + 
        5*al^3*be^2*de*ga^5*p5 + 13*al^2*be^3*de*ga^5*p5 + 
        3*al*be^4*de*ga^5*p5 + 2*al^4*de^2*ga^5*p5 + 2*al^3*be*de^2*ga^5*p5 + 
        4*al^2*be^2*de^2*ga^5*p5 + 6*al*be^3*de^2*ga^5*p5 + 
        2*al^3*de^3*ga^5*p5 - 7*al^6*be^4*p5^2 - 27*al^5*be^5*p5^2 - 
        18*al^4*be^6*p5^2 - 3*al^3*be^7*p5^2 - 8*al^7*be^2*de*p5^2 - 
        17*al^6*be^3*de*p5^2 - 45*al^5*be^4*de*p5^2 - 84*al^4*be^5*de*p5^2 - 
        33*al^3*be^6*de*p5^2 - 4*al^2*be^7*de*p5^2 - 9*al^7*be*de^2*p5^2 - 
        54*al^6*be^2*de^2*p5^2 - 41*al^5*be^3*de^2*p5^2 - 
        76*al^4*be^4*de^2*p5^2 - 83*al^3*be^5*de^2*p5^2 - 
        18*al^2*be^6*de^2*p5^2 - al*be^7*de^2*p5^2 - 2*al^7*de^3*p5^2 - 
        35*al^6*be*de^3*p5^2 - 83*al^5*be^2*de^3*p5^2 - 
        34*al^4*be^3*de^3*p5^2 - 52*al^3*be^4*de^3*p5^2 - 
        29*al^2*be^5*de^3*p5^2 - 3*al*be^6*de^3*p5^2 - 4*al^6*de^4*p5^2 - 
        40*al^5*be*de^4*p5^2 - 42*al^4*be^2*de^4*p5^2 - 
        15*al^3*be^3*de^4*p5^2 - 15*al^2*be^4*de^4*p5^2 - 
        3*al*be^5*de^4*p5^2 - 2*al^5*de^5*p5^2 - 14*al^4*be*de^5*p5^2 - 
        5*al^3*be^2*de^5*p5^2 - 5*al^2*be^3*de^5*p5^2 - al*be^4*de^5*p5^2 - 
        14*al^6*be^3*ga*p5^2 - 74*al^5*be^4*ga*p5^2 - 105*al^4*be^5*ga*p5^2 - 
        45*al^3*be^6*ga*p5^2 - 6*al^2*be^7*ga*p5^2 - 7*al^7*be*de*ga*p5^2 - 
        43*al^6*be^2*de*ga*p5^2 - 122*al^5*be^3*de*ga*p5^2 - 
        270*al^4*be^4*de*ga*p5^2 - 244*al^3*be^5*de*ga*p5^2 - 
        62*al^2*be^6*de*ga*p5^2 - 2*al*be^7*de*ga*p5^2 - 
        4*al^7*de^2*ga*p5^2 - 74*al^6*be*de^2*ga*p5^2 - 
        177*al^5*be^2*de^2*ga*p5^2 - 197*al^4*be^3*de^2*ga*p5^2 - 
        299*al^3*be^4*de^2*ga*p5^2 - 156*al^2*be^5*de^2*ga*p5^2 - 
        8*al*be^6*de^2*ga*p5^2 + be^7*de^2*ga*p5^2 - 24*al^6*de^3*ga*p5^2 - 
        158*al^5*be*de^3*ga*p5^2 - 188*al^4*be^2*de^3*ga*p5^2 - 
        111*al^3*be^3*de^3*ga*p5^2 - 103*al^2*be^4*de^3*ga*p5^2 - 
        11*al*be^5*de^3*ga*p5^2 + 3*be^6*de^3*ga*p5^2 - 
        32*al^5*de^4*ga*p5^2 - 112*al^4*be*de^4*ga*p5^2 - 
        68*al^3*be^2*de^4*ga*p5^2 - 20*al^2*be^3*de^4*ga*p5^2 + 
        al*be^4*de^4*ga*p5^2 + 3*be^5*de^4*ga*p5^2 - 12*al^4*de^5*ga*p5^2 - 
        24*al^3*be*de^5*ga*p5^2 - 8*al^2*be^2*de^5*ga*p5^2 - 
        al*be^3*de^5*ga*p5^2 + be^4*de^5*ga*p5^2 - 7*al^6*be^2*ga^2*p5^2 - 
        67*al^5*be^3*ga^2*p5^2 - 175*al^4*be^4*ga^2*p5^2 - 
        138*al^3*be^5*ga^2*p5^2 - 36*al^2*be^6*ga^2*p5^2 - 
        3*al*be^7*ga^2*p5^2 - 2*al^7*de*ga^2*p5^2 - 31*al^6*be*de*ga^2*p5^2 - 
        114*al^5*be^2*de*ga^2*p5^2 - 307*al^4*be^3*de*ga^2*p5^2 - 
        462*al^3*be^4*de*ga^2*p5^2 - 226*al^2*be^5*de*ga^2*p5^2 - 
        31*al*be^6*de*ga^2*p5^2 - be^7*de*ga^2*p5^2 - 26*al^6*de^2*ga^2*
         p5^2 - 173*al^5*be*de^2*ga^2*p5^2 - 246*al^4*be^2*de^2*ga^2*p5^2 - 
        356*al^3*be^3*de^2*ga^2*p5^2 - 335*al^2*be^4*de^2*ga^2*p5^2 - 
        70*al*be^5*de^2*ga^2*p5^2 - 74*al^5*de^3*ga^2*p5^2 - 
        230*al^4*be*de^3*ga^2*p5^2 - 150*al^3*be^2*de^3*ga^2*p5^2 - 
        111*al^2*be^3*de^3*ga^2*p5^2 - 34*al*be^4*de^3*ga^2*p5^2 + 
        5*be^5*de^3*ga^2*p5^2 - 64*al^4*de^4*ga^2*p5^2 - 
        98*al^3*be*de^4*ga^2*p5^2 - 17*al^2*be^2*de^4*ga^2*p5^2 + 
        13*al*be^3*de^4*ga^2*p5^2 + 8*be^4*de^4*ga^2*p5^2 - 
        16*al^3*de^5*ga^2*p5^2 - 9*al^2*be*de^5*ga^2*p5^2 + 
        al*be^2*de^5*ga^2*p5^2 + 2*be^3*de^5*ga^2*p5^2 - 
        20*al^5*be^2*ga^3*p5^2 - 107*al^4*be^3*ga^3*p5^2 - 
        159*al^3*be^4*ga^3*p5^2 - 69*al^2*be^5*ga^3*p5^2 - 
        9*al*be^6*ga^3*p5^2 - 6*al^6*de*ga^3*p5^2 - 49*al^5*be*de*ga^3*p5^2 - 
        148*al^4*be^2*de*ga^3*p5^2 - 330*al^3*be^3*de*ga^3*p5^2 - 
        297*al^2*be^4*de*ga^3*p5^2 - 75*al*be^5*de*ga^3*p5^2 - 
        3*be^6*de*ga^3*p5^2 - 50*al^5*de^2*ga^3*p5^2 - 163*al^4*be*de^2*ga^3*
         p5^2 - 187*al^3*be^2*de^2*ga^3*p5^2 - 267*al^2*be^3*de^2*ga^3*p5^2 - 
        128*al*be^4*de^2*ga^3*p5^2 - 5*be^5*de^2*ga^3*p5^2 - 
        88*al^4*de^3*ga^3*p5^2 - 130*al^3*be*de^3*ga^3*p5^2 - 
        53*al^2*be^2*de^3*ga^3*p5^2 - 37*al*be^3*de^3*ga^3*p5^2 + 
        2*be^4*de^3*ga^3*p5^2 - 48*al^3*de^4*ga^3*p5^2 - 
        24*al^2*be*de^4*ga^3*p5^2 + 11*al*be^2*de^4*ga^3*p5^2 + 
        7*be^3*de^4*ga^3*p5^2 - 6*al^2*de^5*ga^3*p5^2 + 
        al*be*de^5*ga^3*p5^2 + be^2*de^5*ga^3*p5^2 - 19*al^4*be^2*ga^4*p5^2 - 
        69*al^3*be^3*ga^4*p5^2 - 54*al^2*be^4*ga^4*p5^2 - 
        9*al*be^5*ga^4*p5^2 - 6*al^5*de*ga^4*p5^2 - 33*al^4*be*de*ga^4*p5^2 - 
        87*al^3*be^2*de*ga^4*p5^2 - 147*al^2*be^3*de*ga^4*p5^2 - 
        65*al*be^4*de*ga^4*p5^2 - 3*be^5*de*ga^4*p5^2 - 
        38*al^4*de^2*ga^4*p5^2 - 60*al^3*be*de^2*ga^4*p5^2 - 
        75*al^2*be^2*de^2*ga^4*p5^2 - 76*al*be^3*de^2*ga^4*p5^2 - 
        6*be^4*de^2*ga^4*p5^2 - 42*al^3*de^3*ga^4*p5^2 - 
        22*al^2*be*de^3*ga^4*p5^2 - 10*al*be^2*de^3*ga^4*p5^2 + 
        be^3*de^3*ga^4*p5^2 - 12*al^2*de^4*ga^4*p5^2 + 
        2*al*be*de^4*ga^4*p5^2 + 2*be^2*de^4*ga^4*p5^2 - 
        6*al^3*be^2*ga^5*p5^2 - 15*al^2*be^3*ga^5*p5^2 - 
        3*al*be^4*ga^5*p5^2 - 2*al^4*de*ga^5*p5^2 - 8*al^3*be*de*ga^5*p5^2 - 
        18*al^2*be^2*de*ga^5*p5^2 - 19*al*be^3*de*ga^5*p5^2 - 
        be^4*de*ga^5*p5^2 - 10*al^3*de^2*ga^5*p5^2 - 5*al^2*be*de^2*ga^5*
         p5^2 - 11*al*be^2*de^2*ga^5*p5^2 - 2*be^3*de^2*ga^5*p5^2 - 
        6*al^2*de^3*ga^5*p5^2 + al*be*de^3*ga^5*p5^2 + be^2*de^3*ga^5*p5^2 + 
        20*al^5*be^4*p5^3 + 43*al^4*be^5*p5^3 + 16*al^3*be^6*p5^3 + 
        al^2*be^7*p5^3 + 4*al^7*be*de*p5^3 + 40*al^6*be^2*de*p5^3 + 
        39*al^5*be^3*de*p5^3 + 100*al^4*be^4*de*p5^3 + 
        102*al^3*be^5*de*p5^3 + 24*al^2*be^6*de*p5^3 + al*be^7*de*p5^3 + 
        2*al^7*de^2*p5^3 + 55*al^6*be*de^2*p5^3 + 151*al^5*be^2*de^2*p5^3 + 
        88*al^4*be^3*de^2*p5^3 + 138*al^3*be^4*de^2*p5^3 + 
        76*al^2*be^5*de^2*p5^3 + 8*al*be^6*de^2*p5^3 + 14*al^6*de^3*p5^3 + 
        126*al^5*be*de^3*p5^3 + 171*al^4*be^2*de^3*p5^3 + 
        72*al^3*be^3*de^3*p5^3 + 70*al^2*be^4*de^3*p5^3 + 
        17*al*be^5*de^3*p5^3 + 20*al^5*de^4*p5^3 + 98*al^4*be*de^4*p5^3 + 
        69*al^3*be^2*de^4*p5^3 + 27*al^2*be^3*de^4*p5^3 + 
        12*al*be^4*de^4*p5^3 + 8*al^4*de^5*p5^3 + 23*al^3*be*de^5*p5^3 + 
        9*al^2*be^2*de^5*p5^3 + 4*al*be^3*de^5*p5^3 + 40*al^5*be^3*ga*p5^3 + 
        138*al^4*be^4*ga*p5^3 + 131*al^3*be^5*ga*p5^3 + 
        35*al^2*be^6*ga*p5^3 + 2*al*be^7*ga*p5^3 + 2*al^7*de*ga*p5^3 + 
        45*al^6*be*de*ga*p5^3 + 144*al^5*be^2*de*ga*p5^3 + 
        255*al^4*be^3*de*ga*p5^3 + 403*al^3*be^4*de*ga*p5^3 + 
        220*al^2*be^5*de*ga*p5^3 + 18*al*be^6*de*ga*p5^3 - be^7*de*ga*p5^3 + 
        30*al^6*de^2*ga*p5^3 + 263*al^5*be*de^2*ga*p5^3 + 
        395*al^4*be^2*de^2*ga*p5^3 + 331*al^3*be^3*de^2*ga*p5^3 + 
        313*al^2*be^4*de^2*ga*p5^3 + 48*al*be^5*de^2*ga*p5^3 - 
        8*be^6*de^2*ga*p5^3 + 94*al^5*de^3*ga*p5^3 + 392*al^4*be*de^3*ga*
         p5^3 + 303*al^3*be^2*de^3*ga*p5^3 + 119*al^2*be^3*de^3*ga*p5^3 + 
        21*al*be^4*de^3*ga*p5^3 - 17*be^5*de^3*ga*p5^3 + 
        88*al^4*de^4*ga*p5^3 + 200*al^3*be*de^4*ga*p5^3 + 
        73*al^2*be^2*de^4*ga*p5^3 - 11*al*be^3*de^4*ga*p5^3 - 
        16*be^4*de^4*ga*p5^3 + 24*al^3*de^5*ga*p5^3 + 31*al^2*be*de^5*ga*
         p5^3 + 3*al*be^2*de^5*ga*p5^3 - 4*be^3*de^5*ga*p5^3 + 
        20*al^5*be^2*ga^2*p5^3 + 147*al^4*be^3*ga^2*p5^3 + 
        258*al^3*be^4*ga^2*p5^3 + 136*al^2*be^5*ga^2*p5^3 + 
        22*al*be^6*ga^2*p5^3 + be^7*ga^2*p5^3 + 16*al^6*de*ga^2*p5^3 + 
        123*al^5*be*de*ga^2*p5^3 + 261*al^4*be^2*de*ga^2*p5^3 + 
        516*al^3*be^3*de*ga^2*p5^3 + 492*al^2*be^4*de*ga^2*p5^3 + 
        121*al*be^5*de*ga^2*p5^3 + 5*be^6*de*ga^2*p5^3 + 
        108*al^5*de^2*ga^2*p5^3 + 430*al^4*be*de^2*ga^2*p5^3 + 
        407*al^3*be^2*de^2*ga^2*p5^3 + 395*al^2*be^3*de^2*ga^2*p5^3 + 
        151*al*be^4*de^2*ga^2*p5^3 - 5*be^5*de^2*ga^2*p5^3 + 
        200*al^4*de^3*ga^2*p5^3 + 395*al^3*be*de^3*ga^2*p5^3 + 
        125*al^2*be^2*de^3*ga^2*p5^3 - 13*al*be^3*de^3*ga^2*p5^3 - 
        35*be^4*de^3*ga^2*p5^3 + 120*al^3*de^4*ga^2*p5^3 + 
        104*al^2*be*de^4*ga^2*p5^3 - 35*al*be^2*de^4*ga^2*p5^3 - 
        37*be^3*de^4*ga^2*p5^3 + 20*al^2*de^5*ga^2*p5^3 + 
        3*al*be*de^5*ga^2*p5^3 - 7*be^2*de^5*ga^2*p5^3 + 
        52*al^4*be^2*ga^3*p5^3 + 187*al^3*be^3*ga^3*p5^3 + 
        183*al^2*be^4*ga^3*p5^3 + 51*al*be^5*ga^3*p5^3 + 3*be^6*ga^3*p5^3 + 
        34*al^5*de*ga^3*p5^3 + 136*al^4*be*de*ga^3*p5^3 + 
        265*al^3*be^2*de*ga^3*p5^3 + 416*al^2*be^3*de*ga^3*p5^3 + 
        210*al*be^4*de*ga^3*p5^3 + 19*be^5*de*ga^3*p5^3 + 
        148*al^4*de^2*ga^3*p5^3 + 291*al^3*be*de^2*ga^3*p5^3 + 
        210*al^2*be^2*de^2*ga^3*p5^3 + 166*al*be^3*de^2*ga^3*p5^3 + 
        15*be^4*de^2*ga^3*p5^3 + 172*al^3*de^3*ga^3*p5^3 + 
        130*al^2*be*de^3*ga^3*p5^3 - 21*al*be^2*de^3*ga^3*p5^3 - 
        27*be^3*de^3*ga^3*p5^3 + 60*al^2*de^4*ga^3*p5^3 - 
        4*al*be*de^4*ga^3*p5^3 - 27*be^2*de^4*ga^3*p5^3 + 
        4*al*de^5*ga^3*p5^3 - 3*be*de^5*ga^3*p5^3 + 44*al^3*be^2*ga^4*p5^3 + 
        93*al^2*be^3*ga^4*p5^3 + 44*al*be^4*ga^4*p5^3 + 3*be^5*ga^4*p5^3 + 
        28*al^4*de*ga^4*p5^3 + 63*al^3*be*de*ga^4*p5^3 + 
        129*al^2*be^2*de*ga^4*p5^3 + 127*al*be^3*de*ga^4*p5^3 + 
        19*be^4*de*ga^4*p5^3 + 84*al^3*de^2*ga^4*p5^3 + 
        70*al^2*be*de^2*ga^4*p5^3 + 56*al*be^2*de^2*ga^4*p5^3 + 
        14*be^3*de^2*ga^4*p5^3 + 56*al^2*de^3*ga^4*p5^3 - 
        12*be^2*de^3*ga^4*p5^3 + 8*al*de^4*ga^4*p5^3 - 6*be*de^4*ga^4*p5^3 + 
        12*al^2*be^2*ga^5*p5^3 + 13*al*be^3*ga^5*p5^3 + be^4*ga^5*p5^3 + 
        8*al^3*de*ga^5*p5^3 + 9*al^2*be*de*ga^5*p5^3 + 
        21*al*be^2*de*ga^5*p5^3 + 6*be^3*de*ga^5*p5^3 + 
        16*al^2*de^2*ga^5*p5^3 + al*be*de^2*ga^5*p5^3 + 
        2*be^2*de^2*ga^5*p5^3 + 4*al*de^3*ga^5*p5^3 - 3*be*de^3*ga^5*p5^3 - 
        28*al^4*be^4*p5^4 - 32*al^3*be^5*p5^4 - 5*al^2*be^6*p5^4 - 
        20*al^6*be*de*p5^4 - 72*al^5*be^2*de*p5^4 - 45*al^4*be^3*de*p5^4 - 
        100*al^3*be^4*de*p5^4 - 55*al^2*be^5*de*p5^4 - 5*al*be^6*de*p5^4 - 
        10*al^6*de^2*p5^4 - 127*al^5*be*de^2*p5^4 - 191*al^4*be^2*de^2*p5^4 - 
        91*al^3*be^3*de^2*p5^4 - 102*al^2*be^4*de^2*p5^4 - 
        23*al*be^5*de^2*p5^4 - 36*al^5*de^3*p5^4 - 199*al^4*be*de^3*p5^4 - 
        162*al^3*be^2*de^3*p5^4 - 61*al^2*be^3*de^3*p5^4 - 
        30*al*be^4*de^3*p5^4 - 36*al^4*de^4*p5^4 - 108*al^3*be*de^4*p5^4 - 
        48*al^2*be^2*de^4*p5^4 - 15*al*be^3*de^4*p5^4 - 10*al^3*de^5*p5^4 - 
        16*al^2*be*de^5*p5^4 - 5*al*be^2*de^5*p5^4 - 56*al^4*be^3*ga*p5^4 - 
        130*al^3*be^4*ga*p5^4 - 78*al^2*be^5*ga*p5^4 - 10*al*be^6*ga*p5^4 - 
        10*al^6*de*ga*p5^4 - 109*al^5*be*de*ga*p5^4 - 202*al^4*be^2*de*ga*
         p5^4 - 242*al^3*be^3*de*ga*p5^4 - 267*al^2*be^4*de*ga*p5^4 - 
        55*al*be^5*de*ga*p5^4 + 5*be^6*de*ga*p5^4 - 82*al^5*de^2*ga*p5^4 - 
        419*al^4*be*de^2*ga*p5^4 - 374*al^3*be^2*de^2*ga*p5^4 - 
        201*al^2*be^3*de^2*ga*p5^4 - 61*al*be^4*de^2*ga*p5^4 + 
        23*be^5*de^2*ga*p5^4 - 164*al^4*de^3*ga*p5^4 - 432*al^3*be*de^3*ga*
         p5^4 - 173*al^2*be^2*de^3*ga*p5^4 + 23*al*be^3*de^3*ga*p5^4 + 
        42*be^4*de^3*ga*p5^4 - 104*al^3*de^4*ga*p5^4 - 146*al^2*be*de^4*ga*
         p5^4 - 3*al*be^2*de^4*ga*p5^4 + 31*be^3*de^4*ga*p5^4 - 
        18*al^2*de^5*ga*p5^4 - 13*al*be*de^5*ga*p5^4 + 5*be^2*de^5*ga*p5^4 - 
        28*al^4*be^2*ga^2*p5^4 - 164*al^3*be^3*ga^2*p5^4 - 
        189*al^2*be^4*ga^2*p5^4 - 60*al*be^5*ga^2*p5^4 - 5*be^6*ga^2*p5^4 - 
        46*al^5*de*ga^2*p5^4 - 202*al^4*be*de*ga^2*p5^4 - 
        261*al^3*be^2*de*ga^2*p5^4 - 370*al^2*be^3*de*ga^2*p5^4 - 
        178*al*be^4*de*ga^2*p5^4 - 9*be^5*de*ga^2*p5^4 - 
        200*al^4*de^2*ga^2*p5^4 - 465*al^3*be*de^2*ga^2*p5^4 - 
        215*al^2*be^2*de^2*ga^2*p5^4 - 51*al*be^3*de^2*ga^2*p5^4 + 
        33*be^4*de^2*ga^2*p5^4 - 244*al^3*de^3*ga^2*p5^4 - 
        252*al^2*be*de^3*ga^2*p5^4 + 79*al*be^2*de^3*ga^2*p5^4 + 
        91*be^3*de^3*ga^2*p5^4 - 92*al^2*de^4*ga^2*p5^4 - 
        12*al*be*de^4*ga^2*p5^4 + 53*be^2*de^4*ga^2*p5^4 - 
        8*al*de^5*ga^2*p5^4 + 5*be*de^5*ga^2*p5^4 - 66*al^3*be^2*ga^3*p5^4 - 
        164*al^2*be^3*ga^3*p5^4 - 100*al*be^4*ga^3*p5^4 - 14*be^5*ga^3*p5^4 - 
        72*al^4*de*ga^3*p5^4 - 159*al^3*be*de*ga^3*p5^4 - 
        194*al^2*be^2*de*ga^3*p5^4 - 197*al*be^3*de*ga^3*p5^4 - 
        38*be^4*de*ga^3*p5^4 - 196*al^3*de^2*ga^3*p5^4 - 
        186*al^2*be*de^2*ga^3*p5^4 - 16*al*be^2*de^2*ga^3*p5^4 + 
        12*be^3*de^2*ga^3*p5^4 - 140*al^2*de^3*ga^3*p5^4 + 
        2*al*be*de^3*ga^3*p5^4 + 66*be^2*de^3*ga^3*p5^4 - 
        24*al*de^4*ga^3*p5^4 + 22*be*de^4*ga^3*p5^4 - 48*al^2*be^2*ga^4*
         p5^4 - 60*al*be^3*ga^4*p5^4 - 13*be^4*ga^4*p5^4 - 
        46*al^3*de*ga^4*p5^4 - 48*al^2*be*de*ga^4*p5^4 - 
        71*al*be^2*de*ga^4*p5^4 - 30*be^3*de*ga^4*p5^4 - 
        76*al^2*de^2*ga^4*p5^4 - 11*al*be*de^2*ga^4*p5^4 + 
        6*be^2*de^2*ga^4*p5^4 - 24*al*de^3*ga^4*p5^4 + 17*be*de^3*ga^4*p5^4 - 
        10*al*be^2*ga^5*p5^4 - 4*be^3*ga^5*p5^4 - 10*al^2*de*ga^5*p5^4 - 
        2*al*be*de*ga^5*p5^4 - 6*be^2*de*ga^5*p5^4 - 8*al*de^2*ga^5*p5^4 + 
        4*be*de^2*ga^5*p5^4 + 19*al^3*be^4*p5^5 + 9*al^2*be^5*p5^5 + 
        36*al^5*be*de*p5^5 + 56*al^4*be^2*de*p5^5 + 26*al^3*be^3*de*p5^5 + 
        43*al^2*be^4*de*p5^5 + 9*al*be^5*de*p5^5 + 18*al^5*de^2*p5^5 + 
        137*al^4*be*de^2*p5^5 + 110*al^3*be^2*de^2*p5^5 + 
        43*al^2*be^3*de^2*p5^5 + 24*al*be^4*de^2*p5^5 + 42*al^4*de^3*p5^5 + 
        149*al^3*be*de^3*p5^5 + 66*al^2*be^2*de^3*p5^5 + 
        17*al*be^3*de^3*p5^5 + 28*al^3*de^4*p5^5 + 52*al^2*be*de^4*p5^5 + 
        12*al*be^2*de^4*p5^5 + 4*al^2*de^5*p5^5 + 4*al*be*de^5*p5^5 + 
        38*al^3*be^3*ga*p5^5 + 59*al^2*be^4*ga*p5^5 + 18*al*be^5*ga*p5^5 + 
        18*al^5*de*ga*p5^5 + 123*al^4*be*de*ga*p5^5 + 120*al^3*be^2*de*ga*
         p5^5 + 94*al^2*be^3*de*ga*p5^5 + 49*al*be^4*de*ga*p5^5 - 
        9*be^5*de*ga*p5^5 + 102*al^4*de^2*ga*p5^5 + 314*al^3*be*de^2*ga*
         p5^5 + 125*al^2*be^2*de^2*ga*p5^5 - 9*al*be^3*de^2*ga*p5^5 - 
        36*be^4*de^2*ga*p5^5 + 134*al^3*de^3*ga*p5^5 + 206*al^2*be*de^3*ga*
         p5^5 - 7*al*be^2*de^3*ga*p5^5 - 53*be^3*de^3*ga*p5^5 + 
        52*al^2*de^4*ga*p5^5 + 36*al*be*de^4*ga*p5^5 - 20*be^2*de^4*ga*p5^5 + 
        4*al*de^5*ga*p5^5 + 19*al^3*be^2*ga^2*p5^5 + 91*al^2*be^3*ga^2*p5^5 + 
        61*al*be^4*ga^2*p5^5 + 9*be^5*ga^2*p5^5 + 60*al^4*de*ga^2*p5^5 + 
        149*al^3*be*de*ga^2*p5^5 + 95*al^2*be^2*de*ga^2*p5^5 + 
        71*al*be^3*de*ga^2*p5^5 - be^4*de*ga^2*p5^5 + 176*al^3*de^2*ga^2*
         p5^5 + 198*al^2*be*de^2*ga^2*p5^5 - 54*al*be^2*de^2*ga^2*p5^5 - 
        72*be^3*de^2*ga^2*p5^5 + 132*al^2*de^3*ga^2*p5^5 + 
        16*al*be*de^3*ga^2*p5^5 - 90*be^2*de^3*ga^2*p5^5 + 
        24*al*de^4*ga^2*p5^5 - 20*be*de^4*ga^2*p5^5 + 41*al^2*be^2*ga^3*
         p5^5 + 68*al*be^3*ga^3*p5^5 + 21*be^4*ga^3*p5^5 + 
        70*al^3*de*ga^3*p5^5 + 72*al^2*be*de*ga^3*p5^5 + 
        36*al*be^2*de*ga^3*p5^5 + 18*be^3*de*ga^3*p5^5 + 
        116*al^2*de^2*ga^3*p5^5 + 3*al*be*de^2*ga^3*p5^5 - 
        50*be^2*de^2*ga^3*p5^5 + 40*al*de^3*ga^3*p5^5 - 
        37*be*de^3*ga^3*p5^5 + 25*al*be^2*ga^4*p5^5 + 15*be^3*ga^4*p5^5 + 
        32*al^2*de*ga^4*p5^5 + 9*al*be*de*ga^4*p5^5 + 9*be^2*de*ga^4*p5^5 + 
        24*al*de^2*ga^4*p5^5 - 14*be*de^2*ga^4*p5^5 + 3*be^2*ga^5*p5^5 + 
        4*al*de*ga^5*p5^5 - be*de*ga^5*p5^5 - 5*al^2*be^4*p5^6 - 
        28*al^4*be*de*p5^6 - 16*al^3*be^2*de*p5^6 - 6*al^2*be^3*de*p5^6 - 
        5*al*be^4*de*p5^6 - 14*al^4*de^2*p5^6 - 68*al^3*be*de^2*p5^6 - 
        23*al^2*be^2*de^2*p5^6 - 6*al*be^3*de^2*p5^6 - 22*al^3*de^3*p5^6 - 
        48*al^2*be*de^3*p5^6 - 7*al*be^2*de^3*p5^6 - 8*al^2*de^4*p5^6 - 
        8*al*be*de^4*p5^6 - 10*al^2*be^3*ga*p5^6 - 10*al*be^4*ga*p5^6 - 
        14*al^4*de*ga*p5^6 - 64*al^3*be*de*ga*p5^6 - 19*al^2*be^2*de*ga*
         p5^6 - 2*al*be^3*de*ga*p5^6 + 9*be^4*de*ga*p5^6 - 
        58*al^3*de^2*ga*p5^6 - 99*al^2*be*de^2*ga*p5^6 + 
        11*al*be^2*de^2*ga*p5^6 + 30*be^3*de^2*ga*p5^6 - 
        46*al^2*de^3*ga*p5^6 - 31*al*be*de^3*ga*p5^6 + 23*be^2*de^3*ga*p5^6 - 
        8*al*de^4*ga*p5^6 - 5*al^2*be^2*ga^2*p5^6 - 20*al*be^3*ga^2*p5^6 - 
        5*be^4*ga^2*p5^6 - 36*al^3*de*ga^2*p5^6 - 41*al^2*be*de*ga^2*p5^6 + 
        9*al*be^2*de*ga^2*p5^6 + 16*be^3*de*ga^2*p5^6 - 
        68*al^2*de^2*ga^2*p5^6 - 7*al*be*de^2*ga^2*p5^6 + 
        52*be^2*de^2*ga^2*p5^6 - 24*al*de^3*ga^2*p5^6 + 
        23*be*de^3*ga^2*p5^6 - 10*al*be^2*ga^3*p5^6 - 10*be^3*ga^3*p5^6 - 
        30*al^2*de*ga^3*p5^6 - 2*al*be*de*ga^3*p5^6 + 10*be^2*de*ga^3*p5^6 - 
        24*al*de^2*ga^3*p5^6 + 22*be*de^2*ga^3*p5^6 - 5*be^2*ga^4*p5^6 - 
        8*al*de*ga^4*p5^6 + 3*be*de*ga^4*p5^6 + 8*al^3*be*de*p5^7 + 
        4*al^3*de^2*p5^7 + 12*al^2*be*de^2*p5^7 + 4*al^2*de^3*p5^7 + 
        4*al*be*de^3*p5^7 + 4*al^3*de*ga*p5^7 + 12*al^2*be*de*ga*p5^7 - 
        4*al*be^2*de*ga*p5^7 - 4*be^3*de*ga*p5^7 + 12*al^2*de^2*ga*p5^7 + 
        8*al*be*de^2*ga*p5^7 - 8*be^2*de^2*ga*p5^7 + 4*al*de^3*ga*p5^7 + 
        8*al^2*de*ga^2*p5^7 - 8*be^2*de*ga^2*p5^7 + 8*al*de^2*ga^2*p5^7 - 
        8*be*de^2*ga^2*p5^7 + 4*al*de*ga^3*p5^7 - 4*be*de*ga^3*p5^7)/
       (al*be*(be + de)*(al + ga)*(be + ga)*(al + de + ga)*(be - 2*p5)*
        (be - p5)*(de - p5)*(al + de - p5)*(be + de - p5)*(al + ga - p5)*
        (be + ga - p5)*p5*(-al + p5)*(-al + 2*p5)), 
      (al^4*be^2 + al^3*be^3 + al^2*be^4 - 3*al^4*be*de - 2*al^3*be^2*de - 
        2*al^2*be^3*de - 2*al*be^4*de + al^4*be*ga + 3*al^3*be^2*ga + 
        3*al^2*be^3*ga + al*be^4*ga - 2*al^4*de*ga - 7*al^3*be*de*ga - 
        5*al^2*be^2*de*ga - 5*al*be^3*de*ga - be^4*de*ga + 2*al^3*be*ga^2 + 
        3*al^2*be^2*ga^2 + 2*al*be^3*ga^2 - 4*al^3*de*ga^2 - 
        5*al^2*be*de*ga^2 - 4*al*be^2*de*ga^2 - 2*be^3*de*ga^2 + 
        al^2*be*ga^3 + al*be^2*ga^3 - 2*al^2*de*ga^3 - al*be*de*ga^3 - 
        be^2*de*ga^3 - 5*al^3*be^2*p5 - 5*al^2*be^3*p5 - al*be^4*p5 + 
        2*al^4*de*p5 + 14*al^3*be*de*p5 + 10*al^2*be^2*de*p5 + 
        10*al*be^3*de*p5 + 2*be^4*de*p5 - 5*al^3*be*ga*p5 - 
        14*al^2*be^2*ga*p5 - 7*al*be^3*ga*p5 - be^4*ga*p5 + 
        12*al^3*de*ga*p5 + 29*al^2*be*de*ga*p5 + 22*al*be^2*de*ga*p5 + 
        8*be^3*de*ga*p5 - 9*al^2*be*ga^2*p5 - 10*al*be^2*ga^2*p5 - 
        2*be^3*ga^2*p5 + 16*al^2*de*ga^2*p5 + 18*al*be*de*ga^2*p5 + 
        9*be^2*de*ga^2*p5 - 4*al*be*ga^3*p5 - be^2*ga^3*p5 + 
        6*al*de*ga^3*p5 + 3*be*de*ga^3*p5 + 9*al^2*be^2*p5^2 + 
        4*al*be^3*p5^2 - 8*al^3*de*p5^2 - 23*al^2*be*de*p5^2 - 
        18*al*be^2*de*p5^2 - 8*be^3*de*p5^2 + 9*al^2*be*ga*p5^2 + 
        16*al*be^2*ga*p5^2 + 4*be^3*ga*p5^2 - 24*al^2*de*ga*p5^2 - 
        40*al*be*de*ga*p5^2 - 19*be^2*de*ga*p5^2 + 12*al*be*ga^2*p5^2 + 
        7*be^2*ga^2*p5^2 - 20*al*de*ga^2*p5^2 - 15*be*de*ga^2*p5^2 + 
        3*be*ga^3*p5^2 - 4*de*ga^3*p5^2 - 5*al*be^2*p5^3 + 10*al^2*de*p5^3 + 
        16*al*be*de*p5^3 + 10*be^2*de*p5^3 - 5*al*be*ga*p5^3 - 
        5*be^2*ga*p5^3 + 18*al*de*ga*p5^3 + 18*be*de*ga*p5^3 - 
        5*be*ga^2*p5^3 + 8*de*ga^2*p5^3 - 4*al*de*p5^4 - 4*be*de*p5^4 - 
        4*de*ga*p5^4)/((-1 + b)*be*(al + ga)*(be + ga)*(al - 2*p5)*
        (be - 2*p5)*(al - p5)*(be - p5)*(de - p5)*(al + ga - p5)*
        (be + ga - p5)*(-1 + z))}, {0, (2*be + ga - p5)/
       ((-1 + b)*be*ga*(be + ga)*(be - p5)*(be + ga - p5)*(-1 + z)), 
      (be^2 - 2*be*de + be*ga - de*ga + de*p5)/((-1 + b)*be*ga*(be + ga)*
        (be - p5)*(de - p5)*(be + ga - p5)*(-1 + z)), 
      -((2*al^2*be + al*be^2 + be^3 + al^2*ga + 4*al*be*ga + 2*be^2*ga + 
         2*al*ga^2 + 2*be*ga^2 + ga^3 - al^2*p5 - 3*al*be*p5 - 2*be^2*p5 - 
         3*al*ga*p5 - 4*be*ga*p5 - 2*ga^2*p5 + al*p5^2 + be*p5^2 + ga*p5^2)/
        ((-1 + b)*be*ga*(al + ga)*(be + ga)*(be - p5)*(al + ga - p5)*
         (be + ga - p5)*(-1 + z))), -((al^2*be^2 + al*be^3 - 2*al^2*be*de - 
         al*be^2*de - be^3*de + al^2*be*ga + 3*al*be^2*ga + be^3*ga - 
         al^2*de*ga - 4*al*be*de*ga - 2*be^2*de*ga + 2*al*be*ga^2 + 
         2*be^2*ga^2 - 2*al*de*ga^2 - 2*be*de*ga^2 + be*ga^3 - de*ga^3 - 
         2*al*be^2*p5 + al^2*de*p5 + 3*al*be*de*p5 + 2*be^2*de*p5 - 
         2*al*be*ga*p5 - 2*be^2*ga*p5 + 3*al*de*ga*p5 + 4*be*de*ga*p5 - 
         2*be*ga^2*p5 + 2*de*ga^2*p5 - al*de*p5^2 - be*de*p5^2 - de*ga*p5^2)/
        ((-1 + b)*be*ga*(al + ga)*(be + ga)*(be - p5)*(de - p5)*
         (al + ga - p5)*(be + ga - p5)*(-1 + z))), 
      (al^3*be^2*de^2*ga + al^2*be^3*de^2*ga + 2*al^2*be^2*de^2*ga^2 - 
        al^3*be^3*ga*p5 - al^3*be*de^2*ga*p5 - 3*al^2*be^2*de^2*ga*p5 - 
        al*be^3*de^2*ga*p5 - al^3*be^2*ga^2*p5 - al^2*be^3*ga^2*p5 - 
        2*al^2*be*de^2*ga^2*p5 - 2*al*be^2*de^2*ga^2*p5 - al^2*be^2*ga^3*p5 + 
        2*al^3*be*de^2*p5^2 + 2*al^2*be^2*de^2*p5^2 + 2*al*be^3*de^2*p5^2 + 
        al^3*be^2*ga*p5^2 + al^2*be^3*ga*p5^2 + al^3*de^2*ga*p5^2 + 
        7*al^2*be*de^2*ga*p5^2 + 7*al*be^2*de^2*ga*p5^2 + be^3*de^2*ga*p5^2 + 
        al^3*be*ga^2*p5^2 + 2*al^2*be^2*ga^2*p5^2 + al*be^3*ga^2*p5^2 + 
        2*al^2*de^2*ga^2*p5^2 + 6*al*be*de^2*ga^2*p5^2 + 
        2*be^2*de^2*ga^2*p5^2 + al^2*be*ga^3*p5^2 + al*be^2*ga^3*p5^2 + 
        al*de^2*ga^3*p5^2 + be*de^2*ga^3*p5^2 - al^3*be^2*p5^3 - 
        al^2*be^3*p5^3 - al^3*de^2*p5^3 - 5*al^2*be*de^2*p5^3 - 
        5*al*be^2*de^2*p5^3 - be^3*de^2*p5^3 - al^3*be*ga*p5^3 - 
        4*al^2*be^2*ga*p5^3 - al*be^3*ga*p5^3 - 4*al^2*de^2*ga*p5^3 - 
        11*al*be*de^2*ga*p5^3 - 4*be^2*de^2*ga*p5^3 - 3*al^2*be*ga^2*p5^3 - 
        3*al*be^2*ga^2*p5^3 - 4*al*de^2*ga^2*p5^3 - 4*be*de^2*ga^2*p5^3 - 
        2*al*be*ga^3*p5^3 - de^2*ga^3*p5^3 + 2*al^2*be^2*p5^4 + 
        2*al^2*de^2*p5^4 + 4*al*be*de^2*p5^4 + 2*be^2*de^2*p5^4 + 
        2*al^2*be*ga*p5^4 + 2*al*be^2*ga*p5^4 + 4*al*de^2*ga*p5^4 + 
        4*be*de^2*ga*p5^4 + 2*al*be*ga^2*p5^4 + 2*de^2*ga^2*p5^4 - 
        al*de^2*p5^5 - be*de^2*p5^5 - de^2*ga*p5^5)/((-1 + b)^2*be*ga*
        (al + ga)*(be + ga)*(be + de + ga)*(al - p5)*(be - p5)*(de - p5)*
        (ga - p5)*(al + ga - p5)*(be + ga - p5)*p5*(-1 + z)^2), 
      (al^2*be^2 + al*be^2*ga - be^3*ga - be^2*ga^2 + al^2*be*p5 + be^3*p5 + 
        al^2*ga*p5 + 3*al*be*ga*p5 + 3*be^2*ga*p5 + 2*al*ga^2*p5 + 
        3*be*ga^2*p5 + ga^3*p5 - al^2*p5^2 - 2*al*be*p5^2 - 2*be^2*p5^2 - 
        3*al*ga*p5^2 - 4*be*ga*p5^2 - 2*ga^2*p5^2 + al*p5^3 + be*p5^3 + 
        ga*p5^3)/((-1 + b)*be*(al + ga)*(be + ga)*(be - p5)*(ga - p5)*
        (al + ga - p5)*(be + ga - p5)*p5*(-1 + z)), 
      (al^2*be^3 - al^2*be^2*de + al^2*be^2*ga + al*be^3*ga - al*be^2*de*ga + 
        be^3*de*ga + al*be^2*ga^2 + be^2*de*ga^2 - al^2*be*de*p5 - 
        be^3*de*p5 + al*be^2*ga*p5 - al^2*de*ga*p5 - 3*al*be*de*ga*p5 - 
        3*be^2*de*ga*p5 + al*be*ga^2*p5 + be^2*ga^2*p5 - 2*al*de*ga^2*p5 - 
        3*be*de*ga^2*p5 + be*ga^3*p5 - de*ga^3*p5 - al*be^2*p5^2 + 
        al^2*de*p5^2 + 2*al*be*de*p5^2 + 2*be^2*de*p5^2 - al*be*ga*p5^2 - 
        be^2*ga*p5^2 + 3*al*de*ga*p5^2 + 4*be*de*ga*p5^2 - be*ga^2*p5^2 + 
        2*de*ga^2*p5^2 - al*de*p5^3 - be*de*p5^3 - de*ga*p5^3)/
       ((-1 + b)*be*(al + ga)*(be + ga)*(be - p5)*(de - p5)*(ga - p5)*
        (al + ga - p5)*(be + ga - p5)*p5*(-1 + z)), 
      (al^3*be^2*de^2 + al^2*be^3*de^2 + 2*al^2*be^2*de^2*ga - al^3*be^3*p5 + 
        al^3*be*de^2*p5 - al^2*be^2*de^2*p5 + al*be^3*de^2*p5 - 
        al^3*be^2*ga*p5 - al^2*be^3*ga*p5 + al^3*de^2*ga*p5 + 
        3*al^2*be*de^2*ga*p5 + 3*al*be^2*de^2*ga*p5 + be^3*de^2*ga*p5 - 
        al^2*be^2*ga^2*p5 + 2*al^2*de^2*ga^2*p5 + 4*al*be*de^2*ga^2*p5 + 
        2*be^2*de^2*ga^2*p5 + al*de^2*ga^3*p5 + be*de^2*ga^3*p5 - 
        al^3*de^2*p5^2 - 3*al^2*be*de^2*p5^2 - 3*al*be^2*de^2*p5^2 - 
        be^3*de^2*p5^2 - al^2*be^2*ga*p5^2 - 4*al^2*de^2*ga*p5^2 - 
        8*al*be*de^2*ga*p5^2 - 4*be^2*de^2*ga*p5^2 - al^2*be*ga^2*p5^2 - 
        al*be^2*ga^2*p5^2 - 4*al*de^2*ga^2*p5^2 - 4*be*de^2*ga^2*p5^2 - 
        al*be*ga^3*p5^2 - de^2*ga^3*p5^2 + al^2*be^2*p5^3 + 
        2*al^2*de^2*p5^3 + 3*al*be*de^2*p5^3 + 2*be^2*de^2*p5^3 + 
        al^2*be*ga*p5^3 + al*be^2*ga*p5^3 + 4*al*de^2*ga*p5^3 + 
        4*be*de^2*ga*p5^3 + al*be*ga^2*p5^3 + 2*de^2*ga^2*p5^3 - 
        al*de^2*p5^4 - be*de^2*p5^4 - de^2*ga*p5^4)/((-1 + b)^2*be*(al + ga)*
        (be + ga)*(be + de + ga)*(al - p5)*(be - p5)*(de - p5)*(ga - p5)*
        (al + ga - p5)*(be + ga - p5)*p5*(-1 + z)^2)}, 
     {0, (-3*al*be^4 + be^5 - 9*al*be^3*de + 3*be^4*de - 9*al*be^2*de^2 + 
        3*be^3*de^2 - 3*al*be*de^3 + be^2*de^3 - 5*al*be^3*ga + 2*be^4*ga - 
        12*al*be^2*de*ga + 5*be^3*de*ga - 9*al*be*de^2*ga + 4*be^2*de^2*ga - 
        2*al*de^3*ga + be*de^3*ga - 2*al*be^2*ga^2 + be^3*ga^2 - 
        4*al*be*de*ga^2 + 2*be^2*de*ga^2 - 2*al*de^2*ga^2 + be*de^2*ga^2 + 
        11*al*be^3*p5 - 4*be^4*p5 + 20*al*be^2*de*p5 - 5*be^3*de*p5 + 
        12*al*be*de^2*p5 - 2*be^2*de^2*p5 + 2*al*de^3*p5 + 15*al*be^2*ga*p5 - 
        7*be^3*ga*p5 + 19*al*be*de*ga*p5 - 7*be^2*de*ga*p5 + 
        6*al*de^2*ga*p5 - 2*be*de^2*ga*p5 + 5*al*be*ga^2*p5 - 
        3*be^2*ga^2*p5 + 4*al*de*ga^2*p5 - 2*be*de*ga^2*p5 - 
        12*al*be^2*p5^2 + 5*be^3*p5^2 - 13*al*be*de*p5^2 + 2*be^2*de*p5^2 - 
        4*al*de^2*p5^2 - 11*al*be*ga*p5^2 + 7*be^2*ga*p5^2 - 
        6*al*de*ga*p5^2 + 2*be*de*ga*p5^2 - 2*al*ga^2*p5^2 + 2*be*ga^2*p5^2 + 
        4*al*be*p5^3 - 2*be^2*p5^3 + 2*al*de*p5^3 + 2*al*ga*p5^3 - 
        2*be*ga*p5^3)/(al*be*de*(be + de)*(be + ga)*(be - 2*p5)*(be - p5)*
        (be + de - p5)*(be + ga - p5)), 
      -((-6*al*be^3 + 3*be^4 - 8*al*be^2*de + 3*be^3*de - 3*al*be*de^2 + 
         be^2*de^2 - 8*al*be^2*ga + 5*be^3*ga - 8*al*be*de*ga + 
         4*be^2*de*ga - 2*al*de^2*ga + be*de^2*ga - 3*al*be*ga^2 + 
         2*be^2*ga^2 - 2*al*de*ga^2 + be*de*ga^2 + 10*al*be^2*p5 - 
         5*be^3*p5 + 9*al*be*de*p5 - 2*be^2*de*p5 + 2*al*de^2*p5 + 
         9*al*be*ga*p5 - 7*be^2*ga*p5 + 4*al*de*ga*p5 - 2*be*de*ga*p5 + 
         2*al*ga^2*p5 - 2*be*ga^2*p5 - 4*al*be*p5^2 + 2*be^2*p5^2 - 
         2*al*de*p5^2 - 2*al*ga*p5^2 + 2*be*ga*p5^2)/(al*be*(be + de)*
         (be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5))), 
      (3*al^7*be^4 + al^6*be^5 + al^5*be^6 + al^4*be^7 + 9*al^7*be^3*de + 
        9*al^6*be^4*de + 5*al^5*be^5*de + 5*al^4*be^6*de + 2*al^3*be^7*de + 
        9*al^7*be^2*de^2 + 21*al^6*be^3*de^2 + 12*al^5*be^4*de^2 + 
        10*al^4*be^5*de^2 + 7*al^3*be^6*de^2 + al^2*be^7*de^2 + 
        3*al^7*be*de^3 + 19*al^6*be^2*de^3 + 16*al^5*be^3*de^3 + 
        10*al^4*be^4*de^3 + 9*al^3*be^5*de^3 + 3*al^2*be^6*de^3 + 
        6*al^6*be*de^4 + 11*al^5*be^2*de^4 + 5*al^4*be^3*de^4 + 
        5*al^3*be^4*de^4 + 3*al^2*be^5*de^4 + 3*al^5*be*de^5 + 
        al^4*be^2*de^5 + al^3*be^3*de^5 + al^2*be^4*de^5 + 5*al^7*be^3*ga + 
        10*al^6*be^4*ga + 4*al^5*be^5*ga + 4*al^4*be^6*ga + al^3*be^7*ga + 
        12*al^7*be^2*de*ga + 39*al^6*be^3*de*ga + 28*al^5*be^4*de*ga + 
        18*al^4*be^5*de*ga + 10*al^3*be^6*de*ga + al^2*be^7*de*ga + 
        9*al^7*be*de^2*ga + 52*al^6*be^2*de^2*ga + 64*al^5*be^3*de^2*ga + 
        36*al^4*be^4*de^2*ga + 25*al^3*be^5*de^2*ga + 6*al^2*be^6*de^2*ga + 
        2*al^7*de^3*ga + 27*al^6*be*de^3*ga + 62*al^5*be^2*de^3*ga + 
        40*al^4*be^3*de^3*ga + 26*al^3*be^4*de^3*ga + 11*al^2*be^5*de^3*ga + 
        4*al^6*de^4*ga + 24*al^5*be*de^4*ga + 24*al^4*be^2*de^4*ga + 
        12*al^3*be^3*de^4*ga + 8*al^2*be^4*de^4*ga + 2*al^5*de^5*ga + 
        6*al^4*be*de^5*ga + 2*al^3*be^2*de^5*ga + 2*al^2*be^3*de^5*ga + 
        2*al^7*be^2*ga^2 + 15*al^6*be^3*ga^2 + 12*al^5*be^4*ga^2 + 
        6*al^4*be^5*ga^2 + 3*al^3*be^6*ga^2 + 4*al^7*be*de*ga^2 + 
        40*al^6*be^2*de*ga^2 + 58*al^5*be^3*de*ga^2 + 32*al^4*be^4*de*ga^2 + 
        17*al^3*be^5*de*ga^2 + 3*al^2*be^6*de*ga^2 + 2*al^7*de^2*ga^2 + 
        35*al^6*be*de^2*ga^2 + 92*al^5*be^2*de^2*ga^2 + 
        68*al^4*be^3*de^2*ga^2 + 34*al^3*be^4*de^2*ga^2 + 
        11*al^2*be^5*de^2*ga^2 + 10*al^6*de^3*ga^2 + 58*al^5*be*de^3*ga^2 + 
        68*al^4*be^2*de^3*ga^2 + 32*al^3*be^3*de^3*ga^2 + 
        14*al^2*be^4*de^3*ga^2 + 12*al^5*de^4*ga^2 + 30*al^4*be*de^4*ga^2 + 
        15*al^3*be^2*de^4*ga^2 + 7*al^2*be^3*de^4*ga^2 + 4*al^4*de^5*ga^2 + 
        3*al^3*be*de^5*ga^2 + al^2*be^2*de^5*ga^2 + 6*al^6*be^2*ga^3 + 
        15*al^5*be^3*ga^3 + 6*al^4*be^4*ga^3 + 3*al^3*be^5*ga^3 + 
        12*al^6*be*de*ga^3 + 46*al^5*be^2*de*ga^3 + 35*al^4*be^3*de*ga^3 + 
        14*al^3*be^4*de*ga^3 + 3*al^2*be^5*de*ga^3 + 6*al^6*de^2*ga^3 + 
        47*al^5*be*de^2*ga^3 + 64*al^4*be^2*de^2*ga^3 + 
        27*al^3*be^3*de^2*ga^3 + 8*al^2*be^4*de^2*ga^3 + 16*al^5*de^3*ga^3 + 
        47*al^4*be*de^3*ga^3 + 26*al^3*be^2*de^3*ga^3 + 
        7*al^2*be^3*de^3*ga^3 + 12*al^4*de^4*ga^3 + 12*al^3*be*de^4*ga^3 + 
        2*al^2*be^2*de^4*ga^3 + 2*al^3*de^5*ga^3 + 6*al^5*be^2*ga^4 + 
        5*al^4*be^3*ga^4 + al^3*be^4*ga^4 + 12*al^5*be*de*ga^4 + 
        20*al^4*be^2*de*ga^4 + 7*al^3*be^3*de*ga^4 + al^2*be^4*de*ga^4 + 
        6*al^5*de^2*ga^4 + 25*al^4*be*de^2*ga^4 + 15*al^3*be^2*de^2*ga^4 + 
        2*al^2*be^3*de^2*ga^4 + 10*al^4*de^3*ga^4 + 13*al^3*be*de^3*ga^4 + 
        al^2*be^2*de^3*ga^4 + 4*al^3*de^4*ga^4 + 2*al^4*be^2*ga^5 + 
        4*al^4*be*de*ga^5 + 2*al^3*be^2*de*ga^5 + 2*al^4*de^2*ga^5 + 
        4*al^3*be*de^2*ga^5 + 2*al^3*de^3*ga^5 - 11*al^7*be^3*p5 - 
        18*al^6*be^4*p5 - 8*al^5*be^5*p5 - 8*al^4*be^6*p5 - 3*al^3*be^7*p5 - 
        20*al^7*be^2*de*p5 - 77*al^6*be^3*de*p5 - 55*al^5*be^4*de*p5 - 
        37*al^4*be^5*de*p5 - 23*al^3*be^6*de*p5 - 4*al^2*be^7*de*p5 - 
        12*al^7*be*de^2*p5 - 93*al^6*be^2*de^2*p5 - 132*al^5*be^3*de^2*p5 - 
        76*al^4*be^4*de^2*p5 - 55*al^3*be^5*de^2*p5 - 18*al^2*be^6*de^2*p5 - 
        al*be^7*de^2*p5 - 2*al^7*de^3*p5 - 41*al^6*be*de^3*p5 - 
        123*al^5*be^2*de^3*p5 - 89*al^4*be^3*de^3*p5 - 58*al^3*be^4*de^3*p5 - 
        29*al^2*be^5*de^3*p5 - 3*al*be^6*de^3*p5 - 4*al^6*de^4*p5 - 
        43*al^5*be*de^4*p5 - 55*al^4*be^2*de^4*p5 - 28*al^3*be^3*de^4*p5 - 
        20*al^2*be^4*de^4*p5 - 3*al*be^5*de^4*p5 - 2*al^5*de^5*p5 - 
        14*al^4*be*de^5*p5 - 5*al^3*be^2*de^5*p5 - 5*al^2*be^3*de^5*p5 - 
        al*be^4*de^5*p5 - 15*al^7*be^2*ga*p5 - 59*al^6*be^3*ga*p5 - 
        57*al^5*be^4*ga*p5 - 29*al^4*be^5*ga*p5 - 15*al^3*be^6*ga*p5 - 
        al^2*be^7*ga*p5 - 19*al^7*be*de*ga*p5 - 155*al^6*be^2*de*ga*p5 - 
        268*al^5*be^3*de*ga*p5 - 159*al^4*be^4*de*ga*p5 - 
        85*al^3*be^5*de*ga*p5 - 19*al^2*be^6*de*ga*p5 + al*be^7*de*ga*p5 - 
        6*al^7*de^2*ga*p5 - 121*al^6*be*de^2*ga*p5 - 386*al^5*be^2*de^2*ga*
         p5 - 351*al^4*be^3*de^2*ga*p5 - 178*al^3*be^4*de^2*ga*p5 - 
        62*al^2*be^5*de^2*ga*p5 + al*be^6*de^2*ga*p5 + be^7*de^2*ga*p5 - 
        28*al^6*de^3*ga*p5 - 211*al^5*be*de^3*ga*p5 - 334*al^4*be^2*de^3*ga*
         p5 - 190*al^3*be^3*de^3*ga*p5 - 78*al^2*be^4*de^3*ga*p5 - 
        2*al*be^5*de^3*ga*p5 + 3*be^6*de^3*ga*p5 - 34*al^5*de^4*ga*p5 - 
        130*al^4*be*de^4*ga*p5 - 104*al^3*be^2*de^4*ga*p5 - 
        42*al^2*be^3*de^4*ga*p5 - 3*al*be^4*de^4*ga*p5 + 3*be^5*de^4*ga*p5 - 
        12*al^4*de^5*ga*p5 - 24*al^3*be*de^5*ga*p5 - 8*al^2*be^2*de^5*ga*p5 - 
        al*be^3*de^5*ga*p5 + be^4*de^5*ga*p5 - 5*al^7*be*ga^2*p5 - 
        54*al^6*be^2*ga^2*p5 - 105*al^5*be^3*ga^2*p5 - 64*al^4*be^4*ga^2*p5 - 
        25*al^3*be^5*ga^2*p5 - 2*al^2*be^6*ga^2*p5 + al*be^7*ga^2*p5 - 
        4*al^7*de*ga^2*p5 - 87*al^6*be*de*ga^2*p5 - 332*al^5*be^2*de*ga^2*
         p5 - 320*al^4*be^3*de*ga^2*p5 - 136*al^3*be^4*de*ga^2*p5 - 
        27*al^2*be^5*de*ga^2*p5 + 7*al*be^6*de*ga^2*p5 + be^7*de*ga^2*p5 - 
        36*al^6*de^2*ga^2*p5 - 303*al^5*be*de^2*ga^2*p5 - 
        526*al^4*be^2*de^2*ga^2*p5 - 293*al^3*be^3*de^2*ga^2*p5 - 
        74*al^2*be^4*de^2*ga^2*p5 + 14*al*be^5*de^2*ga^2*p5 + 
        6*be^6*de^2*ga^2*p5 - 86*al^5*de^3*ga^2*p5 - 332*al^4*be*de^3*ga^2*
         p5 - 288*al^3*be^2*de^3*ga^2*p5 - 85*al^2*be^3*de^3*ga^2*p5 + 
        12*al*be^4*de^3*ga^2*p5 + 11*be^5*de^3*ga^2*p5 - 
        68*al^4*de^4*ga^2*p5 - 123*al^3*be*de^4*ga^2*p5 - 
        44*al^2*be^2*de^4*ga^2*p5 + 5*al*be^3*de^4*ga^2*p5 + 
        8*be^4*de^4*ga^2*p5 - 16*al^3*de^5*ga^2*p5 - 9*al^2*be*de^5*ga^2*p5 + 
        al*be^2*de^5*ga^2*p5 + 2*be^3*de^5*ga^2*p5 - 15*al^6*be*ga^3*p5 - 
        70*al^5*be^2*ga^3*p5 - 76*al^4*be^3*ga^3*p5 - 24*al^3*be^4*ga^3*p5 + 
        3*al*be^6*ga^3*p5 - 12*al^6*de*ga^3*p5 - 138*al^5*be*de*ga^3*p5 - 
        280*al^4*be^2*de*ga^3*p5 - 139*al^3*be^3*de*ga^3*p5 - 
        16*al^2*be^4*de*ga^3*p5 + 14*al*be^5*de*ga^3*p5 + 3*be^6*de*ga^3*p5 - 
        66*al^5*de^2*ga^3*p5 - 298*al^4*be*de^2*ga^3*p5 - 
        270*al^3*be^2*de^2*ga^3*p5 - 53*al^2*be^3*de^2*ga^3*p5 + 
        24*al*be^4*de^2*ga^3*p5 + 11*be^5*de^2*ga^3*p5 - 
        100*al^4*de^3*ga^3*p5 - 199*al^3*be*de^3*ga^3*p5 - 
        66*al^2*be^2*de^3*ga^3*p5 + 19*al*be^3*de^3*ga^3*p5 + 
        14*be^4*de^3*ga^3*p5 - 50*al^3*de^4*ga^3*p5 - 34*al^2*be*de^4*ga^3*
         p5 + 7*al*be^2*de^4*ga^3*p5 + 7*be^3*de^4*ga^3*p5 - 
        6*al^2*de^5*ga^3*p5 + al*be*de^5*ga^3*p5 + be^2*de^5*ga^3*p5 - 
        15*al^5*be*ga^4*p5 - 38*al^4*be^2*ga^4*p5 - 18*al^3*be^3*ga^4*p5 + 
        2*al^2*be^4*ga^4*p5 + 3*al*be^5*ga^4*p5 - 12*al^5*de*ga^4*p5 - 
        91*al^4*be*de*ga^4*p5 - 86*al^3*be^2*de*ga^4*p5 - 
        7*al^2*be^3*de*ga^4*p5 + 11*al*be^4*de*ga^4*p5 + 3*be^5*de*ga^4*p5 - 
        48*al^4*de^2*ga^4*p5 - 115*al^3*be*de^2*ga^4*p5 - 
        34*al^2*be^2*de^2*ga^4*p5 + 15*al*be^3*de^2*ga^4*p5 + 
        8*be^4*de^2*ga^4*p5 - 46*al^3*de^3*ga^4*p5 - 36*al^2*be*de^3*ga^4*
         p5 + 9*al*be^2*de^3*ga^4*p5 + 7*be^3*de^3*ga^4*p5 - 
        12*al^2*de^4*ga^4*p5 + 2*al*be*de^4*ga^4*p5 + 2*be^2*de^4*ga^4*p5 - 
        5*al^4*be*ga^5*p5 - 7*al^3*be^2*ga^5*p5 + al^2*be^3*ga^5*p5 + 
        al*be^4*ga^5*p5 - 4*al^4*de*ga^5*p5 - 21*al^3*be*de*ga^5*p5 - 
        3*al^2*be^2*de*ga^5*p5 + 3*al*be^3*de*ga^5*p5 + be^4*de*ga^5*p5 - 
        12*al^3*de^2*ga^5*p5 - 11*al^2*be*de^2*ga^5*p5 + 
        3*al*be^2*de^2*ga^5*p5 + 2*be^3*de^2*ga^5*p5 - 6*al^2*de^3*ga^5*p5 + 
        al*be*de^3*ga^5*p5 + be^2*de^3*ga^5*p5 + 12*al^7*be^2*p5^2 + 
        57*al^6*be^3*p5^2 + 44*al^5*be^4*p5^2 + 26*al^4*be^5*p5^2 + 
        17*al^3*be^6*p5^2 + 2*al^2*be^7*p5^2 + 13*al^7*be*de*p5^2 + 
        133*al^6*be^2*de*p5^2 + 238*al^5*be^3*de*p5^2 + 
        139*al^4*be^4*de*p5^2 + 88*al^3*be^5*de*p5^2 + 28*al^2*be^6*de*p5^2 + 
        2*al*be^7*de*p5^2 + 4*al^7*de^2*p5^2 + 90*al^6*be*de^2*p5^2 + 
        333*al^5*be^2*de^2*p5^2 + 324*al^4*be^3*de^2*p5^2 + 
        177*al^3*be^4*de^2*p5^2 + 82*al^2*be^5*de^2*p5^2 + 
        11*al*be^6*de^2*p5^2 + 18*al^6*de^3*p5^2 + 166*al^5*be*de^3*p5^2 + 
        305*al^4*be^2*de^3*p5^2 + 189*al^3*be^3*de^3*p5^2 + 
        97*al^2*be^4*de^3*p5^2 + 20*al*be^5*de^3*p5^2 + 22*al^5*de^4*p5^2 + 
        112*al^4*be*de^4*p5^2 + 102*al^3*be^2*de^4*p5^2 + 
        50*al^2*be^3*de^4*p5^2 + 15*al*be^4*de^4*p5^2 + 8*al^4*de^5*p5^2 + 
        23*al^3*be*de^5*p5^2 + 9*al^2*be^2*de^5*p5^2 + 4*al*be^3*de^5*p5^2 + 
        11*al^7*be*ga*p5^2 + 108*al^6*be^2*ga*p5^2 + 207*al^5*be^3*ga*p5^2 + 
        128*al^4*be^4*ga*p5^2 + 59*al^3*be^5*ga*p5^2 + 8*al^2*be^6*ga*p5^2 - 
        3*al*be^7*ga*p5^2 + 6*al^7*de*ga*p5^2 + 158*al^6*be*de*ga*p5^2 + 
        624*al^5*be^2*de*ga*p5^2 + 675*al^4*be^3*de*ga*p5^2 + 
        308*al^3*be^4*de*ga*p5^2 + 85*al^2*be^5*de*ga*p5^2 - 
        10*al*be^6*de*ga*p5^2 - 2*be^7*de*ga*p5^2 + 54*al^6*de^2*ga*p5^2 + 
        520*al^5*be*de^2*ga*p5^2 + 1051*al^4*be^2*de^2*ga*p5^2 + 
        688*al^3*be^3*de^2*ga*p5^2 + 219*al^2*be^4*de^2*ga*p5^2 - 
        4*al*be^5*de^2*ga*p5^2 - 11*be^6*de^2*ga*p5^2 + 
        126*al^5*de^3*ga*p5^2 + 596*al^4*be*de^3*ga*p5^2 + 
        654*al^3*be^2*de^3*ga*p5^2 + 259*al^2*be^3*de^3*ga*p5^2 + 
        12*al*be^4*de^3*ga*p5^2 - 20*be^5*de^3*ga*p5^2 + 
        100*al^4*de^4*ga*p5^2 + 252*al^3*be*de^4*ga*p5^2 + 
        141*al^2*be^2*de^4*ga*p5^2 + 12*al*be^3*de^4*ga*p5^2 - 
        15*be^4*de^4*ga*p5^2 + 24*al^3*de^5*ga*p5^2 + 31*al^2*be*de^5*ga*
         p5^2 + 3*al*be^2*de^5*ga*p5^2 - 4*be^3*de^5*ga*p5^2 + 
        2*al^7*ga^2*p5^2 + 56*al^6*be*ga^2*p5^2 + 248*al^5*be^2*ga^2*p5^2 + 
        262*al^4*be^3*ga^2*p5^2 + 104*al^3*be^4*ga^2*p5^2 + 
        4*al^2*be^5*ga^2*p5^2 - 16*al*be^6*ga^2*p5^2 - 2*be^7*ga^2*p5^2 + 
        42*al^6*de*ga^2*p5^2 + 441*al^5*be*de*ga^2*p5^2 + 
        954*al^4*be^2*de*ga^2*p5^2 + 583*al^3*be^3*de*ga^2*p5^2 + 
        88*al^2*be^4*de*ga^2*p5^2 - 63*al*be^5*de*ga^2*p5^2 - 
        17*be^6*de*ga^2*p5^2 + 182*al^5*de^2*ga^2*p5^2 + 
        926*al^4*be*de^2*ga^2*p5^2 + 1045*al^3*be^2*de^2*ga^2*p5^2 + 
        298*al^2*be^3*de^2*ga^2*p5^2 - 87*al*be^4*de^2*ga^2*p5^2 - 
        50*be^5*de^2*ga^2*p5^2 + 264*al^4*de^3*ga^2*p5^2 + 
        674*al^3*be*de^3*ga^2*p5^2 + 349*al^2*be^2*de^3*ga^2*p5^2 - 
        42*al*be^3*de^3*ga^2*p5^2 - 63*be^4*de^3*ga^2*p5^2 + 
        136*al^3*de^4*ga^2*p5^2 + 155*al^2*be*de^4*ga^2*p5^2 - 
        2*al*be^2*de^4*ga^2*p5^2 - 35*be^3*de^4*ga^2*p5^2 + 
        20*al^2*de^5*ga^2*p5^2 + 3*al*be*de^5*ga^2*p5^2 - 
        7*be^2*de^5*ga^2*p5^2 + 6*al^6*ga^3*p5^2 + 97*al^5*be*ga^3*p5^2 + 
        224*al^4*be^2*ga^3*p5^2 + 120*al^3*be^3*ga^3*p5^2 - 
        4*al^2*be^4*ga^3*p5^2 - 29*al*be^5*ga^3*p5^2 - 6*be^6*ga^3*p5^2 + 
        84*al^5*de*ga^3*p5^2 + 486*al^4*be*de*ga^3*p5^2 + 
        558*al^3*be^2*de*ga^3*p5^2 + 84*al^2*be^3*de*ga^3*p5^2 - 
        98*al*be^4*de*ga^3*p5^2 - 36*be^5*de*ga^3*p5^2 + 
        236*al^4*de^2*ga^3*p5^2 + 650*al^3*be*de^2*ga^3*p5^2 + 
        293*al^2*be^2*de^2*ga^3*p5^2 - 107*al*be^3*de^2*ga^3*p5^2 - 
        75*be^4*de^2*ga^3*p5^2 + 220*al^3*de^3*ga^3*p5^2 + 
        253*al^2*be*de^3*ga^3*p5^2 - 30*al*be^2*de^3*ga^3*p5^2 - 
        68*be^3*de^3*ga^3*p5^2 + 66*al^2*de^4*ga^3*p5^2 + 
        9*al*be*de^4*ga^3*p5^2 - 26*be^2*de^4*ga^3*p5^2 + 
        4*al*de^5*ga^3*p5^2 - 3*be*de^5*ga^3*p5^2 + 6*al^5*ga^4*p5^2 + 
        70*al^4*be*ga^4*p5^2 + 76*al^3*be^2*ga^4*p5^2 + 
        2*al^2*be^3*ga^4*p5^2 - 22*al*be^4*ga^4*p5^2 - 6*be^5*ga^4*p5^2 + 
        66*al^4*de*ga^4*p5^2 + 221*al^3*be*de*ga^4*p5^2 + 
        84*al^2*be^2*de*ga^4*p5^2 - 58*al*be^3*de*ga^4*p5^2 - 
        29*be^4*de*ga^4*p5^2 + 126*al^3*de^2*ga^4*p5^2 + 
        156*al^2*be*de^2*ga^4*p5^2 - 33*al*be^2*de^2*ga^4*p5^2 - 
        45*be^3*de^2*ga^4*p5^2 + 68*al^2*de^3*ga^4*p5^2 + 
        8*al*be*de^3*ga^4*p5^2 - 28*be^2*de^3*ga^4*p5^2 + 
        8*al*de^4*ga^4*p5^2 - 6*be*de^4*ga^4*p5^2 + 2*al^4*ga^5*p5^2 + 
        18*al^3*be*ga^5*p5^2 + 4*al^2*be^2*ga^5*p5^2 - 6*al*be^3*ga^5*p5^2 - 
        2*be^4*ga^5*p5^2 + 18*al^3*de*ga^5*p5^2 + 31*al^2*be*de*ga^5*p5^2 - 
        11*al*be^2*de*ga^5*p5^2 - 8*be^3*de*ga^5*p5^2 + 
        22*al^2*de^2*ga^5*p5^2 + 2*al*be*de^2*ga^5*p5^2 - 
        9*be^2*de^2*ga^5*p5^2 + 4*al*de^3*ga^5*p5^2 - 3*be*de^3*ga^5*p5^2 - 
        4*al^7*be*p5^3 - 60*al^6*be^2*p5^3 - 109*al^5*be^3*p5^3 - 
        58*al^4*be^4*p5^3 - 37*al^3*be^5*p5^3 - 10*al^2*be^6*p5^3 - 
        2*al^7*de*p5^3 - 75*al^6*be*de*p5^3 - 333*al^5*be^2*de*p5^3 - 
        345*al^4*be^3*de*p5^3 - 175*al^3*be^4*de*p5^3 - 
        74*al^2*be^5*de*p5^3 - 10*al*be^6*de*p5^3 - 24*al^6*de^2*p5^3 - 
        253*al^5*be*de^2*p5^3 - 554*al^4*be^2*de^2*p5^3 - 
        385*al^3*be^3*de^2*p5^3 - 166*al^2*be^4*de^2*p5^3 - 
        37*al*be^5*de^2*p5^3 - 56*al^5*de^3*p5^3 - 297*al^4*be*de^3*p5^3 - 
        361*al^3*be^2*de^3*p5^3 - 176*al^2*be^3*de^3*p5^3 - 
        49*al*be^4*de^3*p5^3 - 44*al^4*de^4*p5^3 - 131*al^3*be*de^4*p5^3 - 
        85*al^2*be^2*de^4*p5^3 - 27*al*be^3*de^4*p5^3 - 10*al^3*de^5*p5^3 - 
        16*al^2*be*de^5*p5^3 - 5*al*be^2*de^5*p5^3 - 2*al^7*ga*p5^3 - 
        65*al^6*be*ga*p5^3 - 286*al^5*be^2*ga*p5^3 - 308*al^4*be^3*ga*p5^3 - 
        128*al^3*be^4*ga*p5^3 - 20*al^2*be^5*ga*p5^3 + 17*al*be^6*ga*p5^3 + 
        2*be^7*ga*p5^3 - 40*al^6*de*ga*p5^3 - 482*al^5*be*de*ga*p5^3 - 
        1107*al^4*be^2*de*ga*p5^3 - 742*al^3*be^3*de*ga*p5^3 - 
        177*al^2*be^4*de*ga*p5^3 + 39*al*be^5*de*ga*p5^3 + 
        16*be^6*de*ga*p5^3 - 176*al^5*de^2*ga*p5^3 - 1003*al^4*be*de^2*ga*
         p5^3 - 1294*al^3*be^2*de^2*ga*p5^3 - 505*al^2*be^3*de^2*ga*p5^3 + 
        10*al*be^4*de^2*ga*p5^3 + 43*be^5*de^2*ga*p5^3 - 
        252*al^4*de^3*ga*p5^3 - 762*al^3*be*de^3*ga*p5^3 - 
        533*al^2*be^2*de^3*ga*p5^3 - 54*al*be^3*de^3*ga*p5^3 + 
        51*be^4*de^3*ga*p5^3 - 128*al^3*de^4*ga*p5^3 - 205*al^2*be*de^4*ga*
         p5^3 - 48*al*be^2*de^4*ga*p5^3 + 27*be^3*de^4*ga*p5^3 - 
        18*al^2*de^5*ga*p5^3 - 13*al*be*de^5*ga*p5^3 + 5*be^2*de^5*ga*p5^3 - 
        16*al^6*ga^2*p5^3 - 195*al^5*be*ga^2*p5^3 - 448*al^4*be^2*ga^2*p5^3 - 
        260*al^3*be^3*ga^2*p5^3 - 4*al^2*be^4*ga^2*p5^3 + 
        67*al*be^5*ga^2*p5^3 + 16*be^6*ga^2*p5^3 - 154*al^5*de*ga^2*p5^3 - 
        930*al^4*be*de*ga^2*p5^3 - 1159*al^3*be^2*de*ga^2*p5^3 - 
        275*al^2*be^3*de*ga^2*p5^3 + 195*al*be^4*de*ga^2*p5^3 + 
        81*be^5*de*ga^2*p5^3 - 400*al^4*de^2*ga^2*p5^3 - 
        1255*al^3*be*de^2*ga^2*p5^3 - 756*al^2*be^2*de^2*ga^2*p5^3 + 
        140*al*be^3*de^2*ga^2*p5^3 + 154*be^4*de^2*ga^2*p5^3 - 
        364*al^3*de^3*ga^2*p5^3 - 555*al^2*be*de^3*ga^2*p5^3 - 
        36*al*be^2*de^3*ga^2*p5^3 + 128*be^3*de^3*ga^2*p5^3 - 
        112*al^2*de^4*ga^2*p5^3 - 49*al*be*de^4*ga^2*p5^3 + 
        46*be^2*de^4*ga^2*p5^3 - 8*al*de^5*ga^2*p5^3 + 5*be*de^5*ga^2*p5^3 - 
        34*al^5*ga^3*p5^3 - 228*al^4*be*ga^3*p5^3 - 267*al^3*be^2*ga^3*p5^3 - 
        13*al^2*be^3*ga^3*p5^3 + 92*al*be^4*ga^3*p5^3 + 34*be^5*ga^3*p5^3 - 
        220*al^4*de*ga^3*p5^3 - 709*al^3*be*de*ga^3*p5^3 - 
        332*al^2*be^2*de*ga^3*p5^3 + 213*al*be^3*de*ga^3*p5^3 + 
        131*be^4*de*ga^3*p5^3 - 368*al^3*de^2*ga^3*p5^3 - 
        541*al^2*be*de^2*ga^3*p5^3 + 74*al*be^2*de^2*ga^3*p5^3 + 
        180*be^3*de^2*ga^3*p5^3 - 200*al^2*de^3*ga^3*p5^3 - 
        63*al*be*de^3*ga^3*p5^3 + 100*be^2*de^3*ga^3*p5^3 - 
        28*al*de^4*ga^3*p5^3 + 19*be*de^4*ga^3*p5^3 - 28*al^4*ga^4*p5^3 - 
        111*al^3*be*ga^4*p5^3 - 36*al^2*be^2*ga^4*p5^3 + 
        51*al*be^3*ga^4*p5^3 + 28*be^4*ga^4*p5^3 - 130*al^3*de*ga^4*p5^3 - 
        190*al^2*be*de*ga^4*p5^3 + 63*al*be^2*de*ga^4*p5^3 + 
        85*be^3*de*ga^4*p5^3 - 132*al^2*de^2*ga^4*p5^3 - 
        31*al*be*de^2*ga^4*p5^3 + 78*be^2*de^2*ga^4*p5^3 - 
        32*al*de^3*ga^4*p5^3 + 23*be*de^3*ga^4*p5^3 - 8*al^3*ga^5*p5^3 - 
        17*al^2*be*ga^5*p5^3 + 9*al*be^2*ga^5*p5^3 + 8*be^3*ga^5*p5^3 - 
        26*al^2*de*ga^5*p5^3 - 4*al*be*de*ga^5*p5^3 + 19*be^2*de*ga^5*p5^3 - 
        12*al*de^2*ga^5*p5^3 + 9*be*de^2*ga^5*p5^3 + 20*al^6*be*p5^4 + 
        108*al^5*be^2*p5^4 + 95*al^4*be^3*p5^4 + 43*al^3*be^4*p5^4 + 
        18*al^2*be^5*p5^4 + 10*al^6*de*p5^4 + 163*al^5*be*de*p5^4 + 
        389*al^4*be^2*de*p5^4 + 247*al^3*be^3*de*p5^4 + 
        96*al^2*be^4*de*p5^4 + 18*al*be^5*de*p5^4 + 54*al^5*de^2*p5^4 + 
        336*al^4*be*de^2*p5^4 + 456*al^3*be^2*de^2*p5^4 + 
        212*al^2*be^3*de^2*p5^4 + 53*al*be^4*de^2*p5^4 + 78*al^4*de^3*p5^4 + 
        257*al^3*be*de^3*p5^4 + 202*al^2*be^2*de^3*p5^4 + 
        60*al*be^3*de^3*p5^4 + 38*al^3*de^4*p5^4 + 68*al^2*be*de^4*p5^4 + 
        27*al*be^2*de^4*p5^4 + 4*al^2*de^5*p5^4 + 4*al*be*de^5*p5^4 + 
        10*al^6*ga*p5^4 + 145*al^5*be*ga*p5^4 + 344*al^4*be^2*ga*p5^4 + 
        198*al^3*be^3*ga*p5^4 + 24*al^2*be^4*ga*p5^4 - 37*al*be^5*ga*p5^4 - 
        10*be^6*ga*p5^4 + 100*al^5*de*ga*p5^4 + 684*al^4*be*de*ga*p5^4 + 
        912*al^3*be^2*de*ga*p5^4 + 286*al^2*be^3*de*ga*p5^4 - 
        72*al*be^4*de*ga*p5^4 - 46*be^5*de*ga*p5^4 + 266*al^4*de^2*ga*p5^4 + 
        930*al^3*be*de^2*ga*p5^4 + 685*al^2*be^2*de^2*ga*p5^4 + 
        29*al*be^3*de^2*ga*p5^4 - 79*be^4*de^2*ga*p5^4 + 
        238*al^3*de^3*ga*p5^4 + 440*al^2*be*de^3*ga*p5^4 + 
        129*al*be^2*de^3*ga*p5^4 - 56*be^3*de^3*ga*p5^4 + 
        70*al^2*de^4*ga*p5^4 + 59*al*be*de^4*ga*p5^4 - 15*be^2*de^4*ga*p5^4 + 
        4*al*de^5*ga*p5^4 + 46*al^5*ga^2*p5^4 + 294*al^4*be*ga^2*p5^4 + 
        348*al^3*be^2*ga^2*p5^4 + 34*al^2*be^3*ga^2*p5^4 - 
        118*al*be^4*ga^2*p5^4 - 46*be^5*ga^2*p5^4 + 260*al^4*de*ga^2*p5^4 + 
        902*al^3*be*de*ga^2*p5^4 + 499*al^2*be^2*de*ga^2*p5^4 - 
        223*al*be^3*de*ga^2*p5^4 - 167*be^4*de*ga^2*p5^4 + 
        420*al^3*de^2*ga^2*p5^4 + 729*al^2*be*de^2*ga^2*p5^4 + 
        16*al*be^2*de^2*ga^2*p5^4 - 210*be^3*de^2*ga^2*p5^4 + 
        224*al^2*de^3*ga^2*p5^4 + 133*al*be*de^3*ga^2*p5^4 - 
        98*be^2*de^3*ga^2*p5^4 + 32*al*de^4*ga^2*p5^4 - 
        15*be*de^4*ga^2*p5^4 + 72*al^4*ga^3*p5^4 + 233*al^3*be*ga^3*p5^4 + 
        80*al^2*be^2*ga^3*p5^4 - 121*al*be^3*ga^3*p5^4 - 72*be^4*ga^3*p5^4 + 
        266*al^3*de*ga^3*p5^4 + 407*al^2*be*de*ga^3*p5^4 - 
        129*al*be^2*de*ga^3*p5^4 - 200*be^3*de*ga^3*p5^4 + 
        256*al^2*de^2*ga^3*p5^4 + 88*al*be*de^2*ga^3*p5^4 - 
        170*be^2*de^2*ga^3*p5^4 + 64*al*de^3*ga^3*p5^4 - 
        42*be*de^3*ga^3*p5^4 + 46*al^3*ga^4*p5^4 + 64*al^2*be*ga^4*p5^4 - 
        40*al*be^2*ga^4*p5^4 - 46*be^3*ga^4*p5^4 + 108*al^2*de*ga^4*p5^4 + 
        16*al*be*de*ga^4*p5^4 - 91*be^2*de*ga^4*p5^4 + 48*al*de^2*ga^4*p5^4 - 
        39*be*de^2*ga^4*p5^4 + 10*al^2*ga^5*p5^4 - 10*be^2*ga^5*p5^4 + 
        12*al*de*ga^5*p5^4 - 12*be*de*ga^5*p5^4 - 36*al^5*be*p5^5 - 
        84*al^4*be^2*p5^5 - 36*al^3*be^3*p5^5 - 14*al^2*be^4*p5^5 - 
        18*al^5*de*p5^5 - 165*al^4*be*de*p5^5 - 211*al^3*be^2*de*p5^5 - 
        76*al^2*be^3*de*p5^5 - 14*al*be^4*de*p5^5 - 56*al^4*de^2*p5^5 - 
        217*al^3*be*de^2*p5^5 - 169*al^2*be^2*de^2*p5^5 - 
        40*al*be^3*de^2*p5^5 - 50*al^3*de^3*p5^5 - 100*al^2*be*de^3*p5^5 - 
        42*al*be^2*de^3*p5^5 - 12*al^2*de^4*p5^5 - 12*al*be*de^4*p5^5 - 
        18*al^5*ga*p5^5 - 151*al^4*be*ga*p5^5 - 183*al^3*be^2*ga*p5^5 - 
        27*al^2*be^3*ga*p5^5 + 39*al*be^4*ga*p5^5 + 18*be^5*ga*p5^5 - 
        116*al^4*de*ga*p5^5 - 463*al^3*be*de*ga*p5^5 - 294*al^2*be^2*de*ga*
         p5^5 + 50*al*be^3*de*ga*p5^5 + 60*be^4*de*ga*p5^5 - 
        192*al^3*de^2*ga*p5^5 - 385*al^2*be*de^2*ga*p5^5 - 
        86*al*be^2*de^2*ga*p5^5 + 66*be^3*de^2*ga*p5^5 - 
        98*al^2*de^3*ga*p5^5 - 90*al*be*de^3*ga*p5^5 + 20*be^2*de^3*ga*p5^5 - 
        12*al*de^4*ga*p5^5 - 60*al^4*ga^2*p5^5 - 202*al^3*be*ga^2*p5^5 - 
        76*al^2*be^2*ga^2*p5^5 + 94*al*be^3*ga^2*p5^5 + 60*be^4*ga^2*p5^5 - 
        212*al^3*de*ga^2*p5^5 - 362*al^2*be*de*ga^2*p5^5 + 
        68*al*be^2*de*ga^2*p5^5 + 158*be^3*de*ga^2*p5^5 - 
        200*al^2*de^2*ga^2*p5^5 - 110*al*be*de^2*ga^2*p5^5 + 
        118*be^2*de^2*ga^2*p5^5 - 48*al*de^3*ga^2*p5^5 + 
        20*be*de^3*ga^2*p5^5 - 70*al^3*ga^3*p5^5 - 91*al^2*be*ga^3*p5^5 + 
        59*al*be^2*ga^3*p5^5 + 70*be^3*ga^3*p5^5 - 146*al^2*de*ga^3*p5^5 - 
        28*al*be*de*ga^3*p5^5 + 130*be^2*de*ga^3*p5^5 - 
        64*al*de^2*ga^3*p5^5 + 52*be*de^2*ga^3*p5^5 - 32*al^2*ga^4*p5^5 + 
        32*be^2*ga^4*p5^5 - 32*al*de*ga^4*p5^5 + 32*be*de*ga^4*p5^5 - 
        4*al*ga^5*p5^5 + 4*be*ga^5*p5^5 + 28*al^4*be*p5^6 + 
        24*al^3*be^2*p5^6 + 4*al^2*be^3*p5^6 + 14*al^4*de*p5^6 + 
        76*al^3*be*de*p5^6 + 42*al^2*be^2*de*p5^6 + 4*al*be^3*de*p5^6 + 
        26*al^3*de^2*p5^6 + 60*al^2*be*de^2*p5^6 + 18*al*be^2*de^2*p5^6 + 
        12*al^2*de^3*p5^6 + 12*al*be*de^3*p5^6 + 14*al^4*ga*p5^6 + 
        72*al^3*be*ga*p5^6 + 28*al^2*be^2*ga*p5^6 - 20*al*be^3*ga*p5^6 - 
        14*be^4*ga*p5^6 + 62*al^3*de*ga*p5^6 + 130*al^2*be*de*ga*p5^6 - 
        36*be^3*de*ga*p5^6 + 58*al^2*de^2*ga*p5^6 + 50*al*be*de^2*ga*p5^6 - 
        20*be^2*de^2*ga*p5^6 + 12*al*de^3*ga*p5^6 + 36*al^3*ga^2*p5^6 + 
        52*al^2*be*ga^2*p5^6 - 28*al*be^2*ga^2*p5^6 - 36*be^3*ga^2*p5^6 + 
        76*al^2*de*ga^2*p5^6 + 24*al*be*de*ga^2*p5^6 - 64*be^2*de*ga^2*p5^6 + 
        32*al*de^2*ga^2*p5^6 - 20*be*de^2*ga^2*p5^6 + 30*al^2*ga^3*p5^6 - 
        30*be^2*ga^3*p5^6 + 28*al*de*ga^3*p5^6 - 28*be*de*ga^3*p5^6 + 
        8*al*ga^4*p5^6 - 8*be*ga^4*p5^6 - 8*al^3*be*p5^7 - 4*al^3*de*p5^7 - 
        12*al^2*be*de*p5^7 - 4*al^2*de^2*p5^7 - 4*al*be*de^2*p5^7 - 
        4*al^3*ga*p5^7 - 12*al^2*be*ga*p5^7 + 4*al*be^2*ga*p5^7 + 
        4*be^3*ga*p5^7 - 12*al^2*de*ga*p5^7 - 8*al*be*de*ga*p5^7 + 
        8*be^2*de*ga*p5^7 - 4*al*de^2*ga*p5^7 - 8*al^2*ga^2*p5^7 + 
        8*be^2*ga^2*p5^7 - 8*al*de*ga^2*p5^7 + 8*be*de*ga^2*p5^7 - 
        4*al*ga^3*p5^7 + 4*be*ga^3*p5^7)/(al*be*de*(be + de)*(al + ga)*
        (be + ga)*(al + de + ga)*(al - 2*p5)*(be - 2*p5)*(al - p5)*(be - p5)*
        (al + de - p5)*(be + de - p5)*(al + ga - p5)*(be + ga - p5)), 
      -((6*al^7*be^3 + al^5*be^5 + al^4*be^6 + al^3*be^7 + 8*al^7*be^2*de + 
         14*al^6*be^3*de + 2*al^5*be^4*de + 4*al^4*be^5*de + 4*al^3*be^6*de + 
         al^2*be^7*de + 3*al^7*be*de^2 + 17*al^6*be^2*de^2 + 
         11*al^5*be^3*de^2 + 5*al^4*be^4*de^2 + 6*al^3*be^5*de^2 + 
         3*al^2*be^6*de^2 + 6*al^6*be*de^3 + 10*al^5*be^2*de^3 + 
         4*al^4*be^3*de^3 + 4*al^3*be^4*de^3 + 3*al^2*be^5*de^3 + 
         3*al^5*be*de^4 + al^4*be^2*de^4 + al^3*be^3*de^4 + al^2*be^4*de^4 + 
         8*al^7*be^2*ga + 16*al^6*be^3*ga + 3*al^4*be^5*ga + 3*al^3*be^6*ga + 
         8*al^7*be*de*ga + 40*al^6*be^2*de*ga + 32*al^5*be^3*de*ga + 
         6*al^4*be^4*de*ga + 11*al^3*be^5*de*ga + 3*al^2*be^6*de*ga + 
         2*al^7*de^2*ga + 25*al^6*be*de^2*ga + 51*al^5*be^2*de^2*ga + 
         23*al^4*be^3*de^2*ga + 13*al^3*be^4*de^2*ga + 8*al^2*be^5*de^2*ga + 
         4*al^6*de^3*ga + 23*al^5*be*de^3*ga + 21*al^4*be^2*de^3*ga + 
         9*al^3*be^3*de^3*ga + 7*al^2*be^4*de^3*ga + 2*al^5*de^4*ga + 
         6*al^4*be*de^4*ga + 2*al^3*be^2*de^4*ga + 2*al^2*be^3*de^4*ga + 
         3*al^7*be*ga^2 + 23*al^6*be^2*ga^2 + 12*al^5*be^3*ga^2 + 
         3*al^3*be^5*ga^2 + 2*al^7*de*ga^2 + 30*al^6*be*de*ga^2 + 
         62*al^5*be^2*de*ga^2 + 20*al^4*be^3*de*ga^2 + 6*al^3*be^4*de*ga^2 + 
         3*al^2*be^5*de*ga^2 + 10*al^6*de^2*ga^2 + 52*al^5*be*de^2*ga^2 + 
         50*al^4*be^2*de^2*ga^2 + 13*al^3*be^3*de^2*ga^2 + 
         6*al^2*be^4*de^2*ga^2 + 12*al^5*de^3*ga^2 + 28*al^4*be*de^3*ga^2 + 
         12*al^3*be^2*de^3*ga^2 + 5*al^2*be^3*de^3*ga^2 + 4*al^4*de^4*ga^2 + 
         3*al^3*be*de^4*ga^2 + al^2*be^2*de^4*ga^2 + 9*al^6*be*ga^3 + 
         21*al^5*be^2*ga^3 + 6*al^6*de*ga^3 + 39*al^5*be*de*ga^3 + 
         35*al^4*be^2*de*ga^3 + 16*al^5*de^2*ga^3 + 41*al^4*be*de^2*ga^3 + 
         15*al^3*be^2*de^2*ga^3 + 12*al^4*de^3*ga^3 + 11*al^3*be*de^3*ga^3 + 
         al^2*be^2*de^3*ga^3 + 2*al^3*de^4*ga^3 + 9*al^5*be*ga^4 + 
         5*al^4*be^2*ga^4 - 2*al^3*be^3*ga^4 + 6*al^5*de*ga^4 + 
         20*al^4*be*de*ga^4 + 4*al^3*be^2*de*ga^4 - 2*al^2*be^3*de*ga^4 + 
         10*al^4*de^2*ga^4 + 11*al^3*be*de^2*ga^4 - al^2*be^2*de^2*ga^4 + 
         4*al^3*de^3*ga^4 + 3*al^4*be*ga^5 - al^3*be^2*ga^5 + 
         2*al^4*de*ga^5 + 3*al^3*be*de*ga^5 - al^2*be^2*de*ga^5 + 
         2*al^3*de^2*ga^5 - 10*al^7*be^2*p5 - 30*al^6*be^3*p5 - 
         al^5*be^4*p5 - 6*al^4*be^5*p5 - 6*al^3*be^6*p5 - al^2*be^7*p5 - 
         9*al^7*be*de*p5 - 65*al^6*be^2*de*p5 - 66*al^5*be^3*de*p5 - 
         14*al^4*be^4*de*p5 - 23*al^3*be^5*de*p5 - 9*al^2*be^6*de*p5 - 
         al*be^7*de*p5 - 2*al^7*de^2*p5 - 35*al^6*be*de^2*p5 - 
         98*al^5*be^2*de^2*p5 - 52*al^4*be^3*de^2*p5 - 29*al^3*be^4*de^2*p5 - 
         20*al^2*be^5*de^2*p5 - 3*al*be^6*de^2*p5 - 4*al^6*de^3*p5 - 
         40*al^5*be*de^3*p5 - 48*al^4*be^2*de^3*p5 - 21*al^3*be^3*de^3*p5 - 
         17*al^2*be^4*de^3*p5 - 3*al*be^5*de^3*p5 - 2*al^5*de^4*p5 - 
         14*al^4*be*de^4*p5 - 5*al^3*be^2*de^4*p5 - 5*al^2*be^3*de^4*p5 - 
         al*be^4*de^4*p5 - 9*al^7*be*ga*p5 - 65*al^6*be^2*ga*p5 - 
         71*al^5*be^3*ga*p5 - 14*al^3*be^5*ga*p5 + 3*al*be^7*ga*p5 - 
         4*al^7*de*ga*p5 - 85*al^6*be*de*ga*p5 - 235*al^5*be^2*de*ga*p5 - 
         126*al^4*be^3*de*ga*p5 - 29*al^3*be^4*de*ga*p5 - 
         15*al^2*be^5*de*ga*p5 + 7*al*be^6*de*ga*p5 + be^7*de*ga*p5 - 
         24*al^6*de^2*ga*p5 - 173*al^5*be*de^2*ga*p5 - 240*al^4*be^2*de^2*ga*
          p5 - 89*al^3*be^3*de^2*ga*p5 - 30*al^2*be^4*de^2*ga*p5 + 
         4*al*be^5*de^2*ga*p5 + 3*be^6*de^2*ga*p5 - 32*al^5*de^3*ga*p5 - 
         118*al^4*be*de^3*ga*p5 - 85*al^3*be^2*de^3*ga*p5 - 
         30*al^2*be^3*de^3*ga*p5 - al*be^4*de^3*ga*p5 + 3*be^5*de^3*ga*p5 - 
         12*al^4*de^4*ga*p5 - 24*al^3*be*de^4*ga*p5 - 8*al^2*be^2*de^4*ga*
          p5 - al*be^3*de^4*ga*p5 + be^4*de^4*ga*p5 - 2*al^7*ga^2*p5 - 
         40*al^6*be*ga^2*p5 - 121*al^5*be^2*ga^2*p5 - 40*al^4*be^3*ga^2*p5 + 
         7*al^3*be^4*ga^2*p5 + 7*al^2*be^5*ga^2*p5 + 10*al*be^6*ga^2*p5 + 
         be^7*ga^2*p5 - 26*al^6*de*ga^2*p5 - 206*al^5*be*de*ga^2*p5 - 
         270*al^4*be^2*de*ga^2*p5 - 46*al^3*be^3*de*ga^2*p5 + 
         21*al^2*be^4*de*ga^2*p5 + 27*al*be^5*de*ga^2*p5 + 
         6*be^6*de*ga^2*p5 - 74*al^5*de^2*ga^2*p5 - 264*al^4*be*de^2*ga^2*
          p5 - 174*al^3*be^2*de^2*ga^2*p5 - 7*al^2*be^3*de^2*ga^2*p5 + 
         28*al*be^4*de^2*ga^2*p5 + 11*be^5*de^2*ga^2*p5 - 
         64*al^4*de^3*ga^2*p5 - 109*al^3*be*de^3*ga^2*p5 - 
         30*al^2*be^2*de^3*ga^2*p5 + 9*al*be^3*de^3*ga^2*p5 + 
         8*be^4*de^3*ga^2*p5 - 16*al^3*de^4*ga^2*p5 - 9*al^2*be*de^4*ga^2*
          p5 + al*be^2*de^4*ga^2*p5 + 2*be^3*de^4*ga^2*p5 - 6*al^6*ga^3*p5 - 
         63*al^5*be*ga^3*p5 - 82*al^4*be^2*ga^3*p5 + 14*al^3*be^3*ga^3*p5 + 
         15*al^2*be^4*ga^3*p5 + 12*al*be^5*ga^3*p5 + 3*be^6*ga^3*p5 - 
         50*al^5*de*ga^3*p5 - 196*al^4*be*de*ga^3*p5 - 99*al^3*be^2*de*ga^3*
          p5 + 39*al^2*be^3*de*ga^3*p5 + 34*al*be^4*de*ga^3*p5 + 
         11*be^5*de*ga^3*p5 - 88*al^4*de^2*ga^3*p5 - 153*al^3*be*de^2*ga^3*
          p5 - 17*al^2*be^2*de^2*ga^3*p5 + 33*al*be^3*de^2*ga^3*p5 + 
         14*be^4*de^2*ga^3*p5 - 48*al^3*de^3*ga^3*p5 - 29*al^2*be*de^3*ga^3*
          p5 + 9*al*be^2*de^3*ga^3*p5 + 7*be^3*de^3*ga^3*p5 - 
         6*al^2*de^4*ga^3*p5 + al*be*de^4*ga^3*p5 + be^2*de^4*ga^3*p5 - 
         6*al^5*ga^4*p5 - 42*al^4*be*ga^4*p5 - 11*al^3*be^2*ga^4*p5 + 
         14*al^2*be^3*ga^4*p5 + 6*al*be^4*ga^4*p5 + 3*be^5*ga^4*p5 - 
         38*al^4*de*ga^4*p5 - 72*al^3*be*de*ga^4*p5 + 6*al^2*be^2*de*ga^4*
          p5 + 20*al*be^3*de*ga^4*p5 + 8*be^4*de*ga^4*p5 - 
         42*al^3*de^2*ga^4*p5 - 26*al^2*be*de^2*ga^4*p5 + 
         13*al*be^2*de^2*ga^4*p5 + 7*be^3*de^2*ga^4*p5 - 
         12*al^2*de^3*ga^4*p5 + 2*al*be*de^3*ga^4*p5 + 2*be^2*de^3*ga^4*p5 - 
         2*al^4*ga^5*p5 - 10*al^3*be*ga^5*p5 + 5*al^2*be^2*ga^5*p5 + 
         al*be^3*ga^5*p5 + be^4*ga^5*p5 - 10*al^3*de*ga^5*p5 - 
         6*al^2*be*de*ga^5*p5 + 5*al*be^2*de*ga^5*p5 + 2*be^3*de*ga^5*p5 - 
         6*al^2*de^2*ga^5*p5 + al*be*de^2*ga^5*p5 + be^2*de^2*ga^5*p5 + 
         4*al^7*be*p5^2 + 50*al^6*be^2*p5^2 + 54*al^5*be^3*p5^2 + 
         5*al^4*be^4*p5^2 + 14*al^3*be^5*p5^2 + 5*al^2*be^6*p5^2 + 
         2*al^7*de*p5^2 + 55*al^6*be*de*p5^2 + 187*al^5*be^2*de*p5^2 + 
         112*al^4*be^3*de*p5^2 + 37*al^3*be^4*de*p5^2 + 
         28*al^2*be^5*de*p5^2 + 5*al*be^6*de*p5^2 + 14*al^6*de^2*p5^2 + 
         126*al^5*be*de^2*p5^2 + 211*al^4*be^2*de^2*p5^2 + 
         90*al^3*be^3*de^2*p5^2 + 45*al^2*be^4*de^2*p5^2 + 
         14*al*be^5*de^2*p5^2 + 20*al^5*de^3*p5^2 + 98*al^4*be*de^3*p5^2 + 
         83*al^3*be^2*de^3*p5^2 + 36*al^2*be^3*de^3*p5^2 + 
         13*al*be^4*de^3*p5^2 + 8*al^4*de^4*p5^2 + 23*al^3*be*de^4*p5^2 + 
         9*al^2*be^2*de^4*p5^2 + 4*al*be^3*de^4*p5^2 + 2*al^7*ga*p5^2 + 
         55*al^6*be*ga*p5^2 + 185*al^5*be^2*ga*p5^2 + 103*al^4*be^3*ga*p5^2 - 
         3*al^3*be^4*ga*p5^2 - 3*al^2*be^5*ga*p5^2 - 17*al*be^6*ga*p5^2 - 
         2*be^7*ga*p5^2 + 30*al^6*de*ga*p5^2 + 299*al^5*be*de*ga*p5^2 + 
         495*al^4*be^2*de*ga*p5^2 + 149*al^3*be^3*de*ga*p5^2 - 
         8*al^2*be^4*de*ga*p5^2 - 39*al*be^5*de*ga*p5^2 - 
         11*be^6*de*ga*p5^2 + 94*al^5*de^2*ga*p5^2 + 432*al^4*be*de^2*ga*
          p5^2 + 388*al^3*be^2*de^2*ga*p5^2 + 69*al^2*be^3*de^2*ga*p5^2 - 
         32*al*be^4*de^2*ga*p5^2 - 20*be^5*de^2*ga*p5^2 + 
         88*al^4*de^3*ga*p5^2 + 214*al^3*be*de^3*ga*p5^2 + 
         103*al^2*be^2*de^3*ga*p5^2 - 15*be^4*de^3*ga*p5^2 + 
         24*al^3*de^4*ga*p5^2 + 31*al^2*be*de^4*ga*p5^2 + 
         3*al*be^2*de^4*ga*p5^2 - 4*be^3*de^4*ga*p5^2 + 16*al^6*ga^2*p5^2 + 
         149*al^5*be*ga^2*p5^2 + 224*al^4*be^2*ga^2*p5^2 + 
         15*al^3*be^3*ga^2*p5^2 - 59*al^2*be^4*ga^2*p5^2 - 
         53*al*be^5*ga^2*p5^2 - 11*be^6*ga^2*p5^2 + 108*al^5*de*ga^2*p5^2 + 
         506*al^4*be*de*ga^2*p5^2 + 365*al^3*be^2*de*ga^2*p5^2 - 
         83*al^2*be^3*de*ga^2*p5^2 - 147*al*be^4*de*ga^2*p5^2 - 
         44*be^5*de*ga^2*p5^2 + 200*al^4*de^2*ga^2*p5^2 + 
         462*al^3*be*de^2*ga^2*p5^2 + 123*al^2*be^2*de^2*ga^2*p5^2 - 
         122*al*be^3*de^2*ga^2*p5^2 - 63*be^4*de^2*ga^2*p5^2 + 
         120*al^3*de^3*ga^2*p5^2 + 125*al^2*be*de^3*ga^2*p5^2 - 
         18*al*be^2*de^3*ga^2*p5^2 - 35*be^3*de^3*ga^2*p5^2 + 
         20*al^2*de^4*ga^2*p5^2 + 3*al*be*de^4*ga^2*p5^2 - 
         7*be^2*de^4*ga^2*p5^2 + 34*al^5*ga^3*p5^2 + 156*al^4*be*ga^3*p5^2 + 
         84*al^3*be^2*ga^3*p5^2 - 72*al^2*be^3*ga^3*p5^2 - 
         64*al*be^4*ga^3*p5^2 - 20*be^5*ga^3*p5^2 + 148*al^4*de*ga^3*p5^2 + 
         330*al^3*be*de*ga^3*p5^2 - al^2*be^2*de*ga^3*p5^2 - 
         159*al*be^3*de*ga^3*p5^2 - 63*be^4*de*ga^3*p5^2 + 
         172*al^3*de^2*ga^3*p5^2 + 153*al^2*be*de^2*ga^3*p5^2 - 
         84*al*be^2*de^2*ga^3*p5^2 - 68*be^3*de^2*ga^3*p5^2 + 
         60*al^2*de^3*ga^3*p5^2 + 3*al*be*de^3*ga^3*p5^2 - 
         26*be^2*de^3*ga^3*p5^2 + 4*al*de^4*ga^3*p5^2 - 3*be*de^4*ga^3*p5^2 + 
         28*al^4*ga^4*p5^2 + 65*al^3*be*ga^4*p5^2 - 14*al^2*be^2*ga^4*p5^2 - 
         37*al*be^3*ga^4*p5^2 - 15*be^4*ga^4*p5^2 + 84*al^3*de*ga^4*p5^2 + 
         64*al^2*be*de*ga^4*p5^2 - 60*al*be^2*de*ga^4*p5^2 - 
         39*be^3*de*ga^4*p5^2 + 56*al^2*de^2*ga^4*p5^2 - 
         4*al*be*de^2*ga^4*p5^2 - 28*be^2*de^2*ga^4*p5^2 + 
         8*al*de^3*ga^4*p5^2 - 6*be*de^3*ga^4*p5^2 + 8*al^3*ga^5*p5^2 + 
         7*al^2*be*ga^5*p5^2 - 9*al*be^2*ga^5*p5^2 - 4*be^3*ga^5*p5^2 + 
         16*al^2*de*ga^5*p5^2 - 4*al*be*de*ga^5*p5^2 - 9*be^2*de*ga^5*p5^2 + 
         4*al*de^2*ga^5*p5^2 - 3*be*de^2*ga^5*p5^2 - 20*al^6*be*p5^3 - 
         90*al^5*be^2*p5^3 - 42*al^4*be^3*p5^3 - 9*al^3*be^4*p5^3 - 
         9*al^2*be^5*p5^3 - 10*al^6*de*p5^3 - 127*al^5*be*de*p5^3 - 
         241*al^4*be^2*de*p5^3 - 86*al^3*be^3*de*p5^3 - 
         30*al^2*be^4*de*p5^3 - 9*al*be^5*de*p5^3 - 36*al^5*de^2*p5^3 - 
         199*al^4*be*de^2*p5^3 - 208*al^3*be^2*de^2*p5^3 - 
         63*al^2*be^3*de^2*p5^3 - 21*al*be^4*de^2*p5^3 - 36*al^4*de^3*p5^3 - 
         108*al^3*be*de^3*p5^3 - 62*al^2*be^2*de^3*p5^3 - 
         19*al*be^3*de^3*p5^3 - 10*al^3*de^4*p5^3 - 16*al^2*be*de^4*p5^3 - 
         5*al*be^2*de^4*p5^3 - 10*al^6*ga*p5^3 - 127*al^5*be*ga*p5^3 - 
         231*al^4*be^2*ga*p5^3 - 45*al^3*be^3*ga*p5^3 + 
         30*al^2*be^4*ga*p5^3 + 37*al*be^5*ga*p5^3 + 10*be^6*ga*p5^3 - 
         82*al^5*de*ga*p5^3 - 469*al^4*be*de*ga*p5^3 - 441*al^3*be^2*de*ga*
          p5^3 - 3*al^2*be^3*de*ga*p5^3 + 96*al*be^4*de*ga*p5^3 + 
         37*be^5*de*ga*p5^3 - 164*al^4*de^2*ga*p5^3 - 478*al^3*be*de^2*ga*
          p5^3 - 228*al^2*be^2*de^2*ga*p5^3 + 58*al*be^3*de^2*ga*p5^3 + 
         51*be^4*de^2*ga*p5^3 - 104*al^3*de^3*ga*p5^3 - 160*al^2*be*de^3*ga*
          p5^3 - 24*al*be^2*de^3*ga*p5^3 + 27*be^3*de^3*ga*p5^3 - 
         18*al^2*de^4*ga*p5^3 - 13*al*be*de^4*ga*p5^3 + 5*be^2*de^4*ga*p5^3 - 
         46*al^5*ga^2*p5^3 - 234*al^4*be*ga^2*p5^3 - 159*al^3*be^2*ga^2*
          p5^3 + 83*al^2*be^3*ga^2*p5^3 + 117*al*be^4*ga^2*p5^3 + 
         37*be^5*ga^2*p5^3 - 200*al^4*de*ga^2*p5^3 - 537*al^3*be*de*ga^2*
          p5^3 - 90*al^2*be^2*de*ga^2*p5^3 + 262*al*be^3*de*ga^2*p5^3 + 
         118*be^4*de*ga^2*p5^3 - 244*al^3*de^2*ga^2*p5^3 - 
         305*al^2*be*de^2*ga^2*p5^3 + 104*al*be^2*de^2*ga^2*p5^3 + 
         128*be^3*de^2*ga^2*p5^3 - 92*al^2*de^3*ga^2*p5^3 - 
         29*al*be*de^3*ga^2*p5^3 + 46*be^2*de^3*ga^2*p5^3 - 
         8*al*de^4*ga^2*p5^3 + 5*be*de^4*ga^2*p5^3 - 72*al^4*ga^3*p5^3 - 
         163*al^3*be*ga^3*p5^3 + 24*al^2*be^2*ga^3*p5^3 + 
         123*al*be^3*ga^3*p5^3 + 51*be^4*ga^3*p5^3 - 196*al^3*de*ga^3*p5^3 - 
         187*al^2*be*de*ga^3*p5^3 + 180*al*be^2*de*ga^3*p5^3 + 
         132*be^3*de*ga^3*p5^3 - 140*al^2*de^2*ga^3*p5^3 + 
         al*be*de^2*ga^3*p5^3 + 100*be^2*de^2*ga^3*p5^3 - 
         24*al*de^3*ga^3*p5^3 + 19*be*de^3*ga^3*p5^3 - 46*al^3*ga^4*p5^3 - 
         32*al^2*be*ga^4*p5^3 + 47*al*be^2*ga^4*p5^3 + 31*be^3*ga^4*p5^3 - 
         76*al^2*de*ga^4*p5^3 + 15*al*be*de*ga^4*p5^3 + 
         60*be^2*de*ga^4*p5^3 - 24*al*de^2*ga^4*p5^3 + 23*be*de^2*ga^4*p5^3 - 
         10*al^2*ga^5*p5^3 + 4*al*be*ga^5*p5^3 + 7*be^2*ga^5*p5^3 - 
         8*al*de*ga^5*p5^3 + 9*be*de*ga^5*p5^3 + 36*al^5*be*p5^4 + 
         70*al^4*be^2*p5^4 + 12*al^3*be^3*p5^4 + 5*al^2*be^4*p5^4 + 
         18*al^5*de*p5^4 + 137*al^4*be*de*p5^4 + 141*al^3*be^2*de*p5^4 + 
         26*al^2*be^3*de*p5^4 + 5*al*be^4*de*p5^4 + 42*al^4*de^2*p5^4 + 
         149*al^3*be*de^2*p5^4 + 88*al^2*be^2*de^2*p5^4 + 
         14*al*be^3*de^2*p5^4 + 28*al^3*de^3*p5^4 + 52*al^2*be*de^3*p5^4 + 
         17*al*be^2*de^3*p5^4 + 4*al^2*de^4*p5^4 + 4*al*be*de^4*p5^4 + 
         18*al^5*ga*p5^4 + 137*al^4*be*ga*p5^4 + 123*al^3*be^2*ga*p5^4 - 
         23*al^2*be^3*ga*p5^4 - 43*al*be^4*ga*p5^4 - 18*be^5*ga*p5^4 + 
         102*al^4*de*ga*p5^4 + 345*al^3*be*de*ga*p5^4 + 133*al^2*be^2*de*ga*
          p5^4 - 92*al*be^3*de*ga*p5^4 - 55*be^4*de*ga*p5^4 + 
         134*al^3*de^2*ga*p5^4 + 228*al^2*be*de^2*ga*p5^4 + 
         7*al*be^2*de^2*ga*p5^4 - 56*be^3*de^2*ga*p5^4 + 
         52*al^2*de^3*ga*p5^4 + 41*al*be*de^3*ga*p5^4 - 
         15*be^2*de^3*ga*p5^4 + 4*al*de^4*ga*p5^4 + 60*al^4*ga^2*p5^4 + 
         166*al^3*be*ga^2*p5^4 + 5*al^2*be^2*ga^2*p5^4 - 
         110*al*be^3*ga^2*p5^4 - 55*be^4*ga^2*p5^4 + 176*al^3*de*ga^2*p5^4 + 
         223*al^2*be*de*ga^2*p5^4 - 137*al*be^2*de*ga^2*p5^4 - 
         138*be^3*de*ga^2*p5^4 + 132*al^2*de^2*ga^2*p5^4 + 
         33*al*be*de^2*ga^2*p5^4 - 98*be^2*de^2*ga^2*p5^4 + 
         24*al*de^3*ga^2*p5^4 - 15*be*de^3*ga^2*p5^4 + 70*al^3*ga^3*p5^4 + 
         61*al^2*be*ga^3*p5^4 - 79*al*be^2*ga^3*p5^4 - 60*be^3*ga^3*p5^4 + 
         116*al^2*de*ga^3*p5^4 - 16*al*be*de*ga^3*p5^4 - 
         110*be^2*de*ga^3*p5^4 + 40*al*de^2*ga^3*p5^4 - 
         42*be*de^2*ga^3*p5^4 + 32*al^2*ga^4*p5^4 - 8*al*be*ga^4*p5^4 - 
         27*be^2*ga^4*p5^4 + 24*al*de*ga^4*p5^4 - 27*be*de*ga^4*p5^4 + 
         4*al*ga^5*p5^4 - 4*be*ga^5*p5^4 - 28*al^4*be*p5^5 - 
         20*al^3*be^2*p5^5 - 14*al^4*de*p5^5 - 68*al^3*be*de*p5^5 - 
         30*al^2*be^2*de*p5^5 - 22*al^3*de^2*p5^5 - 48*al^2*be*de^2*p5^5 - 
         10*al*be^2*de^2*p5^5 - 8*al^2*de^3*p5^5 - 8*al*be*de^3*p5^5 - 
         14*al^4*ga*p5^5 - 68*al^3*be*ga*p5^5 - 16*al^2*be^2*ga*p5^5 + 
         24*al*be^3*ga*p5^5 + 14*be^4*ga*p5^5 - 58*al^3*de*ga*p5^5 - 
         106*al^2*be*de*ga*p5^5 + 16*al*be^2*de*ga*p5^5 + 
         36*be^3*de*ga*p5^5 - 46*al^2*de^2*ga*p5^5 - 34*al*be*de^2*ga*p5^5 + 
         20*be^2*de^2*ga*p5^5 - 8*al*de^3*ga*p5^5 - 36*al^3*ga^2*p5^5 - 
         44*al^2*be*ga^2*p5^5 + 36*al*be^2*ga^2*p5^5 + 36*be^3*ga^2*p5^5 - 
         68*al^2*de*ga^2*p5^5 - 8*al*be*de*ga^2*p5^5 + 64*be^2*de*ga^2*p5^5 - 
         24*al*de^2*ga^2*p5^5 + 20*be*de^2*ga^2*p5^5 - 30*al^2*ga^3*p5^5 + 
         4*al*be*ga^3*p5^5 + 30*be^2*ga^3*p5^5 - 24*al*de*ga^3*p5^5 + 
         28*be*de*ga^3*p5^5 - 8*al*ga^4*p5^5 + 8*be*ga^4*p5^5 + 
         8*al^3*be*p5^6 + 4*al^3*de*p5^6 + 12*al^2*be*de*p5^6 + 
         4*al^2*de^2*p5^6 + 4*al*be*de^2*p5^6 + 4*al^3*ga*p5^6 + 
         12*al^2*be*ga*p5^6 - 4*al*be^2*ga*p5^6 - 4*be^3*ga*p5^6 + 
         12*al^2*de*ga*p5^6 + 8*al*be*de*ga*p5^6 - 8*be^2*de*ga*p5^6 + 
         4*al*de^2*ga*p5^6 + 8*al^2*ga^2*p5^6 - 8*be^2*ga^2*p5^6 + 
         8*al*de*ga^2*p5^6 - 8*be*de*ga^2*p5^6 + 4*al*ga^3*p5^6 - 
         4*be*ga^3*p5^6)/(al*be*(be + de)*(al + ga)*(be + ga)*(al + de + ga)*
         (be - 2*p5)*(be - p5)*(al + de - p5)*(be + de - p5)*(al + ga - p5)*
         (be + ga - p5)*(-al + p5)*(-al + 2*p5))), 
      -((-(al^2*be^2) - al*be^2*ga + be^3*ga + be^2*ga^2 - al^2*be*p5 - 
         be^3*p5 - al^2*ga*p5 - 3*al*be*ga*p5 - 3*be^2*ga*p5 - 2*al*ga^2*p5 - 
         3*be*ga^2*p5 - ga^3*p5 + al^2*p5^2 + 2*al*be*p5^2 + 2*be^2*p5^2 + 
         3*al*ga*p5^2 + 4*be*ga*p5^2 + 2*ga^2*p5^2 - al*p5^3 - be*p5^3 - 
         ga*p5^3)/((-1 + b)*be*(al + ga)*(be + ga)*(be - p5)*(ga - p5)*
         (al + ga - p5)*(be + ga - p5)*p5*(-1 + z))), 
      -((-(al^7*be^6) + al^6*be^7 - 3*al^7*be^5*de + al^6*be^6*de + 
         2*al^5*be^7*de - 3*al^7*be^4*de^2 - 3*al^6*be^5*de^2 + 
         5*al^5*be^6*de^2 + al^4*be^7*de^2 - al^7*be^3*de^3 - 
         5*al^6*be^4*de^3 + 3*al^5*be^5*de^3 + 3*al^4*be^6*de^3 - 
         2*al^6*be^3*de^4 - al^5*be^4*de^4 + 3*al^4*be^5*de^4 - 
         al^5*be^3*de^5 + al^4*be^4*de^5 - al^7*be^5*ga + 3*al^5*be^7*ga - 
         2*al^7*be^4*de*ga - 3*al^6*be^5*de*ga + 10*al^5*be^6*de*ga + 
         5*al^4*be^7*de*ga - al^7*be^3*de^2*ga - 6*al^6*be^4*de^2*ga + 
         9*al^5*be^5*de^2*ga + 16*al^4*be^6*de^2*ga + 2*al^3*be^7*de^2*ga - 
         3*al^6*be^3*de^3*ga + 17*al^4*be^5*de^3*ga + 6*al^3*be^6*de^3*ga - 
         2*al^5*be^3*de^4*ga + 6*al^4*be^4*de^4*ga + 6*al^3*be^5*de^4*ga + 
         2*al^3*be^4*de^5*ga - al^6*be^5*ga^2 + 5*al^5*be^6*ga^2 + 
         2*al^4*be^7*ga^2 - 2*al^6*be^4*de*ga^2 + 11*al^5*be^5*de*ga^2 + 
         15*al^4*be^6*de*ga^2 + 2*al^3*be^7*de*ga^2 - al^6*be^3*de^2*ga^2 + 
         7*al^5*be^4*de^2*ga^2 + 28*al^4*be^5*de^2*ga^2 + 
         10*al^3*be^6*de^2*ga^2 + al^5*be^3*de^3*ga^2 + 
         19*al^4*be^4*de^3*ga^2 + 16*al^3*be^5*de^3*ga^2 + 
         4*al^4*be^3*de^4*ga^2 + 10*al^3*be^4*de^4*ga^2 + 
         2*al^3*be^3*de^5*ga^2 + 2*al^5*be^5*ga^3 + 4*al^4*be^6*ga^3 + 
         4*al^5*be^4*de*ga^3 + 14*al^4*be^5*de*ga^3 + 4*al^3*be^6*de*ga^3 + 
         2*al^5*be^3*de^2*ga^3 + 16*al^4*be^4*de^2*ga^3 + 
         12*al^3*be^5*de^2*ga^3 + 6*al^4*be^3*de^3*ga^3 + 
         12*al^3*be^4*de^3*ga^3 + 4*al^3*be^3*de^4*ga^3 + 2*al^4*be^5*ga^4 + 
         4*al^4*be^4*de*ga^4 + 2*al^3*be^5*de*ga^4 + 2*al^4*be^3*de^2*ga^4 + 
         4*al^3*be^4*de^2*ga^4 + 2*al^3*be^3*de^3*ga^4 + 3*al^7*be^5*p5 - 
         5*al^5*be^7*p5 + 7*al^7*be^4*de*p5 + 8*al^6*be^5*de*p5 - 
         16*al^5*be^6*de*p5 - 9*al^4*be^7*de*p5 + 5*al^7*be^3*de^2*p5 + 
         18*al^6*be^4*de^2*p5 - 11*al^5*be^5*de^2*p5 - 28*al^4*be^6*de^2*p5 - 
         4*al^3*be^7*de^2*p5 + al^7*be^2*de^3*p5 + 12*al^6*be^3*de^3*p5 + 
         7*al^5*be^4*de^3*p5 - 28*al^4*be^5*de^3*p5 - 12*al^3*be^6*de^3*p5 + 
         2*al^6*be^2*de^4*p5 + 8*al^5*be^3*de^4*p5 - 8*al^4*be^4*de^4*p5 - 
         12*al^3*be^5*de^4*p5 + al^5*be^2*de^5*p5 + al^4*be^3*de^5*p5 - 
         4*al^3*be^4*de^5*p5 + 4*al^7*be^4*ga*p5 + 2*al^6*be^5*ga*p5 - 
         14*al^5*be^6*ga*p5 - 12*al^4*be^7*ga*p5 + 9*al^7*be^3*de*ga*p5 + 
         12*al^6*be^4*de*ga*p5 - 31*al^5*be^5*de*ga*p5 - 
         64*al^4*be^6*de*ga*p5 - 16*al^3*be^7*de*ga*p5 + 
         7*al^7*be^2*de^2*ga*p5 + 19*al^6*be^3*de^2*ga*p5 - 
         17*al^5*be^4*de^2*ga*p5 - 103*al^4*be^5*de^2*ga*p5 - 
         61*al^3*be^6*de^2*ga*p5 - 5*al^2*be^7*de^2*ga*p5 + 
         2*al^7*be*de^3*ga*p5 + 13*al^6*be^2*de^3*ga*p5 + 
         2*al^5*be^3*de^3*ga*p5 - 63*al^4*be^4*de^3*ga*p5 - 
         79*al^3*be^5*de^3*ga*p5 - 15*al^2*be^6*de^3*ga*p5 + 
         4*al^6*be*de^4*ga*p5 + 4*al^5*be^2*de^4*ga*p5 - 
         14*al^4*be^3*de^4*ga*p5 - 39*al^3*be^4*de^4*ga*p5 - 
         15*al^2*be^5*de^4*ga*p5 + 2*al^5*be*de^5*ga*p5 - 
         2*al^4*be^2*de^5*ga*p5 - 5*al^3*be^3*de^5*ga*p5 - 
         5*al^2*be^4*de^5*ga*p5 + 4*al^7*be^3*ga^2*p5 + 6*al^6*be^4*ga^2*p5 - 
         16*al^5*be^5*ga^2*p5 - 26*al^4*be^6*ga^2*p5 - 6*al^3*be^7*ga^2*p5 + 
         10*al^7*be^2*de*ga^2*p5 + 25*al^6*be^3*de*ga^2*p5 - 
         27*al^5*be^4*de*ga^2*p5 - 94*al^4*be^5*de*ga^2*p5 - 
         52*al^3*be^6*de*ga^2*p5 - 4*al^2*be^7*de*ga^2*p5 + 
         8*al^7*be*de^2*ga^2*p5 + 37*al^6*be^2*de^2*ga^2*p5 + 
         4*al^5*be^3*de^2*ga^2*p5 - 113*al^4*be^4*de^2*ga^2*p5 - 
         114*al^3*be^5*de^2*ga^2*p5 - 21*al^2*be^6*de^2*ga^2*p5 + 
         2*al^7*de^3*ga^2*p5 + 22*al^6*be*de^3*ga^2*p5 + 
         31*al^5*be^2*de^3*ga^2*p5 - 49*al^4*be^3*de^3*ga^2*p5 - 
         98*al^3*be^4*de^3*ga^2*p5 - 33*al^2*be^5*de^3*ga^2*p5 + 
         4*al^6*de^4*ga^2*p5 + 18*al^5*be*de^4*ga^2*p5 - 
         34*al^3*be^3*de^4*ga^2*p5 - 19*al^2*be^4*de^4*ga^2*p5 + 
         2*al^5*de^5*ga^2*p5 + 4*al^4*be*de^5*ga^2*p5 - 4*al^3*be^2*de^5*ga^2*
          p5 - 3*al^2*be^3*de^5*ga^2*p5 + 2*al^7*be^2*ga^3*p5 + 
         12*al^6*be^3*ga^3*p5 - 2*al^5*be^4*ga^3*p5 - 18*al^4*be^5*ga^3*p5 - 
         10*al^3*be^6*ga^3*p5 + 4*al^7*be*de*ga^3*p5 + 34*al^6*be^2*de*ga^3*
          p5 + 24*al^5*be^3*de*ga^3*p5 - 42*al^4*be^4*de*ga^3*p5 - 
         44*al^3*be^5*de*ga^3*p5 - 6*al^2*be^6*de*ga^3*p5 + 
         2*al^7*de^2*ga^3*p5 + 32*al^6*be*de^2*ga^3*p5 + 
         64*al^5*be^2*de^2*ga^3*p5 - 12*al^4*be^3*de^2*ga^3*p5 - 
         60*al^3*be^4*de^2*ga^3*p5 - 16*al^2*be^5*de^2*ga^3*p5 + 
         10*al^6*de^3*ga^3*p5 + 50*al^5*be*de^3*ga^3*p5 + 
         32*al^4*be^2*de^3*ga^3*p5 - 26*al^3*be^3*de^3*ga^3*p5 - 
         12*al^2*be^4*de^3*ga^3*p5 + 12*al^5*de^4*ga^3*p5 + 
         24*al^4*be*de^4*ga^3*p5 + 2*al^3*be^2*de^4*ga^3*p5 + 
         4*al^4*de^5*ga^3*p5 + 2*al^3*be*de^5*ga^3*p5 + 2*al^2*be^2*de^5*ga^3*
          p5 + 6*al^6*be^2*ga^4*p5 + 12*al^5*be^3*ga^4*p5 - 
         2*al^4*be^4*ga^4*p5 - 2*al^3*be^5*ga^4*p5 + 12*al^6*be*de*ga^4*p5 + 
         40*al^5*be^2*de*ga^4*p5 + 16*al^4*be^3*de*ga^4*p5 - 
         2*al^3*be^4*de*ga^4*p5 + 6*al^6*de^2*ga^4*p5 + 44*al^5*be*de^2*ga^4*
          p5 + 48*al^4*be^2*de^2*ga^4*p5 + 10*al^3*be^3*de^2*ga^4*p5 + 
         4*al^2*be^4*de^2*ga^4*p5 + 16*al^5*de^3*ga^4*p5 + 
         42*al^4*be*de^3*ga^4*p5 + 18*al^3*be^2*de^3*ga^4*p5 + 
         8*al^2*be^3*de^3*ga^4*p5 + 12*al^4*de^4*ga^4*p5 + 
         10*al^3*be*de^4*ga^4*p5 + 4*al^2*be^2*de^4*ga^4*p5 + 
         2*al^3*de^5*ga^4*p5 + 6*al^5*be^2*ga^5*p5 + 4*al^4*be^3*ga^5*p5 + 
         2*al^3*be^4*ga^5*p5 + 12*al^5*be*de*ga^5*p5 + 18*al^4*be^2*de*ga^5*
          p5 + 8*al^3*be^3*de*ga^5*p5 + 2*al^2*be^4*de*ga^5*p5 + 
         6*al^5*de^2*ga^5*p5 + 24*al^4*be*de^2*ga^5*p5 + 
         14*al^3*be^2*de^2*ga^5*p5 + 4*al^2*be^3*de^2*ga^5*p5 + 
         10*al^4*de^3*ga^5*p5 + 12*al^3*be*de^3*ga^5*p5 + 
         2*al^2*be^2*de^3*ga^5*p5 + 4*al^3*de^4*ga^5*p5 + 
         2*al^4*be^2*ga^6*p5 + 4*al^4*be*de*ga^6*p5 + 2*al^3*be^2*de*ga^6*
          p5 + 2*al^4*de^2*ga^6*p5 + 4*al^3*be*de^2*ga^6*p5 + 
         2*al^3*de^3*ga^6*p5 - 2*al^7*be^4*p5^2 - 7*al^6*be^5*p5^2 + 
         15*al^5*be^6*p5^2 + 8*al^4*be^7*p5^2 - 4*al^7*be^3*de*p5^2 - 
         21*al^6*be^4*de*p5^2 + 24*al^5*be^5*de*p5^2 + 53*al^4*be^6*de*p5^2 + 
         12*al^3*be^7*de*p5^2 - 2*al^7*be^2*de^2*p5^2 - 
         21*al^6*be^3*de^2*p5^2 - 4*al^5*be^4*de^2*p5^2 + 
         89*al^4*be^5*de^2*p5^2 + 50*al^3*be^6*de^2*p5^2 + 
         4*al^2*be^7*de^2*p5^2 - 7*al^6*be^2*de^3*p5^2 - 
         20*al^5*be^3*de^3*p5^2 + 49*al^4*be^4*de^3*p5^2 + 
         70*al^3*be^5*de^3*p5^2 + 12*al^2*be^6*de^3*p5^2 - 
         7*al^5*be^2*de^4*p5^2 + 3*al^4*be^3*de^4*p5^2 + 
         38*al^3*be^4*de^4*p5^2 + 12*al^2*be^5*de^4*p5^2 - 
         2*al^4*be^2*de^5*p5^2 + 6*al^3*be^3*de^5*p5^2 + 
         4*al^2*be^4*de^5*p5^2 - 8*al^7*be^3*ga*p5^2 - 12*al^6*be^4*ga*p5^2 + 
         24*al^5*be^5*ga*p5^2 + 52*al^4*be^6*ga*p5^2 + 14*al^3*be^7*ga*p5^2 - 
         15*al^7*be^2*de*ga*p5^2 - 50*al^6*be^3*de*ga*p5^2 + 
         33*al^5*be^4*de*ga*p5^2 + 180*al^4*be^5*de*ga*p5^2 + 
         119*al^3*be^6*de*ga*p5^2 + 13*al^2*be^7*de*ga*p5^2 - 
         10*al^7*be*de^2*ga*p5^2 - 61*al^6*be^2*de^2*ga*p5^2 - 
         28*al^5*be^3*de^2*ga*p5^2 + 207*al^4*be^4*de^2*ga*p5^2 + 
         256*al^3*be^5*de^2*ga*p5^2 + 65*al^2*be^6*de^2*ga*p5^2 + 
         3*al*be^7*de^2*ga*p5^2 - 2*al^7*de^3*ga*p5^2 - 30*al^6*be*de^3*ga*
          p5^2 - 60*al^5*be^2*de^3*ga*p5^2 + 82*al^4*be^3*de^3*ga*p5^2 + 
         216*al^3*be^4*de^3*ga*p5^2 + 101*al^2*be^5*de^3*ga*p5^2 + 
         9*al*be^6*de^3*ga*p5^2 - 4*al^6*de^4*ga*p5^2 - 28*al^5*be*de^4*ga*
          p5^2 - 4*al^4*be^2*de^4*ga*p5^2 + 74*al^3*be^3*de^4*ga*p5^2 + 
         59*al^2*be^4*de^4*ga*p5^2 + 9*al*be^5*de^4*ga*p5^2 - 
         2*al^5*de^5*ga*p5^2 - 8*al^4*be*de^5*ga*p5^2 + 9*al^3*be^2*de^5*ga*
          p5^2 + 10*al^2*be^3*de^5*ga*p5^2 + 3*al*be^4*de^5*ga*p5^2 - 
         13*al^7*be^2*ga^2*p5^2 - 39*al^6*be^3*ga^2*p5^2 - 
         4*al^5*be^4*ga^2*p5^2 + 72*al^4*be^5*ga^2*p5^2 + 
         39*al^3*be^6*ga^2*p5^2 + 5*al^2*be^7*ga^2*p5^2 - 
         17*al^7*be*de*ga^2*p5^2 - 118*al^6*be^2*de*ga^2*p5^2 - 
         111*al^5*be^3*de*ga^2*p5^2 + 162*al^4*be^4*de*ga^2*p5^2 + 
         193*al^3*be^5*de*ga^2*p5^2 + 48*al^2*be^6*de*ga^2*p5^2 + 
         2*al*be^7*de*ga^2*p5^2 - 6*al^7*de^2*ga^2*p5^2 - 
         104*al^6*be*de^2*ga^2*p5^2 - 239*al^5*be^2*de^2*ga^2*p5^2 + 
         33*al^4*be^3*de^2*ga^2*p5^2 + 287*al^3*be^4*de^2*ga^2*p5^2 + 
         121*al^2*be^5*de^2*ga^2*p5^2 + 12*al*be^6*de^2*ga^2*p5^2 + 
         be^7*de^2*ga^2*p5^2 - 28*al^6*de^3*ga^2*p5^2 - 168*al^5*be*de^3*ga^2*
          p5^2 - 134*al^4*be^2*de^3*ga^2*p5^2 + 143*al^3*be^3*de^3*ga^2*
          p5^2 + 119*al^2*be^4*de^3*ga^2*p5^2 + 18*al*be^5*de^3*ga^2*p5^2 + 
         3*be^6*de^3*ga^2*p5^2 - 34*al^5*de^4*ga^2*p5^2 - 
         94*al^4*be*de^4*ga^2*p5^2 - 3*al^3*be^2*de^4*ga^2*p5^2 + 
         47*al^2*be^3*de^4*ga^2*p5^2 + 8*al*be^4*de^4*ga^2*p5^2 + 
         3*be^5*de^4*ga^2*p5^2 - 12*al^4*de^5*ga^2*p5^2 - 
         15*al^3*be*de^5*ga^2*p5^2 + 6*al^2*be^2*de^5*ga^2*p5^2 + 
         be^4*de^5*ga^2*p5^2 - 5*al^7*be*ga^3*p5^2 - 48*al^6*be^2*ga^3*p5^2 - 
         69*al^5*be^3*ga^3*p5^2 + 6*al^4*be^4*ga^3*p5^2 + 
         29*al^3*be^5*ga^3*p5^2 + 6*al^2*be^6*ga^3*p5^2 + al*be^7*ga^3*p5^2 - 
         4*al^7*de*ga^3*p5^2 - 81*al^6*be*de*ga^3*p5^2 - 
         262*al^5*be^2*de*ga^3*p5^2 - 125*al^4*be^3*de*ga^3*p5^2 + 
         64*al^3*be^4*de*ga^3*p5^2 + 29*al^2*be^5*de*ga^3*p5^2 + 
         6*al*be^6*de*ga^3*p5^2 + be^7*de*ga^3*p5^2 - 36*al^6*de^2*ga^3*
          p5^2 - 269*al^5*be*de^2*ga^3*p5^2 - 350*al^4*be^2*de^2*ga^3*p5^2 - 
         34*al^3*be^3*de^2*ga^3*p5^2 + 34*al^2*be^4*de^2*ga^3*p5^2 + 
         11*al*be^5*de^2*ga^3*p5^2 + 6*be^6*de^2*ga^3*p5^2 - 
         86*al^5*de^3*ga^3*p5^2 - 281*al^4*be*de^3*ga^3*p5^2 - 
         152*al^3*be^2*de^3*ga^3*p5^2 - 4*al^2*be^3*de^3*ga^3*p5^2 + 
         6*al*be^4*de^3*ga^3*p5^2 + 11*be^5*de^3*ga^3*p5^2 - 
         68*al^4*de^4*ga^3*p5^2 - 100*al^3*be*de^4*ga^3*p5^2 - 
         22*al^2*be^2*de^4*ga^3*p5^2 - 2*al*be^3*de^4*ga^3*p5^2 + 
         8*be^4*de^4*ga^3*p5^2 - 16*al^3*de^5*ga^3*p5^2 - 
         8*al^2*be*de^5*ga^3*p5^2 - 2*al*be^2*de^5*ga^3*p5^2 + 
         2*be^3*de^5*ga^3*p5^2 - 15*al^6*be*ga^4*p5^2 - 
         64*al^5*be^2*ga^4*p5^2 - 57*al^4*be^3*ga^4*p5^2 - 
         7*al^3*be^4*ga^4*p5^2 - 2*al^2*be^5*ga^4*p5^2 + 
         3*al*be^6*ga^4*p5^2 - 12*al^6*de*ga^4*p5^2 - 132*al^5*be*de*ga^4*
          p5^2 - 238*al^4*be^2*de*ga^4*p5^2 - 91*al^3*be^3*de*ga^4*p5^2 - 
         19*al^2*be^4*de*ga^4*p5^2 + 9*al*be^5*de*ga^4*p5^2 + 
         3*be^6*de*ga^4*p5^2 - 66*al^5*de^2*ga^4*p5^2 - 275*al^4*be*de^2*ga^4*
          p5^2 - 221*al^3*be^2*de^2*ga^4*p5^2 - 55*al^2*be^3*de^2*ga^4*p5^2 + 
         8*al*be^4*de^2*ga^4*p5^2 + 11*be^5*de^2*ga^4*p5^2 - 
         100*al^4*de^3*ga^4*p5^2 - 181*al^3*be*de^3*ga^4*p5^2 - 
         65*al^2*be^2*de^3*ga^4*p5^2 + 2*al*be^3*de^3*ga^4*p5^2 + 
         14*be^4*de^3*ga^4*p5^2 - 50*al^3*de^4*ga^4*p5^2 - 
         32*al^2*be*de^4*ga^4*p5^2 + al*be^2*de^4*ga^4*p5^2 + 
         7*be^3*de^4*ga^4*p5^2 - 6*al^2*de^5*ga^4*p5^2 + 
         al*be*de^5*ga^4*p5^2 + be^2*de^5*ga^4*p5^2 - 15*al^5*be*ga^5*p5^2 - 
         36*al^4*be^2*ga^5*p5^2 - 18*al^3*be^3*ga^5*p5^2 - 
         2*al^2*be^4*ga^5*p5^2 + 3*al*be^5*ga^5*p5^2 - 12*al^5*de*ga^5*p5^2 - 
         89*al^4*be*de*ga^5*p5^2 - 82*al^3*be^2*de*ga^5*p5^2 - 
         16*al^2*be^3*de*ga^5*p5^2 + 8*al*be^4*de*ga^5*p5^2 + 
         3*be^5*de*ga^5*p5^2 - 48*al^4*de^2*ga^5*p5^2 - 111*al^3*be*de^2*ga^5*
          p5^2 - 38*al^2*be^2*de^2*ga^5*p5^2 + 9*al*be^3*de^2*ga^5*p5^2 + 
         8*be^4*de^2*ga^5*p5^2 - 46*al^3*de^3*ga^5*p5^2 - 
         35*al^2*be*de^3*ga^5*p5^2 + 6*al*be^2*de^3*ga^5*p5^2 + 
         7*be^3*de^3*ga^5*p5^2 - 12*al^2*de^4*ga^5*p5^2 + 
         2*al*be*de^4*ga^5*p5^2 + 2*be^2*de^4*ga^5*p5^2 - 
         5*al^4*be*ga^6*p5^2 - 7*al^3*be^2*ga^6*p5^2 + al^2*be^3*ga^6*p5^2 + 
         al*be^4*ga^6*p5^2 - 4*al^4*de*ga^6*p5^2 - 21*al^3*be*de*ga^6*p5^2 - 
         3*al^2*be^2*de*ga^6*p5^2 + 3*al*be^3*de*ga^6*p5^2 + 
         be^4*de*ga^6*p5^2 - 12*al^3*de^2*ga^6*p5^2 - 11*al^2*be*de^2*ga^6*
          p5^2 + 3*al*be^2*de^2*ga^6*p5^2 + 2*be^3*de^2*ga^6*p5^2 - 
         6*al^2*de^3*ga^6*p5^2 + al*be*de^3*ga^6*p5^2 + be^2*de^3*ga^6*p5^2 + 
         6*al^6*be^4*p5^3 - 10*al^5*be^5*p5^3 - 30*al^4*be^6*p5^3 - 
         4*al^3*be^7*p5^3 + 12*al^6*be^3*de*p5^3 - 10*al^5*be^4*de*p5^3 - 
         98*al^4*be^5*de*p5^3 - 59*al^3*be^6*de*p5^3 - 5*al^2*be^7*de*p5^3 + 
         6*al^6*be^2*de^2*p5^3 + 10*al^5*be^3*de^2*p5^3 - 
         104*al^4*be^4*de^2*p5^3 - 142*al^3*be^5*de^2*p5^3 - 
         32*al^2*be^6*de^2*p5^3 - al*be^7*de^2*p5^3 + 10*al^5*be^2*de^3*
          p5^3 - 34*al^4*be^3*de^3*p5^3 - 125*al^3*be^4*de^3*p5^3 - 
         57*al^2*be^5*de^3*p5^3 - 3*al*be^6*de^3*p5^3 + 
         2*al^4*be^2*de^4*p5^3 - 40*al^3*be^3*de^4*p5^3 - 
         38*al^2*be^4*de^4*p5^3 - 3*al*be^5*de^4*p5^3 - 
         2*al^3*be^2*de^5*p5^3 - 8*al^2*be^3*de^5*p5^3 - al*be^4*de^5*p5^3 + 
         10*al^7*be^2*ga*p5^3 + 36*al^6*be^3*ga*p5^3 - 6*al^5*be^4*ga*p5^3 - 
         78*al^4*be^5*ga*p5^3 - 54*al^3*be^6*ga*p5^3 - 4*al^2*be^7*ga*p5^3 + 
         11*al^7*be*de*ga*p5^3 + 94*al^6*be^2*de*ga*p5^3 + 
         85*al^5*be^3*de*ga*p5^3 - 192*al^4*be^4*de*ga*p5^3 - 
         258*al^3*be^5*de*ga*p5^3 - 68*al^2*be^6*de*ga*p5^3 - 
         2*al*be^7*de*ga*p5^3 + 4*al^7*de^2*ga*p5^3 + 72*al^6*be*de^2*ga*
          p5^3 + 184*al^5*be^2*de^2*ga*p5^3 - 72*al^4*be^3*de^2*ga*p5^3 - 
         388*al^3*be^4*de^2*ga*p5^3 - 190*al^2*be^5*de^2*ga*p5^3 - 
         21*al*be^6*de^2*ga*p5^3 - be^7*de^2*ga*p5^3 + 18*al^6*de^3*ga*p5^3 + 
         120*al^5*be*de^3*ga*p5^3 + 94*al^4*be^2*de^3*ga*p5^3 - 
         205*al^3*be^3*de^3*ga*p5^3 - 196*al^2*be^4*de^3*ga*p5^3 - 
         40*al*be^5*de^3*ga*p5^3 - 3*be^6*de^3*ga*p5^3 + 
         22*al^5*de^4*ga*p5^3 + 70*al^4*be*de^4*ga*p5^3 - 
         14*al^3*be^2*de^4*ga*p5^3 - 78*al^2*be^3*de^4*ga*p5^3 - 
         25*al*be^4*de^4*ga*p5^3 - 3*be^5*de^4*ga*p5^3 + 
         8*al^4*de^5*ga*p5^3 + 11*al^3*be*de^5*ga*p5^3 - 
         8*al^2*be^2*de^5*ga*p5^3 - 4*al*be^3*de^5*ga*p5^3 - 
         be^4*de^5*ga*p5^3 + 11*al^7*be*ga^2*p5^3 + 92*al^6*be^2*ga^2*p5^3 + 
         119*al^5*be^3*ga^2*p5^3 - 30*al^4*be^4*ga^2*p5^3 - 
         75*al^3*be^5*ga^2*p5^3 - 18*al^2*be^6*ga^2*p5^3 - 
         3*al*be^7*ga^2*p5^3 + 6*al^7*de*ga^2*p5^3 + 142*al^6*be*de*ga^2*
          p5^3 + 454*al^5*be^2*de*ga^2*p5^3 + 200*al^4*be^3*de*ga^2*p5^3 - 
         213*al^3*be^4*de*ga^2*p5^3 - 108*al^2*be^5*de*ga^2*p5^3 - 
         18*al*be^6*de*ga^2*p5^3 - be^7*de*ga^2*p5^3 + 54*al^6*de^2*ga^2*
          p5^3 + 438*al^5*be*de^2*ga^2*p5^3 + 602*al^4*be^2*de^2*ga^2*p5^3 - 
         31*al^3*be^3*de^2*ga^2*p5^3 - 182*al^2*be^4*de^2*ga^2*p5^3 - 
         47*al*be^5*de^2*ga^2*p5^3 - 11*be^6*de^2*ga^2*p5^3 + 
         126*al^5*de^3*ga^2*p5^3 + 464*al^4*be*de^3*ga^2*p5^3 + 
         249*al^3*be^2*de^3*ga^2*p5^3 - 81*al^2*be^3*de^3*ga^2*p5^3 - 
         50*al*be^4*de^3*ga^2*p5^3 - 23*be^5*de^3*ga^2*p5^3 + 
         100*al^4*de^4*ga^2*p5^3 + 179*al^3*be*de^4*ga^2*p5^3 + 
         24*al^2*be^2*de^4*ga^2*p5^3 - 19*al*be^3*de^4*ga^2*p5^3 - 
         17*be^4*de^4*ga^2*p5^3 + 24*al^3*de^5*ga^2*p5^3 + 
         20*al^2*be*de^5*ga^2*p5^3 - al*be^2*de^5*ga^2*p5^3 - 
         4*be^3*de^5*ga^2*p5^3 + 2*al^7*ga^3*p5^3 + 56*al^6*be*ga^3*p5^3 + 
         216*al^5*be^2*ga^3*p5^3 + 158*al^4*be^3*ga^3*p5^3 + 
         14*al^3*be^4*ga^3*p5^3 - 12*al^2*be^5*ga^3*p5^3 - 
         12*al*be^6*ga^3*p5^3 - 2*be^7*ga^3*p5^3 + 42*al^6*de*ga^3*p5^3 + 
         409*al^5*be*de*ga^3*p5^3 + 742*al^4*be^2*de*ga^3*p5^3 + 
         278*al^3*be^3*de*ga^3*p5^3 - 37*al*be^5*de*ga^3*p5^3 - 
         14*be^6*de*ga^3*p5^3 + 182*al^5*de^2*ga^3*p5^3 + 
         818*al^4*be*de^2*ga^3*p5^3 + 731*al^3*be^2*de^2*ga^3*p5^3 + 
         137*al^2*be^3*de^2*ga^3*p5^3 - 41*al*be^4*de^2*ga^3*p5^3 - 
         43*be^5*de^2*ga^3*p5^3 + 264*al^4*de^3*ga^3*p5^3 + 
         575*al^3*be*de^3*ga^3*p5^3 + 241*al^2*be^2*de^3*ga^3*p5^3 - 
         9*al*be^3*de^3*ga^3*p5^3 - 57*be^4*de^3*ga^3*p5^3 + 
         136*al^3*de^4*ga^3*p5^3 + 136*al^2*be*de^4*ga^3*p5^3 + 
         10*al*be^2*de^4*ga^3*p5^3 - 32*be^3*de^4*ga^3*p5^3 + 
         20*al^2*de^5*ga^3*p5^3 + 6*al*be*de^5*ga^3*p5^3 - 
         6*be^2*de^5*ga^3*p5^3 + 6*al^6*ga^4*p5^3 + 97*al^5*be*ga^4*p5^3 + 
         202*al^4*be^2*ga^4*p5^3 + 98*al^3*be^3*ga^4*p5^3 + 
         10*al^2*be^4*ga^4*p5^3 - 21*al*be^5*ga^4*p5^3 - 6*be^6*ga^4*p5^3 + 
         84*al^5*de*ga^4*p5^3 + 464*al^4*be*de*ga^4*p5^3 + 
         496*al^3*be^2*de*ga^4*p5^3 + 112*al^2*be^3*de*ga^4*p5^3 - 
         51*al*be^4*de*ga^4*p5^3 - 33*be^5*de*ga^4*p5^3 + 
         236*al^4*de^2*ga^4*p5^3 + 610*al^3*be*de^2*ga^4*p5^3 + 
         301*al^2*be^2*de^2*ga^4*p5^3 - 33*al*be^3*de^2*ga^4*p5^3 - 
         67*be^4*de^2*ga^4*p5^3 + 220*al^3*de^3*ga^4*p5^3 + 
         247*al^2*be*de^3*ga^4*p5^3 + 11*al*be^2*de^3*ga^4*p5^3 - 
         61*be^3*de^3*ga^4*p5^3 + 66*al^2*de^4*ga^4*p5^3 + 
         15*al*be*de^4*ga^4*p5^3 - 24*be^2*de^4*ga^4*p5^3 + 
         4*al*de^5*ga^4*p5^3 - 3*be*de^5*ga^4*p5^3 + 6*al^5*ga^5*p5^3 + 
         70*al^4*be*ga^5*p5^3 + 72*al^3*be^2*ga^5*p5^3 + 
         12*al^2*be^3*ga^5*p5^3 - 18*al*be^4*ga^5*p5^3 - 6*be^5*ga^5*p5^3 + 
         66*al^4*de*ga^5*p5^3 + 217*al^3*be*de*ga^5*p5^3 + 
         94*al^2*be^2*de*ga^5*p5^3 - 41*al*be^3*de*ga^5*p5^3 - 
         28*be^4*de*ga^5*p5^3 + 126*al^3*de^2*ga^5*p5^3 + 
         156*al^2*be*de^2*ga^5*p5^3 - 17*al*be^2*de^2*ga^5*p5^3 - 
         43*be^3*de^2*ga^5*p5^3 + 68*al^2*de^3*ga^5*p5^3 + 
         11*al*be*de^3*ga^5*p5^3 - 27*be^2*de^3*ga^5*p5^3 + 
         8*al*de^4*ga^5*p5^3 - 6*be*de^4*ga^5*p5^3 + 2*al^4*ga^6*p5^3 + 
         18*al^3*be*ga^6*p5^3 + 4*al^2*be^2*ga^6*p5^3 - 6*al*be^3*ga^6*p5^3 - 
         2*be^4*ga^6*p5^3 + 18*al^3*de*ga^6*p5^3 + 31*al^2*be*de*ga^6*p5^3 - 
         11*al*be^2*de*ga^6*p5^3 - 8*be^3*de*ga^6*p5^3 + 
         22*al^2*de^2*ga^6*p5^3 + 2*al*be*de^2*ga^6*p5^3 - 
         9*be^2*de^2*ga^6*p5^3 + 4*al*de^3*ga^6*p5^3 - 3*be*de^3*ga^6*p5^3 + 
         34*al^4*be^5*p5^4 + 16*al^3*be^6*p5^4 + 78*al^4*be^4*de*p5^4 + 
         96*al^3*be^5*de*p5^4 + 21*al^2*be^6*de*p5^4 + 54*al^4*be^3*de^2*
          p5^4 + 158*al^3*be^4*de^2*p5^4 + 74*al^2*be^5*de^2*p5^4 + 
         5*al*be^6*de^2*p5^4 + 10*al^4*be^2*de^3*p5^4 + 
         92*al^3*be^3*de^3*p5^4 + 89*al^2*be^4*de^3*p5^4 + 
         12*al*be^5*de^3*p5^4 + 14*al^3*be^2*de^4*p5^4 + 
         40*al^2*be^3*de^4*p5^4 + 9*al*be^4*de^4*p5^4 + 
         4*al^2*be^2*de^5*p5^4 + 2*al*be^3*de^5*p5^4 - 4*al^7*be*ga*p5^4 - 
         50*al^6*be^2*ga*p5^4 - 56*al^5*be^3*ga*p5^4 + 38*al^4*be^4*ga*p5^4 + 
         62*al^3*be^5*ga*p5^4 + 12*al^2*be^6*ga*p5^4 - 2*al^7*de*ga*p5^4 - 
         65*al^6*be*de*ga*p5^4 - 226*al^5*be^2*de*ga*p5^4 - 
         53*al^4*be^3*de*ga*p5^4 + 201*al^3*be^4*de*ga*p5^4 + 
         99*al^2*be^5*de*ga*p5^4 + 6*al*be^6*de*ga*p5^4 - 
         24*al^6*de^2*ga*p5^4 - 199*al^5*be*de^2*ga*p5^4 - 
         270*al^4*be^2*de^2*ga*p5^4 + 121*al^3*be^3*de^2*ga*p5^4 + 
         194*al^2*be^4*de^2*ga*p5^4 + 33*al*be^5*de^2*ga*p5^4 + 
         5*be^6*de^2*ga*p5^4 - 56*al^5*de^3*ga*p5^4 - 209*al^4*be*de^3*ga*
          p5^4 - 80*al^3*be^2*de^3*ga*p5^4 + 118*al^2*be^3*de^3*ga*p5^4 + 
         47*al*be^4*de^3*ga*p5^4 + 12*be^5*de^3*ga*p5^4 - 
         44*al^4*de^4*ga*p5^4 - 79*al^3*be*de^4*ga*p5^4 + 
         8*al^2*be^2*de^4*ga*p5^4 + 20*al*be^3*de^4*ga*p5^4 + 
         9*be^4*de^4*ga*p5^4 - 10*al^3*de^5*ga*p5^4 - 8*al^2*be*de^5*ga*
          p5^4 + 2*be^3*de^5*ga*p5^4 - 2*al^7*ga^2*p5^4 - 
         65*al^6*be*ga^2*p5^4 - 242*al^5*be^2*ga^2*p5^4 - 
         163*al^4*be^3*ga^2*p5^4 + 15*al^3*be^4*ga^2*p5^4 + 
         12*al^2*be^5*ga^2*p5^4 + 13*al*be^6*ga^2*p5^4 + 2*be^7*ga^2*p5^4 - 
         40*al^6*de*ga^2*p5^4 - 438*al^5*be*de*ga^2*p5^4 - 
         802*al^4*be^2*de*ga^2*p5^4 - 249*al^3*be^3*de*ga^2*p5^4 + 
         33*al^2*be^4*de*ga^2*p5^4 + 36*al*be^5*de*ga^2*p5^4 + 
         11*be^6*de*ga^2*p5^4 - 176*al^5*de^2*ga^2*p5^4 - 
         843*al^4*be*de^2*ga^2*p5^4 - 774*al^3*be^2*de^2*ga^2*p5^4 - 
         112*al^2*be^3*de^2*ga^2*p5^4 + 47*al*be^4*de^2*ga^2*p5^4 + 
         39*be^5*de^2*ga^2*p5^4 - 252*al^4*de^3*ga^2*p5^4 - 
         592*al^3*be*de^3*ga^2*p5^4 - 263*al^2*be^2*de^3*ga^2*p5^4 + 
         12*al*be^3*de^3*ga^2*p5^4 + 58*be^4*de^3*ga^2*p5^4 - 
         128*al^3*de^4*ga^2*p5^4 - 150*al^2*be*de^4*ga^2*p5^4 - 
         15*al*be^2*de^4*ga^2*p5^4 + 34*be^3*de^4*ga^2*p5^4 - 
         18*al^2*de^5*ga^2*p5^4 - 10*al*be*de^5*ga^2*p5^4 + 
         6*be^2*de^5*ga^2*p5^4 - 16*al^6*ga^3*p5^4 - 195*al^5*be*ga^3*p5^4 - 
         392*al^4*be^2*ga^3*p5^4 - 178*al^3*be^3*ga^3*p5^4 - 
         16*al^2*be^4*ga^3*p5^4 + 43*al*be^5*ga^3*p5^4 + 16*be^6*ga^3*p5^4 - 
         154*al^5*de*ga^3*p5^4 - 874*al^4*be*de*ga^3*p5^4 - 
         959*al^3*be^2*de*ga^3*p5^4 - 237*al^2*be^3*de*ga^3*p5^4 + 
         93*al*be^4*de*ga^3*p5^4 + 65*be^5*de*ga^3*p5^4 - 
         400*al^4*de^2*ga^3*p5^4 - 1137*al^3*be*de^2*ga^3*p5^4 - 
         655*al^2*be^2*de^2*ga^3*p5^4 + 25*al*be^3*de^2*ga^3*p5^4 + 
         121*be^4*de^2*ga^3*p5^4 - 364*al^3*de^3*ga^3*p5^4 - 
         504*al^2*be*de^3*ga^3*p5^4 - 78*al*be^2*de^3*ga^3*p5^4 + 
         108*be^3*de^3*ga^3*p5^4 - 112*al^2*de^4*ga^3*p5^4 - 
         54*al*be*de^4*ga^3*p5^4 + 42*be^2*de^4*ga^3*p5^4 - 
         8*al*de^5*ga^3*p5^4 + 4*be*de^5*ga^3*p5^4 - 34*al^5*ga^4*p5^4 - 
         228*al^4*be*ga^4*p5^4 - 251*al^3*be^2*ga^4*p5^4 - 
         41*al^2*be^3*ga^4*p5^4 + 60*al*be^4*ga^4*p5^4 + 34*be^5*ga^4*p5^4 - 
         220*al^4*de*ga^4*p5^4 - 693*al^3*be*de*ga^4*p5^4 - 
         366*al^2*be^2*de*ga^4*p5^4 + 108*al*be^3*de*ga^4*p5^4 + 
         116*be^4*de*ga^4*p5^4 - 368*al^3*de^2*ga^4*p5^4 - 
         547*al^2*be*de^2*ga^4*p5^4 - 23*al*be^2*de^2*ga^4*p5^4 + 
         151*be^3*de^2*ga^4*p5^4 - 200*al^2*de^3*ga^4*p5^4 - 
         87*al*be*de^3*ga^4*p5^4 + 84*be^2*de^3*ga^4*p5^4 - 
         28*al*de^4*ga^4*p5^4 + 17*be*de^4*ga^4*p5^4 - 28*al^4*ga^5*p5^4 - 
         111*al^3*be*ga^5*p5^4 - 40*al^2*be^2*ga^5*p5^4 + 
         39*al*be^3*ga^5*p5^4 + 28*be^4*ga^5*p5^4 - 130*al^3*de*ga^5*p5^4 - 
         194*al^2*be*de*ga^5*p5^4 + 41*al*be^2*de*ga^5*p5^4 + 
         81*be^3*de*ga^5*p5^4 - 132*al^2*de^2*ga^5*p5^4 - 
         41*al*be*de^2*ga^5*p5^4 + 73*be^2*de^2*ga^5*p5^4 - 
         32*al*de^3*ga^5*p5^4 + 22*be*de^3*ga^5*p5^4 - 8*al^3*ga^6*p5^4 - 
         17*al^2*be*ga^6*p5^4 + 9*al*be^2*ga^6*p5^4 + 8*be^3*ga^6*p5^4 - 
         26*al^2*de*ga^6*p5^4 - 4*al*be*de*ga^6*p5^4 + 19*be^2*de*ga^6*p5^4 - 
         12*al*de^2*ga^6*p5^4 + 9*be*de^2*ga^6*p5^4 - 12*al^4*be^4*p5^5 - 
         20*al^3*be^5*p5^5 - 24*al^4*be^3*de*p5^5 - 65*al^3*be^4*de*p5^5 - 
         27*al^2*be^5*de*p5^5 - 12*al^4*be^2*de^2*p5^5 - 
         70*al^3*be^3*de^2*p5^5 - 68*al^2*be^4*de^2*p5^5 - 
         7*al*be^5*de^2*p5^5 - 25*al^3*be^2*de^3*p5^5 - 
         55*al^2*be^3*de^3*p5^5 - 15*al*be^4*de^3*p5^5 - 
         14*al^2*be^2*de^4*p5^5 - 9*al*be^3*de^4*p5^5 - al*be^2*de^5*p5^5 + 
         20*al^6*be*ga*p5^5 + 90*al^5*be^2*ga*p5^5 + 40*al^4*be^3*ga*p5^5 - 
         14*al^3*be^4*ga*p5^5 - 4*al^2*be^5*ga*p5^5 + 10*al^6*de*ga*p5^5 + 
         145*al^5*be*de*ga*p5^5 + 266*al^4*be^2*de*ga*p5^5 + 
         45*al^3*be^3*de*ga*p5^5 - 26*al^2*be^4*de*ga*p5^5 + 
         2*al*be^5*de*ga*p5^5 + 54*al^5*de^2*ga*p5^5 + 268*al^4*be*de^2*ga*
          p5^5 + 236*al^3*be^2*de^2*ga*p5^5 + 2*al^2*be^3*de^2*ga*p5^5 - 
         al*be^4*de^2*ga*p5^5 - 7*be^5*de^2*ga*p5^5 + 78*al^4*de^3*ga*p5^5 + 
         182*al^3*be*de^3*ga*p5^5 + 66*al^2*be^2*de^3*ga*p5^5 + 
         al*be^3*de^3*ga*p5^5 - 15*be^4*de^3*ga*p5^5 + 38*al^3*de^4*ga*p5^5 + 
         42*al^2*be*de^4*ga*p5^5 + 5*al*be^2*de^4*ga*p5^5 - 
         9*be^3*de^4*ga*p5^5 + 4*al^2*de^5*ga*p5^5 + 3*al*be*de^5*ga*p5^5 - 
         be^2*de^5*ga*p5^5 + 10*al^6*ga^2*p5^5 + 145*al^5*be*ga^2*p5^5 + 
         294*al^4*be^2*ga^2*p5^5 + 118*al^3*be^3*ga^2*p5^5 + 
         20*al^2*be^4*ga^2*p5^5 - 21*al*be^5*ga^2*p5^5 - 10*be^6*ga^2*p5^5 + 
         100*al^5*de*ga^2*p5^5 + 634*al^4*be*de*ga^2*p5^5 + 
         707*al^3*be^2*de*ga^2*p5^5 + 188*al^2*be^3*de*ga^2*p5^5 - 
         26*al*be^4*de*ga^2*p5^5 - 35*be^5*de*ga^2*p5^5 + 
         266*al^4*de^2*ga^2*p5^5 + 805*al^3*be*de^2*ga^2*p5^5 + 
         512*al^2*be^2*de^2*ga^2*p5^5 + 43*al*be^3*de^2*ga^2*p5^5 - 
         65*be^4*de^2*ga^2*p5^5 + 238*al^3*de^3*ga^2*p5^5 + 
         361*al^2*be*de^3*ga^2*p5^5 + 100*al*be^2*de^3*ga^2*p5^5 - 
         60*be^3*de^3*ga^2*p5^5 + 70*al^2*de^4*ga^2*p5^5 + 
         46*al*be*de^4*ga^2*p5^5 - 23*be^2*de^4*ga^2*p5^5 + 
         4*al*de^5*ga^2*p5^5 - be*de^5*ga^2*p5^5 + 46*al^5*ga^3*p5^5 + 
         294*al^4*be*ga^3*p5^5 + 320*al^3*be^2*ga^3*p5^5 + 
         64*al^2*be^3*ga^3*p5^5 - 70*al*be^4*ga^3*p5^5 - 46*be^5*ga^3*p5^5 + 
         260*al^4*de*ga^3*p5^5 + 874*al^3*be*de*ga^3*p5^5 + 
         514*al^2*be^2*de*ga^3*p5^5 - 90*al*be^3*de*ga^3*p5^5 - 
         138*be^4*de*ga^3*p5^5 + 420*al^3*de^2*ga^3*p5^5 + 
         714*al^2*be*de^2*ga^3*p5^5 + 116*al*be^2*de^2*ga^3*p5^5 - 
         162*be^3*de^2*ga^3*p5^5 + 224*al^2*de^3*ga^3*p5^5 + 
         148*al*be*de^3*ga^3*p5^5 - 78*be^2*de^3*ga^3*p5^5 + 
         32*al*de^4*ga^3*p5^5 - 14*be*de^4*ga^3*p5^5 + 72*al^4*ga^4*p5^5 + 
         233*al^3*be*ga^4*p5^5 + 96*al^2*be^2*ga^4*p5^5 - 
         81*al*be^3*ga^4*p5^5 - 72*be^4*ga^4*p5^5 + 266*al^3*de*ga^4*p5^5 + 
         423*al^2*be*de*ga^4*p5^5 - 50*al*be^2*de*ga^4*p5^5 - 
         179*be^3*de*ga^4*p5^5 + 256*al^2*de^2*ga^4*p5^5 + 
         127*al*be*de^2*ga^4*p5^5 - 140*be^2*de^2*ga^4*p5^5 + 
         64*al*de^3*ga^4*p5^5 - 33*be*de^3*ga^4*p5^5 + 46*al^3*ga^5*p5^5 + 
         64*al^2*be*ga^5*p5^5 - 32*al*be^2*ga^5*p5^5 - 46*be^3*ga^5*p5^5 + 
         108*al^2*de*ga^5*p5^5 + 24*al*be*de*ga^5*p5^5 - 
         88*be^2*de*ga^5*p5^5 + 48*al*de^2*ga^5*p5^5 - 36*be*de^2*ga^5*p5^5 + 
         10*al^2*ga^6*p5^5 - 10*be^2*ga^6*p5^5 + 12*al*de*ga^6*p5^5 - 
         12*be*de*ga^6*p5^5 + 8*al^3*be^4*p5^6 + 16*al^3*be^3*de*p5^6 + 
         11*al^2*be^4*de*p5^6 + 8*al^3*be^2*de^2*p5^6 + 
         22*al^2*be^3*de^2*p5^6 + 3*al*be^4*de^2*p5^6 + 
         11*al^2*be^2*de^3*p5^6 + 6*al*be^3*de^3*p5^6 + 3*al*be^2*de^4*p5^6 - 
         36*al^5*be*ga*p5^6 - 70*al^4*be^2*ga*p5^6 - 20*al^3*be^3*ga*p5^6 - 
         12*al^2*be^4*ga*p5^6 - 18*al^5*de*ga*p5^6 - 151*al^4*be*de*ga*p5^6 - 
         161*al^3*be^2*de*ga*p5^6 - 48*al^2*be^3*de*ga*p5^6 - 
         14*al*be^4*de*ga*p5^6 - 56*al^4*de^2*ga*p5^6 - 183*al^3*be*de^2*ga*
          p5^6 - 120*al^2*be^2*de^2*ga*p5^6 - 32*al*be^3*de^2*ga*p5^6 + 
         3*be^4*de^2*ga*p5^6 - 50*al^3*de^3*ga*p5^6 - 77*al^2*be*de^3*ga*
          p5^6 - 31*al*be^2*de^3*ga*p5^6 + 6*be^3*de^3*ga*p5^6 - 
         12*al^2*de^4*ga*p5^6 - 9*al*be*de^4*ga*p5^6 + 3*be^2*de^4*ga*p5^6 - 
         18*al^5*ga^2*p5^6 - 151*al^4*be*ga^2*p5^6 - 163*al^3*be^2*ga^2*
          p5^6 - 35*al^2*be^3*ga^2*p5^6 + 19*al*be^4*ga^2*p5^6 + 
         18*be^5*ga^2*p5^6 - 116*al^4*de*ga^2*p5^6 - 443*al^3*be*de*ga^2*
          p5^6 - 277*al^2*be^2*de*ga^2*p5^6 + 2*al*be^3*de*ga^2*p5^6 + 
         49*be^4*de*ga^2*p5^6 - 192*al^3*de^2*ga^2*p5^6 - 
         360*al^2*be*de^2*ga^2*p5^6 - 109*al*be^2*de^2*ga^2*p5^6 + 
         52*be^3*de^2*ga^2*p5^6 - 98*al^2*de^3*ga^2*p5^6 - 
         85*al*be*de^3*ga^2*p5^6 + 20*be^2*de^3*ga^2*p5^6 - 
         12*al*de^4*ga^2*p5^6 + 3*be*de^4*ga^2*p5^6 - 60*al^4*ga^3*p5^6 - 
         202*al^3*be*ga^3*p5^6 - 88*al^2*be^2*ga^3*p5^6 + 
         58*al*be^3*ga^3*p5^6 + 60*be^4*ga^3*p5^6 - 212*al^3*de*ga^3*p5^6 - 
         374*al^2*be*de*ga^3*p5^6 + 4*al*be^2*de*ga^3*p5^6 + 
         138*be^3*de*ga^3*p5^6 - 200*al^2*de^2*ga^3*p5^6 - 
         138*al*be*de^2*ga^3*p5^6 + 92*be^2*de^2*ga^3*p5^6 - 
         48*al*de^3*ga^3*p5^6 + 14*be*de^3*ga^3*p5^6 - 70*al^3*ga^4*p5^6 - 
         91*al^2*be*ga^4*p5^6 + 43*al*be^2*ga^4*p5^6 + 70*be^3*ga^4*p5^6 - 
         146*al^2*de*ga^4*p5^6 - 44*al*be*de*ga^4*p5^6 + 
         121*be^2*de*ga^4*p5^6 - 64*al*de^2*ga^4*p5^6 + 
         43*be*de^2*ga^4*p5^6 - 32*al^2*ga^5*p5^6 + 32*be^2*ga^5*p5^6 - 
         32*al*de*ga^5*p5^6 + 32*be*de*ga^5*p5^6 - 4*al*ga^6*p5^6 + 
         4*be*ga^6*p5^6 + 28*al^4*be*ga*p5^7 + 20*al^3*be^2*ga*p5^7 + 
         8*al^2*be^3*ga*p5^7 + 14*al^4*de*ga*p5^7 + 72*al^3*be*de*ga*p5^7 + 
         42*al^2*be^2*de*ga*p5^7 + 8*al*be^3*de*ga*p5^7 + 
         26*al^3*de^2*ga*p5^7 + 56*al^2*be*de^2*ga*p5^7 + 
         22*al*be^2*de^2*ga*p5^7 + 12*al^2*de^3*ga*p5^7 + 
         12*al*be*de^3*ga*p5^7 + 14*al^4*ga^2*p5^7 + 72*al^3*be*ga^2*p5^7 + 
         28*al^2*be^2*ga^2*p5^7 - 12*al*be^3*ga^2*p5^7 - 14*be^4*ga^2*p5^7 + 
         62*al^3*de*ga^2*p5^7 + 130*al^2*be*de*ga^2*p5^7 + 
         12*al*be^2*de*ga^2*p5^7 - 32*be^3*de*ga^2*p5^7 + 
         58*al^2*de^2*ga^2*p5^7 + 54*al*be*de^2*ga^2*p5^7 - 
         16*be^2*de^2*ga^2*p5^7 + 12*al*de^3*ga^2*p5^7 + 36*al^3*ga^3*p5^7 + 
         52*al^2*be*ga^3*p5^7 - 20*al*be^2*ga^3*p5^7 - 36*be^3*ga^3*p5^7 + 
         76*al^2*de*ga^3*p5^7 + 32*al*be*de*ga^3*p5^7 - 
         60*be^2*de*ga^3*p5^7 + 32*al*de^2*ga^3*p5^7 - 16*be*de^2*ga^3*p5^7 + 
         30*al^2*ga^4*p5^7 - 30*be^2*ga^4*p5^7 + 28*al*de*ga^4*p5^7 - 
         28*be*de*ga^4*p5^7 + 8*al*ga^5*p5^7 - 8*be*ga^5*p5^7 - 
         8*al^3*be*ga*p5^8 - 4*al^3*de*ga*p5^8 - 12*al^2*be*de*ga*p5^8 - 
         4*al^2*de^2*ga*p5^8 - 4*al*be*de^2*ga*p5^8 - 4*al^3*ga^2*p5^8 - 
         12*al^2*be*ga^2*p5^8 + 4*al*be^2*ga^2*p5^8 + 4*be^3*ga^2*p5^8 - 
         12*al^2*de*ga^2*p5^8 - 8*al*be*de*ga^2*p5^8 + 8*be^2*de*ga^2*p5^8 - 
         4*al*de^2*ga^2*p5^8 - 8*al^2*ga^3*p5^8 + 8*be^2*ga^3*p5^8 - 
         8*al*de*ga^3*p5^8 + 8*be*de*ga^3*p5^8 - 4*al*ga^4*p5^8 + 
         4*be*ga^4*p5^8)/(al*be*de*(be + de)*(al + ga)*(be + ga)*
         (al + de + ga)*(be - 2*p5)*(be - p5)*(al + de - p5)*(be + de - p5)*
         (ga - p5)*(al + ga - p5)*(be + ga - p5)*p5*(-al + p5)*
         (-al + 2*p5))), -((al^7*be^5 - al^6*be^6 + 2*al^7*be^4*de - 
         2*al^5*be^6*de + al^7*be^3*de^2 + 3*al^6*be^4*de^2 - 
         3*al^5*be^5*de^2 - al^4*be^6*de^2 + 2*al^6*be^3*de^3 - 
         2*al^4*be^5*de^3 + al^5*be^3*de^4 - al^4*be^4*de^4 + al^6*be^5*ga - 
         3*al^5*be^6*ga + 2*al^6*be^4*de*ga - 5*al^5*be^5*de*ga - 
         5*al^4*be^6*de*ga + al^6*be^3*de^2*ga - al^5*be^4*de^2*ga - 
         10*al^4*be^5*de^2*ga - 2*al^3*be^6*de^2*ga + al^5*be^3*de^3*ga - 
         5*al^4*be^4*de^3*ga - 4*al^3*be^5*de^3*ga - 2*al^3*be^4*de^4*ga - 
         2*al^5*be^5*ga^2 - 2*al^4*be^6*ga^2 + al^3*be^7*ga^2 - 
         4*al^5*be^4*de*ga^2 - 8*al^4*be^5*de*ga^2 + al^2*be^7*de*ga^2 - 
         2*al^5*be^3*de^2*ga^2 - 10*al^4*be^4*de^2*ga^2 - 
         5*al^3*be^5*de^2*ga^2 + 2*al^2*be^6*de^2*ga^2 - 
         4*al^4*be^3*de^3*ga^2 - 6*al^3*be^4*de^3*ga^2 + 
         al^2*be^5*de^3*ga^2 - 2*al^3*be^3*de^4*ga^2 - 2*al^4*be^5*ga^3 + 
         2*al^3*be^6*ga^3 - 4*al^4*be^4*de*ga^3 + 2*al^3*be^5*de*ga^3 + 
         2*al^2*be^6*de*ga^3 - 2*al^4*be^3*de^2*ga^3 - 2*al^3*be^4*de^2*
          ga^3 + 4*al^2*be^5*de^2*ga^3 - 2*al^3*be^3*de^3*ga^3 + 
         2*al^2*be^4*de^3*ga^3 + al^3*be^5*ga^4 + 2*al^3*be^4*de*ga^4 + 
         al^2*be^5*de*ga^4 + al^3*be^3*de^2*ga^4 + 2*al^2*be^4*de^2*ga^4 + 
         al^2*be^3*de^3*ga^4 - al^7*be^4*p5 - 2*al^6*be^5*p5 + 
         5*al^5*be^6*p5 - 2*al^7*be^3*de*p5 - 6*al^6*be^4*de*p5 + 
         7*al^5*be^5*de*p5 + 9*al^4*be^6*de*p5 - al^7*be^2*de^2*p5 - 
         6*al^6*be^3*de^2*p5 - 2*al^5*be^4*de^2*p5 + 17*al^4*be^5*de^2*p5 + 
         4*al^3*be^6*de^2*p5 - 2*al^6*be^2*de^3*p5 - 5*al^5*be^3*de^3*p5 + 
         7*al^4*be^4*de^3*p5 + 8*al^3*be^5*de^3*p5 - al^5*be^2*de^4*p5 - 
         al^4*be^3*de^4*p5 + 4*al^3*be^4*de^4*p5 - 3*al^7*be^3*ga*p5 + 
         2*al^6*be^4*ga*p5 + 3*al^5*be^5*ga*p5 + 12*al^4*be^6*ga*p5 - 
         2*al^3*be^7*ga*p5 - 4*al^7*be^2*de*ga*p5 - 4*al^6*be^3*de*ga*p5 + 
         11*al^5*be^4*de*ga*p5 + 33*al^4*be^5*de*ga*p5 + 
         12*al^3*be^6*de*ga*p5 - 2*al^2*be^7*de*ga*p5 - 
         2*al^7*be*de^2*ga*p5 - 7*al^6*be^2*de^2*ga*p5 + 
         6*al^5*be^3*de^2*ga*p5 + 33*al^4*be^4*de^2*ga*p5 + 
         35*al^3*be^5*de^2*ga*p5 + al^2*be^6*de^2*ga*p5 - 
         4*al^6*be*de^3*ga*p5 - al^5*be^2*de^3*ga*p5 + 13*al^4*be^3*de^3*ga*
          p5 + 26*al^3*be^4*de^3*ga*p5 + 8*al^2*be^5*de^3*ga*p5 - 
         2*al^5*be*de^4*ga*p5 + 2*al^4*be^2*de^4*ga*p5 + 
         5*al^3*be^3*de^4*ga*p5 + 5*al^2*be^4*de^4*ga*p5 - 
         7*al^7*be^2*ga^2*p5 - 8*al^6*be^3*ga^2*p5 + 8*al^5*be^4*ga^2*p5 + 
         9*al^4*be^5*ga^2*p5 - 2*al^3*be^6*ga^2*p5 - 4*al^2*be^7*ga^2*p5 - 
         7*al^7*be*de*ga^2*p5 - 27*al^6*be^2*de*ga^2*p5 - 
         2*al^5*be^3*de*ga^2*p5 + 32*al^4*be^4*de*ga^2*p5 + 
         8*al^3*be^5*de*ga^2*p5 - 12*al^2*be^6*de*ga^2*p5 - 
         3*al*be^7*de*ga^2*p5 - 2*al^7*de^2*ga^2*p5 - 20*al^6*be*de^2*ga^2*
          p5 - 23*al^5*be^2*de^2*ga^2*p5 + 23*al^4*be^3*de^2*ga^2*p5 + 
         28*al^3*be^4*de^2*ga^2*p5 - 9*al^2*be^5*de^2*ga^2*p5 - 
         6*al*be^6*de^2*ga^2*p5 - 4*al^6*de^3*ga^2*p5 - 17*al^5*be*de^3*ga^2*
          p5 + al^4*be^2*de^3*ga^2*p5 + 20*al^3*be^3*de^3*ga^2*p5 + 
         2*al^2*be^4*de^3*ga^2*p5 - 3*al*be^5*de^3*ga^2*p5 - 
         2*al^5*de^4*ga^2*p5 - 4*al^4*be*de^4*ga^2*p5 + 4*al^3*be^2*de^4*ga^2*
          p5 + 3*al^2*be^3*de^4*ga^2*p5 - 3*al^7*be*ga^3*p5 - 
         20*al^6*be^2*ga^3*p5 - 6*al^5*be^3*ga^3*p5 + 2*al^4*be^4*ga^3*p5 - 
         7*al^3*be^5*ga^3*p5 - 8*al^2*be^6*ga^3*p5 - 2*al^7*de*ga^3*p5 - 
         27*al^6*be*de*ga^3*p5 - 48*al^5*be^2*de*ga^3*p5 - 
         6*al^4*be^3*de*ga^3*p5 - 12*al^3*be^4*de*ga^3*p5 - 
         25*al^2*be^5*de*ga^3*p5 - 6*al*be^6*de*ga^3*p5 - 
         10*al^6*de^2*ga^3*p5 - 44*al^5*be*de^2*ga^3*p5 - 
         32*al^4*be^2*de^2*ga^3*p5 - 10*al^3*be^3*de^2*ga^3*p5 - 
         26*al^2*be^4*de^2*ga^3*p5 - 12*al*be^5*de^2*ga^3*p5 - 
         12*al^5*de^3*ga^3*p5 - 22*al^4*be*de^3*ga^3*p5 - 
         6*al^3*be^2*de^3*ga^3*p5 - 12*al^2*be^3*de^3*ga^3*p5 - 
         6*al*be^4*de^3*ga^3*p5 - 4*al^4*de^4*ga^3*p5 - 2*al^3*be*de^4*ga^3*
          p5 - 2*al^2*be^2*de^4*ga^3*p5 - 9*al^6*be*ga^4*p5 - 
         18*al^5*be^2*ga^4*p5 - 7*al^3*be^4*ga^4*p5 - 4*al^2*be^5*ga^4*p5 - 
         6*al^6*de*ga^4*p5 - 36*al^5*be*de*ga^4*p5 - 30*al^4*be^2*de*ga^4*
          p5 - 12*al^3*be^3*de*ga^4*p5 - 15*al^2*be^4*de*ga^4*p5 - 
         3*al*be^5*de*ga^4*p5 - 16*al^5*de^2*ga^4*p5 - 36*al^4*be*de^2*ga^4*
          p5 - 18*al^3*be^2*de^2*ga^4*p5 - 16*al^2*be^3*de^2*ga^4*p5 - 
         6*al*be^4*de^2*ga^4*p5 - 12*al^4*de^3*ga^4*p5 - 
         9*al^3*be*de^3*ga^4*p5 - 6*al^2*be^2*de^3*ga^4*p5 - 
         3*al*be^3*de^3*ga^4*p5 - 2*al^3*de^4*ga^4*p5 - 9*al^5*be*ga^5*p5 - 
         4*al^4*be^2*ga^5*p5 + al^3*be^3*ga^5*p5 - 6*al^5*de*ga^5*p5 - 
         19*al^4*be*de*ga^5*p5 - 4*al^3*be^2*de*ga^5*p5 + 
         al^2*be^3*de*ga^5*p5 - 10*al^4*de^2*ga^5*p5 - 10*al^3*be*de^2*ga^5*
          p5 - 4*al^3*de^3*ga^5*p5 - 3*al^4*be*ga^6*p5 + al^3*be^2*ga^6*p5 - 
         2*al^4*de*ga^6*p5 - 3*al^3*be*de*ga^6*p5 + al^2*be^2*de*ga^6*p5 - 
         2*al^3*de^2*ga^6*p5 + 3*al^6*be^4*p5^2 - 5*al^5*be^5*p5^2 - 
         8*al^4*be^6*p5^2 + al^3*be^7*p5^2 + 6*al^6*be^3*de*p5^2 - 
         5*al^5*be^4*de*p5^2 - 27*al^4*be^5*de*p5^2 - 10*al^3*be^6*de*p5^2 + 
         al^2*be^7*de*p5^2 + 3*al^6*be^2*de^2*p5^2 + 5*al^5*be^3*de^2*p5^2 - 
         28*al^4*be^4*de^2*p5^2 - 29*al^3*be^5*de^2*p5^2 - 
         2*al^2*be^6*de^2*p5^2 + 5*al^5*be^2*de^3*p5^2 - 
         7*al^4*be^3*de^3*p5^2 - 24*al^3*be^4*de^3*p5^2 - 
         7*al^2*be^5*de^3*p5^2 + 2*al^4*be^2*de^4*p5^2 - 
         6*al^3*be^3*de^4*p5^2 - 4*al^2*be^4*de^4*p5^2 + 
         8*al^7*be^2*ga*p5^2 + 13*al^6*be^3*ga*p5^2 - 12*al^5*be^4*ga*p5^2 - 
         19*al^4*be^5*ga*p5^2 - 5*al^3*be^6*ga*p5^2 + 5*al^2*be^7*ga*p5^2 + 
         7*al^7*be*de*ga*p5^2 + 37*al^6*be^2*de*ga*p5^2 + 
         8*al^5*be^3*de*ga*p5^2 - 64*al^4*be^4*de*ga*p5^2 - 
         40*al^3*be^5*de*ga*p5^2 + 6*al^2*be^6*de*ga*p5^2 + 
         4*al*be^7*de*ga*p5^2 + 2*al^7*de^2*ga*p5^2 + 24*al^6*be*de^2*ga*
          p5^2 + 38*al^5*be^2*de^2*ga*p5^2 - 44*al^4*be^3*de^2*ga*p5^2 - 
         78*al^3*be^4*de^2*ga*p5^2 - 13*al^2*be^5*de^2*ga*p5^2 + 
         5*al*be^6*de^2*ga*p5^2 + 4*al^6*de^3*ga*p5^2 + 25*al^5*be*de^3*ga*
          p5^2 - al^4*be^2*de^3*ga*p5^2 - 48*al^3*be^3*de^3*ga*p5^2 - 
         24*al^2*be^4*de^3*ga*p5^2 - 2*al*be^5*de^3*ga*p5^2 + 
         2*al^5*de^4*ga*p5^2 + 8*al^4*be*de^4*ga*p5^2 - 9*al^3*be^2*de^4*ga*
          p5^2 - 10*al^2*be^3*de^4*ga*p5^2 - 3*al*be^4*de^4*ga*p5^2 + 
         9*al^7*be*ga^2*p5^2 + 56*al^6*be^2*ga^2*p5^2 + 
         33*al^5*be^3*ga^2*p5^2 - 26*al^4*be^4*ga^2*p5^2 + 
         11*al^3*be^5*ga^2*p5^2 + 18*al^2*be^6*ga^2*p5^2 + 
         2*al*be^7*ga^2*p5^2 + 4*al^7*de*ga^2*p5^2 + 76*al^6*be*de*ga^2*
          p5^2 + 164*al^5*be^2*de*ga^2*p5^2 + 12*al^4*be^3*de*ga^2*p5^2 - 
         16*al^3*be^4*de*ga^2*p5^2 + 52*al^2*be^5*de*ga^2*p5^2 + 
         20*al*be^6*de*ga^2*p5^2 + be^7*de*ga^2*p5^2 + 24*al^6*de^2*ga^2*
          p5^2 + 140*al^5*be*de^2*ga^2*p5^2 + 120*al^4*be^2*de^2*ga^2*p5^2 - 
         17*al^3*be^3*de^2*ga^2*p5^2 + 35*al^2*be^4*de^2*ga^2*p5^2 + 
         34*al*be^5*de^2*ga^2*p5^2 + be^6*de^2*ga^2*p5^2 + 
         32*al^5*de^3*ga^2*p5^2 + 86*al^4*be*de^3*ga^2*p5^2 + 
         12*al^3*be^2*de^3*ga^2*p5^2 + 2*al^2*be^3*de^3*ga^2*p5^2 + 
         16*al*be^4*de^3*ga^2*p5^2 - be^5*de^3*ga^2*p5^2 + 
         12*al^4*de^4*ga^2*p5^2 + 15*al^3*be*de^4*ga^2*p5^2 - 
         6*al^2*be^2*de^4*ga^2*p5^2 - be^4*de^4*ga^2*p5^2 + 
         2*al^7*ga^3*p5^2 + 40*al^6*be*ga^3*p5^2 + 107*al^5*be^2*ga^3*p5^2 + 
         24*al^4*be^3*ga^3*p5^2 + 13*al^3*be^4*ga^3*p5^2 + 
         31*al^2*be^5*ga^3*p5^2 - be^7*ga^3*p5^2 + 26*al^6*de*ga^3*p5^2 + 
         192*al^5*be*de*ga^3*p5^2 + 223*al^4*be^2*de*ga^3*p5^2 + 
         55*al^3*be^3*de*ga^3*p5^2 + 77*al^2*be^4*de*ga^3*p5^2 + 
         25*al*be^5*de*ga^3*p5^2 - 2*be^6*de*ga^3*p5^2 + 
         74*al^5*de^2*ga^3*p5^2 + 233*al^4*be*de^2*ga^3*p5^2 + 
         146*al^3*be^2*de^2*ga^3*p5^2 + 76*al^2*be^3*de^2*ga^3*p5^2 + 
         46*al*be^4*de^2*ga^3*p5^2 - 3*be^5*de^2*ga^3*p5^2 + 
         64*al^4*de^3*ga^3*p5^2 + 92*al^3*be*de^3*ga^3*p5^2 + 
         38*al^2*be^2*de^3*ga^3*p5^2 + 26*al*be^3*de^3*ga^3*p5^2 - 
         4*be^4*de^3*ga^3*p5^2 + 16*al^3*de^4*ga^3*p5^2 + 
         8*al^2*be*de^4*ga^3*p5^2 + 2*al*be^2*de^4*ga^3*p5^2 - 
         2*be^3*de^4*ga^3*p5^2 + 6*al^6*ga^4*p5^2 + 63*al^5*be*ga^4*p5^2 + 
         73*al^4*be^2*ga^4*p5^2 + 13*al^2*be^4*ga^4*p5^2 - 
         7*al*be^5*ga^4*p5^2 - 3*be^6*ga^4*p5^2 + 50*al^5*de*ga^4*p5^2 + 
         187*al^4*be*de*ga^4*p5^2 + 105*al^3*be^2*de*ga^4*p5^2 + 
         23*al^2*be^3*de*ga^4*p5^2 - 3*al*be^4*de*ga^4*p5^2 - 
         9*be^5*de*ga^4*p5^2 + 88*al^4*de^2*ga^4*p5^2 + 145*al^3*be*de^2*ga^4*
          p5^2 + 51*al^2*be^2*de^2*ga^4*p5^2 + 8*al*be^3*de^2*ga^4*p5^2 - 
         10*be^4*de^2*ga^4*p5^2 + 48*al^3*de^3*ga^4*p5^2 + 
         29*al^2*be*de^3*ga^4*p5^2 + 6*al*be^2*de^3*ga^4*p5^2 - 
         5*be^3*de^3*ga^4*p5^2 + 6*al^2*de^4*ga^4*p5^2 - 
         al*be*de^4*ga^4*p5^2 - be^2*de^4*ga^4*p5^2 + 6*al^5*ga^5*p5^2 + 
         42*al^4*be*ga^5*p5^2 + 9*al^3*be^2*ga^5*p5^2 - 
         10*al^2*be^3*ga^5*p5^2 - 6*al*be^4*ga^5*p5^2 - 3*be^5*ga^5*p5^2 + 
         38*al^4*de*ga^5*p5^2 + 70*al^3*be*de*ga^5*p5^2 - 
         3*al^2*be^2*de*ga^5*p5^2 - 17*al*be^3*de*ga^5*p5^2 - 
         8*be^4*de*ga^5*p5^2 + 42*al^3*de^2*ga^5*p5^2 + 25*al^2*be*de^2*ga^5*
          p5^2 - 10*al*be^2*de^2*ga^5*p5^2 - 7*be^3*de^2*ga^5*p5^2 + 
         12*al^2*de^3*ga^5*p5^2 - 2*al*be*de^3*ga^5*p5^2 - 
         2*be^2*de^3*ga^5*p5^2 + 2*al^4*ga^6*p5^2 + 10*al^3*be*ga^6*p5^2 - 
         5*al^2*be^2*ga^6*p5^2 - al*be^3*ga^6*p5^2 - be^4*ga^6*p5^2 + 
         10*al^3*de*ga^6*p5^2 + 6*al^2*be*de*ga^6*p5^2 - 
         5*al*be^2*de*ga^6*p5^2 - 2*be^3*de*ga^6*p5^2 + 
         6*al^2*de^2*ga^6*p5^2 - al*be*de^2*ga^6*p5^2 - be^2*de^2*ga^6*p5^2 + 
         14*al^4*be^5*p5^3 + al^3*be^6*p5^3 - al^2*be^7*p5^3 + 
         30*al^4*be^4*de*p5^3 + 24*al^3*be^5*de*p5^3 - al*be^7*de*p5^3 + 
         18*al^4*be^3*de^2*p5^3 + 47*al^3*be^4*de^2*p5^3 + 
         11*al^2*be^5*de^2*p5^3 - al*be^6*de^2*p5^3 + 2*al^4*be^2*de^3*p5^3 + 
         26*al^3*be^3*de^3*p5^3 + 18*al^2*be^4*de^3*p5^3 + 
         al*be^5*de^3*p5^3 + 2*al^3*be^2*de^4*p5^3 + 8*al^2*be^3*de^4*p5^3 + 
         al*be^4*de^4*p5^3 - 4*al^7*be*ga*p5^3 - 40*al^6*be^2*ga*p5^3 - 
         19*al^5*be^3*ga*p5^3 + 20*al^4*be^4*ga*p5^3 + 5*al^3*be^5*ga*p5^3 - 
         14*al^2*be^6*ga*p5^3 - 2*al*be^7*ga*p5^3 - 2*al^7*de*ga*p5^3 - 
         45*al^6*be*de*ga*p5^3 - 116*al^5*be^2*de*ga*p5^3 + 
         46*al^3*be^4*de*ga*p5^3 - 25*al^2*be^5*de*ga*p5^3 - 
         17*al*be^6*de*ga*p5^3 - be^7*de*ga*p5^3 - 14*al^6*de^2*ga*p5^3 - 
         90*al^5*be*de^2*ga*p5^3 - 86*al^4*be^2*de^2*ga*p5^3 + 
         45*al^3*be^3*de^2*ga*p5^3 + 6*al^2*be^4*de^2*ga*p5^3 - 
         24*al*be^5*de^2*ga*p5^3 - be^6*de^2*ga*p5^3 - 20*al^5*de^3*ga*p5^3 - 
         60*al^4*be*de^3*ga*p5^3 + 20*al^2*be^3*de^3*ga*p5^3 - 
         5*al*be^4*de^3*ga*p5^3 + be^5*de^3*ga*p5^3 - 8*al^4*de^4*ga*p5^3 - 
         11*al^3*be*de^4*ga*p5^3 + 8*al^2*be^2*de^4*ga*p5^3 + 
         4*al*be^3*de^4*ga*p5^3 + be^4*de^4*ga*p5^3 - 2*al^7*ga^2*p5^3 - 
         55*al^6*be*ga^2*p5^3 - 159*al^5*be^2*ga^2*p5^3 - 
         47*al^4*be^3*ga^2*p5^3 - 2*al^3*be^4*ga^2*p5^3 - 
         46*al^2*be^5*ga^2*p5^3 - 4*al*be^6*ga^2*p5^3 + be^7*ga^2*p5^3 - 
         30*al^6*de*ga^2*p5^3 - 273*al^5*be*de*ga^2*p5^3 - 
         367*al^4*be^2*de*ga^2*p5^3 - 70*al^3*be^3*de*ga^2*p5^3 - 
         95*al^2*be^4*de*ga^2*p5^3 - 49*al*be^5*de*ga^2*p5^3 - 
         be^6*de*ga^2*p5^3 - 94*al^5*de^2*ga^2*p5^3 - 360*al^4*be*de^2*ga^2*
          p5^3 - 251*al^3*be^2*de^2*ga^2*p5^3 - 91*al^2*be^3*de^2*ga^2*p5^3 - 
         74*al*be^4*de^2*ga^2*p5^3 - be^5*de^2*ga^2*p5^3 - 
         88*al^4*de^3*ga^2*p5^3 - 161*al^3*be*de^3*ga^2*p5^3 - 
         60*al^2*be^2*de^3*ga^2*p5^3 - 35*al*be^3*de^3*ga^2*p5^3 + 
         5*be^4*de^3*ga^2*p5^3 - 24*al^3*de^4*ga^2*p5^3 - 
         20*al^2*be*de^4*ga^2*p5^3 + al*be^2*de^4*ga^2*p5^3 + 
         4*be^3*de^4*ga^2*p5^3 - 16*al^6*ga^3*p5^3 - 149*al^5*be*ga^3*p5^3 - 
         206*al^4*be^2*ga^3*p5^3 - 34*al^3*be^3*ga^3*p5^3 - 
         28*al^2*be^4*ga^3*p5^3 + 9*al*be^5*ga^3*p5^3 + 10*be^6*ga^3*p5^3 - 
         108*al^5*de*ga^3*p5^3 - 488*al^4*be*de*ga^3*p5^3 - 
         361*al^3*be^2*de*ga^3*p5^3 - 85*al^2*be^3*de*ga^3*p5^3 - 
         11*al*be^4*de*ga^3*p5^3 + 23*be^5*de*ga^3*p5^3 - 
         200*al^4*de^2*ga^3*p5^3 - 439*al^3*be*de^2*ga^3*p5^3 - 
         205*al^2*be^2*de^2*ga^3*p5^3 - 43*al*be^3*de^2*ga^3*p5^3 + 
         25*be^4*de^2*ga^3*p5^3 - 120*al^3*de^3*ga^3*p5^3 - 
         126*al^2*be*de^3*ga^3*p5^3 - 36*al*be^2*de^3*ga^3*p5^3 + 
         16*be^3*de^3*ga^3*p5^3 - 20*al^2*de^4*ga^3*p5^3 - 
         6*al*be*de^4*ga^3*p5^3 + 6*be^2*de^4*ga^3*p5^3 - 34*al^5*ga^4*p5^3 - 
         156*al^4*be*ga^4*p5^3 - 86*al^3*be^2*ga^4*p5^3 + 
         22*al^2*be^3*ga^4*p5^3 + 35*al*be^4*ga^4*p5^3 + 21*be^5*ga^4*p5^3 - 
         148*al^4*de*ga^4*p5^3 - 332*al^3*be*de*ga^4*p5^3 - 
         69*al^2*be^2*de*ga^4*p5^3 + 71*al*be^3*de*ga^4*p5^3 + 
         53*be^4*de*ga^4*p5^3 - 172*al^3*de^2*ga^4*p5^3 - 
         173*al^2*be*de^2*ga^4*p5^3 + 13*al*be^2*de^2*ga^4*p5^3 + 
         49*be^3*de^2*ga^4*p5^3 - 60*al^2*de^3*ga^4*p5^3 - 
         15*al*be*de^3*ga^4*p5^3 + 18*be^2*de^3*ga^4*p5^3 - 
         4*al*de^4*ga^4*p5^3 + 3*be*de^4*ga^4*p5^3 - 28*al^4*ga^5*p5^3 - 
         65*al^3*be*ga^5*p5^3 + 12*al^2*be^2*ga^5*p5^3 + 
         33*al*be^3*ga^5*p5^3 + 16*be^4*ga^5*p5^3 - 84*al^3*de*ga^5*p5^3 - 
         66*al^2*be*de*ga^5*p5^3 + 53*al*be^2*de*ga^5*p5^3 + 
         39*be^3*de*ga^5*p5^3 - 56*al^2*de^2*ga^5*p5^3 + 
         al*be*de^2*ga^5*p5^3 + 27*be^2*de^2*ga^5*p5^3 - 
         8*al*de^3*ga^5*p5^3 + 6*be*de^3*ga^5*p5^3 - 8*al^3*ga^6*p5^3 - 
         7*al^2*be*ga^6*p5^3 + 9*al*be^2*ga^6*p5^3 + 4*be^3*ga^6*p5^3 - 
         16*al^2*de*ga^6*p5^3 + 4*al*be*de*ga^6*p5^3 + 9*be^2*de*ga^6*p5^3 - 
         4*al*de^2*ga^6*p5^3 + 3*be*de^2*ga^6*p5^3 - 6*al^4*be^4*p5^4 - 
         5*al^3*be^5*p5^4 + 3*al^2*be^6*p5^4 - 12*al^4*be^3*de*p5^4 - 
         20*al^3*be^4*de*p5^4 - al^2*be^5*de*p5^4 + 3*al*be^6*de*p5^4 - 
         6*al^4*be^2*de^2*p5^4 - 25*al^3*be^3*de^2*p5^4 - 
         15*al^2*be^4*de^2*p5^4 + 4*al*be^5*de^2*p5^4 - 
         10*al^3*be^2*de^3*p5^4 - 15*al^2*be^3*de^3*p5^4 - 
         al*be^4*de^3*p5^4 - 4*al^2*be^2*de^4*p5^4 - 2*al*be^3*de^4*p5^4 + 
         20*al^6*be*ga*p5^4 + 72*al^5*be^2*ga*p5^4 + 13*al^4*be^3*ga*p5^4 + 
         4*al^3*be^4*ga*p5^4 + 21*al^2*be^5*ga*p5^4 + 6*al*be^6*ga*p5^4 + 
         10*al^6*de*ga*p5^4 + 109*al^5*be*de*ga*p5^4 + 164*al^4*be^2*de*ga*
          p5^4 + 25*al^3*be^3*de*ga*p5^4 + 45*al^2*be^4*de*ga*p5^4 + 
         34*al*be^5*de*ga*p5^4 + 3*be^6*de*ga*p5^4 + 36*al^5*de^2*ga*p5^4 + 
         151*al^4*be*de^2*ga*p5^4 + 114*al^3*be^2*de^2*ga*p5^4 + 
         36*al^2*be^3*de^2*ga*p5^4 + 47*al*be^4*de^2*ga*p5^4 + 
         4*be^5*de^2*ga*p5^4 + 36*al^4*de^3*ga*p5^4 + 70*al^3*be*de^3*ga*
          p5^4 + 24*al^2*be^2*de^3*ga*p5^4 + 21*al*be^3*de^3*ga*p5^4 - 
         be^4*de^3*ga*p5^4 + 10*al^3*de^4*ga*p5^4 + 8*al^2*be*de^4*ga*p5^4 - 
         2*be^3*de^4*ga*p5^4 + 10*al^6*ga^2*p5^4 + 127*al^5*be*ga^2*p5^4 + 
         201*al^4*be^2*ga^2*p5^4 + 36*al^3*be^3*ga^2*p5^4 + 
         37*al^2*be^4*ga^2*p5^4 + 2*al*be^5*ga^2*p5^4 - 7*be^6*ga^2*p5^4 + 
         82*al^5*de*ga^2*p5^4 + 439*al^4*be*de*ga^2*p5^4 + 
         378*al^3*be^2*de*ga^2*p5^4 + 106*al^2*be^3*de*ga^2*p5^4 + 
         40*al*be^4*de*ga^2*p5^4 - 11*be^5*de*ga^2*p5^4 + 
         164*al^4*de^2*ga^2*p5^4 + 424*al^3*be*de^2*ga^2*p5^4 + 
         241*al^2*be^2*de^2*ga^2*p5^4 + 70*al*be^3*de^2*ga^2*p5^4 - 
         10*be^4*de^2*ga^2*p5^4 + 104*al^3*de^3*ga^2*p5^4 + 
         137*al^2*be*de^3*ga^2*p5^4 + 52*al*be^2*de^3*ga^2*p5^4 - 
         10*be^3*de^3*ga^2*p5^4 + 18*al^2*de^4*ga^2*p5^4 + 
         10*al*be*de^4*ga^2*p5^4 - 6*be^2*de^4*ga^2*p5^4 + 
         46*al^5*ga^3*p5^4 + 234*al^4*be*ga^3*p5^4 + 165*al^3*be^2*ga^3*
          p5^4 - 3*al^2*be^3*ga^3*p5^4 - 45*al*be^4*ga^3*p5^4 - 
         33*be^5*ga^3*p5^4 + 200*al^4*de*ga^3*p5^4 + 543*al^3*be*de*ga^3*
          p5^4 + 203*al^2*be^2*de*ga^3*p5^4 - 73*al*be^3*de*ga^3*p5^4 - 
         77*be^4*de*ga^3*p5^4 + 244*al^3*de^2*ga^3*p5^4 + 
         338*al^2*be*de^2*ga^3*p5^4 + 38*al*be^2*de^2*ga^3*p5^4 - 
         68*be^3*de^2*ga^3*p5^4 + 92*al^2*de^3*ga^3*p5^4 + 
         54*al*be*de^3*ga^3*p5^4 - 22*be^2*de^3*ga^3*p5^4 + 
         8*al*de^4*ga^3*p5^4 - 4*be*de^4*ga^3*p5^4 + 72*al^4*ga^4*p5^4 + 
         163*al^3*be*ga^4*p5^4 + 2*al^2*be^2*ga^4*p5^4 - 
         80*al*be^3*ga^4*p5^4 - 52*be^4*ga^4*p5^4 + 196*al^3*de*ga^4*p5^4 + 
         213*al^2*be*de*ga^4*p5^4 - 101*al*be^2*de*ga^4*p5^4 - 
         115*be^3*de*ga^4*p5^4 + 140*al^2*de^2*ga^4*p5^4 + 
         35*al*be*de^2*ga^4*p5^4 - 76*be^2*de^2*ga^4*p5^4 + 
         24*al*de^3*ga^4*p5^4 - 13*be*de^3*ga^4*p5^4 + 46*al^3*ga^5*p5^4 + 
         32*al^2*be*ga^5*p5^4 - 43*al*be^2*ga^5*p5^4 - 33*be^3*ga^5*p5^4 + 
         76*al^2*de*ga^5*p5^4 - 11*al*be*de*ga^5*p5^4 - 
         61*be^2*de*ga^5*p5^4 + 24*al*de^2*ga^5*p5^4 - 22*be*de^2*ga^5*p5^4 + 
         10*al^2*ga^6*p5^4 - 4*al*be*ga^6*p5^4 - 7*be^2*ga^6*p5^4 + 
         8*al*de*ga^6*p5^4 - 9*be*de*ga^6*p5^4 + 3*al^3*be^4*p5^5 - 
         3*al^2*be^5*p5^5 + 6*al^3*be^3*de*p5^5 - 2*al^2*be^4*de*p5^5 - 
         3*al*be^5*de*p5^5 + 3*al^3*be^2*de^2*p5^5 + 5*al^2*be^3*de^2*p5^5 - 
         5*al*be^4*de^2*p5^5 + 4*al^2*be^2*de^3*p5^5 - al*be^3*de^3*p5^5 + 
         al*be^2*de^4*p5^5 - 36*al^5*be*ga*p5^5 - 56*al^4*be^2*ga*p5^5 - 
         10*al^3*be^3*ga*p5^5 - 18*al^2*be^4*ga*p5^5 - 6*al*be^5*ga*p5^5 - 
         18*al^5*de*ga*p5^5 - 123*al^4*be*de*ga*p5^5 - 114*al^3*be^2*de*ga*
          p5^5 - 43*al^2*be^3*de*ga*p5^5 - 31*al*be^4*de*ga*p5^5 - 
         3*be^5*de*ga*p5^5 - 42*al^4*de^2*ga*p5^5 - 124*al^3*be*de^2*ga*
          p5^5 - 80*al^2*be^2*de^2*ga*p5^5 - 41*al*be^3*de^2*ga*p5^5 - 
         5*be^4*de^2*ga*p5^5 - 28*al^3*de^3*ga*p5^5 - 40*al^2*be*de^3*ga*
          p5^5 - 23*al*be^2*de^3*ga*p5^5 - be^3*de^3*ga*p5^5 - 
         4*al^2*de^4*ga*p5^5 - 3*al*be*de^4*ga*p5^5 + be^2*de^4*ga*p5^5 - 
         18*al^5*ga^2*p5^5 - 137*al^4*be*ga^2*p5^5 - 112*al^3*be^2*ga^2*
          p5^5 - 10*al^2*be^3*ga^2*p5^5 + 8*al*be^4*ga^2*p5^5 + 
         15*be^5*ga^2*p5^5 - 102*al^4*de*ga^2*p5^5 - 334*al^3*be*de*ga^2*
          p5^5 - 165*al^2*be^2*de*ga^2*p5^5 + al*be^3*de*ga^2*p5^5 + 
         31*be^4*de*ga^2*p5^5 - 134*al^3*de^2*ga^2*p5^5 - 
         227*al^2*be*de^2*ga^2*p5^5 - 68*al*be^2*de^2*ga^2*p5^5 + 
         24*be^3*de^2*ga^2*p5^5 - 52*al^2*de^3*ga^2*p5^5 - 
         46*al*be*de^3*ga^2*p5^5 + 5*be^2*de^3*ga^2*p5^5 - 
         4*al*de^4*ga^2*p5^5 + be*de^4*ga^2*p5^5 - 60*al^4*ga^3*p5^5 - 
         166*al^3*be*ga^3*p5^5 - 30*al^2*be^2*ga^3*p5^5 + 
         62*al*be^3*ga^3*p5^5 + 50*be^4*ga^3*p5^5 - 176*al^3*de*ga^3*p5^5 - 
         248*al^2*be*de*ga^3*p5^5 + 50*al*be^2*de*ga^3*p5^5 + 
         106*be^3*de*ga^3*p5^5 - 132*al^2*de^2*ga^3*p5^5 - 
         72*al*be*de^2*ga^3*p5^5 + 62*be^2*de^2*ga^3*p5^5 - 
         24*al*de^3*ga^3*p5^5 + 6*be*de^3*ga^3*p5^5 - 70*al^3*ga^4*p5^5 - 
         61*al^2*be*ga^4*p5^5 + 60*al*be^2*ga^4*p5^5 + 59*be^3*ga^4*p5^5 - 
         116*al^2*de*ga^4*p5^5 - 3*al*be*de*ga^4*p5^5 + 
         100*be^2*de*ga^4*p5^5 - 40*al*de^2*ga^4*p5^5 + 
         33*be*de^2*ga^4*p5^5 - 32*al^2*ga^5*p5^5 + 8*al*be*ga^5*p5^5 + 
         28*be^2*ga^5*p5^5 - 24*al*de*ga^5*p5^5 + 28*be*de*ga^5*p5^5 - 
         4*al*ga^6*p5^5 + 4*be*ga^6*p5^5 + al^2*be^4*p5^6 + 
         2*al^2*be^3*de*p5^6 + al*be^4*de*p5^6 + al^2*be^2*de^2*p5^6 + 
         2*al*be^3*de^2*p5^6 + al*be^2*de^3*p5^6 + 28*al^4*be*ga*p5^6 + 
         16*al^3*be^2*ga*p5^6 + 6*al^2*be^3*ga*p5^6 + 2*al*be^4*ga*p5^6 + 
         14*al^4*de*ga*p5^6 + 64*al^3*be*de*ga*p5^6 + 33*al^2*be^2*de*ga*
          p5^6 + 10*al*be^3*de*ga*p5^6 + be^4*de*ga*p5^6 + 
         22*al^3*de^2*ga*p5^6 + 45*al^2*be*de^2*ga*p5^6 + 
         19*al*be^2*de^2*ga*p5^6 + 2*be^3*de^2*ga*p5^6 + 
         8*al^2*de^3*ga*p5^6 + 9*al*be*de^3*ga*p5^6 + be^2*de^3*ga*p5^6 + 
         14*al^4*ga^2*p5^6 + 68*al^3*be*ga^2*p5^6 + 17*al^2*be^2*ga^2*p5^6 - 
         12*al*be^3*ga^2*p5^6 - 13*be^4*ga^2*p5^6 + 58*al^3*de*ga^2*p5^6 + 
         107*al^2*be*de*ga^2*p5^6 + 3*al*be^2*de*ga^2*p5^6 - 
         28*be^3*de*ga^2*p5^6 + 46*al^2*de^2*ga^2*p5^6 + 
         41*al*be*de^2*ga^2*p5^6 - 12*be^2*de^2*ga^2*p5^6 + 
         8*al*de^3*ga^2*p5^6 + be*de^3*ga^2*p5^6 + 36*al^3*ga^3*p5^6 + 
         44*al^2*be*ga^3*p5^6 - 26*al*be^2*ga^3*p5^6 - 34*be^3*ga^3*p5^6 + 
         68*al^2*de*ga^3*p5^6 + 18*al*be*de*ga^3*p5^6 - 
         56*be^2*de*ga^3*p5^6 + 24*al*de^2*ga^3*p5^6 - 14*be*de^2*ga^3*p5^6 + 
         30*al^2*ga^4*p5^6 - 4*al*be*ga^4*p5^6 - 29*be^2*ga^4*p5^6 + 
         24*al*de*ga^4*p5^6 - 27*be*de*ga^4*p5^6 + 8*al*ga^5*p5^6 - 
         8*be*ga^5*p5^6 - 8*al^3*be*ga*p5^7 - 4*al^3*de*ga*p5^7 - 
         12*al^2*be*de*ga*p5^7 - 4*al^2*de^2*ga*p5^7 - 4*al*be*de^2*ga*p5^7 - 
         4*al^3*ga^2*p5^7 - 12*al^2*be*ga^2*p5^7 + 4*al*be^2*ga^2*p5^7 + 
         4*be^3*ga^2*p5^7 - 12*al^2*de*ga^2*p5^7 - 8*al*be*de*ga^2*p5^7 + 
         8*be^2*de*ga^2*p5^7 - 4*al*de^2*ga^2*p5^7 - 8*al^2*ga^3*p5^7 + 
         8*be^2*ga^3*p5^7 - 8*al*de*ga^3*p5^7 + 8*be*de*ga^3*p5^7 - 
         4*al*ga^4*p5^7 + 4*be*ga^4*p5^7)/(al*be*(be + de)*(al + ga)*
         (be + ga)*(al + de + ga)*(be - 2*p5)*(be - p5)*(al + de - p5)*
         (be + de - p5)*(ga - p5)*(al + ga - p5)*(be + ga - p5)*p5*(-al + p5)*
         (-al + 2*p5))), -((-(al^4*be^3) - al^3*be^3*ga + al^2*be^4*ga + 
         al^2*be^3*ga^2 + al^4*be^2*p5 + 3*al^3*be^3*p5 - al^2*be^4*p5 + 
         2*al^4*be*ga*p5 + al^3*be^2*ga*p5 - al*be^4*ga*p5 + 2*al^4*ga^2*p5 + 
         5*al^3*be*ga^2*p5 + 2*al*be^3*ga^2*p5 + be^4*ga^2*p5 + 
         4*al^3*ga^3*p5 + 4*al^2*be*ga^3*p5 + 4*al*be^2*ga^3*p5 + 
         2*be^3*ga^3*p5 + 2*al^2*ga^4*p5 + al*be*ga^4*p5 + be^2*ga^4*p5 - 
         3*al^3*be^2*p5^2 + al*be^4*p5^2 - 2*al^4*ga*p5^2 - 
         9*al^3*be*ga*p5^2 - 2*al^2*be^2*ga*p5^2 - 2*al*be^3*ga*p5^2 - 
         be^4*ga*p5^2 - 12*al^3*ga^2*p5^2 - 20*al^2*be*ga^2*p5^2 - 
         11*al*be^2*ga^2*p5^2 - 8*be^3*ga^2*p5^2 - 16*al^2*ga^3*p5^2 - 
         16*al*be*ga^3*p5^2 - 10*be^2*ga^3*p5^2 - 6*al*ga^4*p5^2 - 
         3*be*ga^4*p5^2 + al^2*be^2*p5^3 - 2*al*be^3*p5^3 + 8*al^3*ga*p5^3 + 
         14*al^2*be*ga*p5^3 + 8*al*be^2*ga*p5^3 + 6*be^3*ga*p5^3 + 
         24*al^2*ga^2*p5^3 + 30*al*be*ga^2*p5^3 + 18*be^2*ga^2*p5^3 + 
         20*al*ga^3*p5^3 + 16*be*ga^3*p5^3 + 4*ga^4*p5^3 + al*be^2*p5^4 - 
         10*al^2*ga*p5^4 - 11*al*be*ga*p5^4 - 9*be^2*ga*p5^4 - 
         18*al*ga^2*p5^4 - 17*be*ga^2*p5^4 - 8*ga^3*p5^4 + 4*al*ga*p5^5 + 
         4*be*ga*p5^5 + 4*ga^2*p5^5)/((-1 + b)*be*(al + ga)*(be + ga)*
         (al - 2*p5)*(be - 2*p5)*(al - p5)*(be - p5)*(ga - p5)*(al + ga - p5)*
         (be + ga - p5)*p5*(-1 + z)))}, 
     {0, -((-6*al*be^3 + 3*be^4 - 8*al*be^2*de + 3*be^3*de - 3*al*be*de^2 + 
         be^2*de^2 - 8*al*be^2*ga + 5*be^3*ga - 8*al*be*de*ga + 
         4*be^2*de*ga - 2*al*de^2*ga + be*de^2*ga - 3*al*be*ga^2 + 
         2*be^2*ga^2 - 2*al*de*ga^2 + be*de*ga^2 + 10*al*be^2*p5 - 
         5*be^3*p5 + 9*al*be*de*p5 - 2*be^2*de*p5 + 2*al*de^2*p5 + 
         9*al*be*ga*p5 - 7*be^2*ga*p5 + 4*al*de*ga*p5 - 2*be*de*ga*p5 + 
         2*al*ga^2*p5 - 2*be*ga^2*p5 - 4*al*be*p5^2 + 2*be^2*p5^2 - 
         2*al*de*p5^2 - 2*al*ga*p5^2 + 2*be*ga*p5^2)/(al*be*(be + de)*
         (be + ga)*(be - 2*p5)*(be - p5)*(be + de - p5)*(be + ga - p5))), 
      (al*be^5 + be^5*de + 2*al*be^4*ga + 2*be^4*de*ga + al*be^3*ga^2 + 
        be^3*de*ga^2 - al*be^4*p5 - be^5*p5 - 3*al*be^3*de*p5 - be^4*de*p5 - 
        7*al*be^2*de^2*p5 + 3*be^3*de^2*p5 - 3*al*be*de^3*p5 + be^2*de^3*p5 - 
        2*al*be^3*ga*p5 - 2*be^4*ga*p5 - 4*al*be^2*de*ga*p5 - 
        2*be^3*de*ga*p5 - 7*al*be*de^2*ga*p5 + 4*be^2*de^2*ga*p5 - 
        2*al*de^3*ga*p5 + be*de^3*ga*p5 - al*be^2*ga^2*p5 - be^3*ga^2*p5 - 
        2*al*be*de*ga^2*p5 - be^2*de*ga^2*p5 - 2*al*de^2*ga^2*p5 + 
        be*de^2*ga^2*p5 + be^4*p5^2 + 8*al*be^2*de*p5^2 - 3*be^3*de*p5^2 + 
        9*al*be*de^2*p5^2 - 3*be^2*de^2*p5^2 + 2*al*de^3*p5^2 + 
        2*be^3*ga*p5^2 + 7*al*be*de*ga*p5^2 - 4*be^2*de*ga*p5^2 + 
        4*al*de^2*ga*p5^2 - 3*be*de^2*ga*p5^2 + be^2*ga^2*p5^2 + 
        2*al*de*ga^2*p5^2 - be*de*ga^2*p5^2 - 4*al*be*de*p5^3 + 
        2*be^2*de*p5^3 - 2*al*de^2*p5^3 - 2*al*de*ga*p5^3 + 2*be*de*ga*p5^3)/
       (al*be*(be + de)*(be + ga)*(be - 2*p5)*(be - p5)*(de - p5)*
        (be + de - p5)*(be + ga - p5)*p5), 
      -((6*al^7*be^3 + al^5*be^5 + al^4*be^6 + al^3*be^7 + 8*al^7*be^2*de + 
         14*al^6*be^3*de + 2*al^5*be^4*de + 4*al^4*be^5*de + 4*al^3*be^6*de + 
         al^2*be^7*de + 3*al^7*be*de^2 + 17*al^6*be^2*de^2 + 
         11*al^5*be^3*de^2 + 5*al^4*be^4*de^2 + 6*al^3*be^5*de^2 + 
         3*al^2*be^6*de^2 + 6*al^6*be*de^3 + 10*al^5*be^2*de^3 + 
         4*al^4*be^3*de^3 + 4*al^3*be^4*de^3 + 3*al^2*be^5*de^3 + 
         3*al^5*be*de^4 + al^4*be^2*de^4 + al^3*be^3*de^4 + al^2*be^4*de^4 + 
         8*al^7*be^2*ga + 16*al^6*be^3*ga + 3*al^4*be^5*ga + 3*al^3*be^6*ga + 
         8*al^7*be*de*ga + 40*al^6*be^2*de*ga + 32*al^5*be^3*de*ga + 
         6*al^4*be^4*de*ga + 11*al^3*be^5*de*ga + 3*al^2*be^6*de*ga + 
         2*al^7*de^2*ga + 25*al^6*be*de^2*ga + 51*al^5*be^2*de^2*ga + 
         23*al^4*be^3*de^2*ga + 13*al^3*be^4*de^2*ga + 8*al^2*be^5*de^2*ga + 
         4*al^6*de^3*ga + 23*al^5*be*de^3*ga + 21*al^4*be^2*de^3*ga + 
         9*al^3*be^3*de^3*ga + 7*al^2*be^4*de^3*ga + 2*al^5*de^4*ga + 
         6*al^4*be*de^4*ga + 2*al^3*be^2*de^4*ga + 2*al^2*be^3*de^4*ga + 
         3*al^7*be*ga^2 + 23*al^6*be^2*ga^2 + 12*al^5*be^3*ga^2 + 
         3*al^3*be^5*ga^2 + 2*al^7*de*ga^2 + 30*al^6*be*de*ga^2 + 
         62*al^5*be^2*de*ga^2 + 20*al^4*be^3*de*ga^2 + 6*al^3*be^4*de*ga^2 + 
         3*al^2*be^5*de*ga^2 + 10*al^6*de^2*ga^2 + 52*al^5*be*de^2*ga^2 + 
         50*al^4*be^2*de^2*ga^2 + 13*al^3*be^3*de^2*ga^2 + 
         6*al^2*be^4*de^2*ga^2 + 12*al^5*de^3*ga^2 + 28*al^4*be*de^3*ga^2 + 
         12*al^3*be^2*de^3*ga^2 + 5*al^2*be^3*de^3*ga^2 + 4*al^4*de^4*ga^2 + 
         3*al^3*be*de^4*ga^2 + al^2*be^2*de^4*ga^2 + 9*al^6*be*ga^3 + 
         21*al^5*be^2*ga^3 + 6*al^6*de*ga^3 + 39*al^5*be*de*ga^3 + 
         35*al^4*be^2*de*ga^3 + 16*al^5*de^2*ga^3 + 41*al^4*be*de^2*ga^3 + 
         15*al^3*be^2*de^2*ga^3 + 12*al^4*de^3*ga^3 + 11*al^3*be*de^3*ga^3 + 
         al^2*be^2*de^3*ga^3 + 2*al^3*de^4*ga^3 + 9*al^5*be*ga^4 + 
         5*al^4*be^2*ga^4 - 2*al^3*be^3*ga^4 + 6*al^5*de*ga^4 + 
         20*al^4*be*de*ga^4 + 4*al^3*be^2*de*ga^4 - 2*al^2*be^3*de*ga^4 + 
         10*al^4*de^2*ga^4 + 11*al^3*be*de^2*ga^4 - al^2*be^2*de^2*ga^4 + 
         4*al^3*de^3*ga^4 + 3*al^4*be*ga^5 - al^3*be^2*ga^5 + 
         2*al^4*de*ga^5 + 3*al^3*be*de*ga^5 - al^2*be^2*de*ga^5 + 
         2*al^3*de^2*ga^5 - 10*al^7*be^2*p5 - 30*al^6*be^3*p5 - 
         al^5*be^4*p5 - 6*al^4*be^5*p5 - 6*al^3*be^6*p5 - al^2*be^7*p5 - 
         9*al^7*be*de*p5 - 65*al^6*be^2*de*p5 - 66*al^5*be^3*de*p5 - 
         14*al^4*be^4*de*p5 - 23*al^3*be^5*de*p5 - 9*al^2*be^6*de*p5 - 
         al*be^7*de*p5 - 2*al^7*de^2*p5 - 35*al^6*be*de^2*p5 - 
         98*al^5*be^2*de^2*p5 - 52*al^4*be^3*de^2*p5 - 29*al^3*be^4*de^2*p5 - 
         20*al^2*be^5*de^2*p5 - 3*al*be^6*de^2*p5 - 4*al^6*de^3*p5 - 
         40*al^5*be*de^3*p5 - 48*al^4*be^2*de^3*p5 - 21*al^3*be^3*de^3*p5 - 
         17*al^2*be^4*de^3*p5 - 3*al*be^5*de^3*p5 - 2*al^5*de^4*p5 - 
         14*al^4*be*de^4*p5 - 5*al^3*be^2*de^4*p5 - 5*al^2*be^3*de^4*p5 - 
         al*be^4*de^4*p5 - 9*al^7*be*ga*p5 - 65*al^6*be^2*ga*p5 - 
         71*al^5*be^3*ga*p5 - 14*al^3*be^5*ga*p5 + 3*al*be^7*ga*p5 - 
         4*al^7*de*ga*p5 - 85*al^6*be*de*ga*p5 - 235*al^5*be^2*de*ga*p5 - 
         126*al^4*be^3*de*ga*p5 - 29*al^3*be^4*de*ga*p5 - 
         15*al^2*be^5*de*ga*p5 + 7*al*be^6*de*ga*p5 + be^7*de*ga*p5 - 
         24*al^6*de^2*ga*p5 - 173*al^5*be*de^2*ga*p5 - 240*al^4*be^2*de^2*ga*
          p5 - 89*al^3*be^3*de^2*ga*p5 - 30*al^2*be^4*de^2*ga*p5 + 
         4*al*be^5*de^2*ga*p5 + 3*be^6*de^2*ga*p5 - 32*al^5*de^3*ga*p5 - 
         118*al^4*be*de^3*ga*p5 - 85*al^3*be^2*de^3*ga*p5 - 
         30*al^2*be^3*de^3*ga*p5 - al*be^4*de^3*ga*p5 + 3*be^5*de^3*ga*p5 - 
         12*al^4*de^4*ga*p5 - 24*al^3*be*de^4*ga*p5 - 8*al^2*be^2*de^4*ga*
          p5 - al*be^3*de^4*ga*p5 + be^4*de^4*ga*p5 - 2*al^7*ga^2*p5 - 
         40*al^6*be*ga^2*p5 - 121*al^5*be^2*ga^2*p5 - 40*al^4*be^3*ga^2*p5 + 
         7*al^3*be^4*ga^2*p5 + 7*al^2*be^5*ga^2*p5 + 10*al*be^6*ga^2*p5 + 
         be^7*ga^2*p5 - 26*al^6*de*ga^2*p5 - 206*al^5*be*de*ga^2*p5 - 
         270*al^4*be^2*de*ga^2*p5 - 46*al^3*be^3*de*ga^2*p5 + 
         21*al^2*be^4*de*ga^2*p5 + 27*al*be^5*de*ga^2*p5 + 
         6*be^6*de*ga^2*p5 - 74*al^5*de^2*ga^2*p5 - 264*al^4*be*de^2*ga^2*
          p5 - 174*al^3*be^2*de^2*ga^2*p5 - 7*al^2*be^3*de^2*ga^2*p5 + 
         28*al*be^4*de^2*ga^2*p5 + 11*be^5*de^2*ga^2*p5 - 
         64*al^4*de^3*ga^2*p5 - 109*al^3*be*de^3*ga^2*p5 - 
         30*al^2*be^2*de^3*ga^2*p5 + 9*al*be^3*de^3*ga^2*p5 + 
         8*be^4*de^3*ga^2*p5 - 16*al^3*de^4*ga^2*p5 - 9*al^2*be*de^4*ga^2*
          p5 + al*be^2*de^4*ga^2*p5 + 2*be^3*de^4*ga^2*p5 - 6*al^6*ga^3*p5 - 
         63*al^5*be*ga^3*p5 - 82*al^4*be^2*ga^3*p5 + 14*al^3*be^3*ga^3*p5 + 
         15*al^2*be^4*ga^3*p5 + 12*al*be^5*ga^3*p5 + 3*be^6*ga^3*p5 - 
         50*al^5*de*ga^3*p5 - 196*al^4*be*de*ga^3*p5 - 99*al^3*be^2*de*ga^3*
          p5 + 39*al^2*be^3*de*ga^3*p5 + 34*al*be^4*de*ga^3*p5 + 
         11*be^5*de*ga^3*p5 - 88*al^4*de^2*ga^3*p5 - 153*al^3*be*de^2*ga^3*
          p5 - 17*al^2*be^2*de^2*ga^3*p5 + 33*al*be^3*de^2*ga^3*p5 + 
         14*be^4*de^2*ga^3*p5 - 48*al^3*de^3*ga^3*p5 - 29*al^2*be*de^3*ga^3*
          p5 + 9*al*be^2*de^3*ga^3*p5 + 7*be^3*de^3*ga^3*p5 - 
         6*al^2*de^4*ga^3*p5 + al*be*de^4*ga^3*p5 + be^2*de^4*ga^3*p5 - 
         6*al^5*ga^4*p5 - 42*al^4*be*ga^4*p5 - 11*al^3*be^2*ga^4*p5 + 
         14*al^2*be^3*ga^4*p5 + 6*al*be^4*ga^4*p5 + 3*be^5*ga^4*p5 - 
         38*al^4*de*ga^4*p5 - 72*al^3*be*de*ga^4*p5 + 6*al^2*be^2*de*ga^4*
          p5 + 20*al*be^3*de*ga^4*p5 + 8*be^4*de*ga^4*p5 - 
         42*al^3*de^2*ga^4*p5 - 26*al^2*be*de^2*ga^4*p5 + 
         13*al*be^2*de^2*ga^4*p5 + 7*be^3*de^2*ga^4*p5 - 
         12*al^2*de^3*ga^4*p5 + 2*al*be*de^3*ga^4*p5 + 2*be^2*de^3*ga^4*p5 - 
         2*al^4*ga^5*p5 - 10*al^3*be*ga^5*p5 + 5*al^2*be^2*ga^5*p5 + 
         al*be^3*ga^5*p5 + be^4*ga^5*p5 - 10*al^3*de*ga^5*p5 - 
         6*al^2*be*de*ga^5*p5 + 5*al*be^2*de*ga^5*p5 + 2*be^3*de*ga^5*p5 - 
         6*al^2*de^2*ga^5*p5 + al*be*de^2*ga^5*p5 + be^2*de^2*ga^5*p5 + 
         4*al^7*be*p5^2 + 50*al^6*be^2*p5^2 + 54*al^5*be^3*p5^2 + 
         5*al^4*be^4*p5^2 + 14*al^3*be^5*p5^2 + 5*al^2*be^6*p5^2 + 
         2*al^7*de*p5^2 + 55*al^6*be*de*p5^2 + 187*al^5*be^2*de*p5^2 + 
         112*al^4*be^3*de*p5^2 + 37*al^3*be^4*de*p5^2 + 
         28*al^2*be^5*de*p5^2 + 5*al*be^6*de*p5^2 + 14*al^6*de^2*p5^2 + 
         126*al^5*be*de^2*p5^2 + 211*al^4*be^2*de^2*p5^2 + 
         90*al^3*be^3*de^2*p5^2 + 45*al^2*be^4*de^2*p5^2 + 
         14*al*be^5*de^2*p5^2 + 20*al^5*de^3*p5^2 + 98*al^4*be*de^3*p5^2 + 
         83*al^3*be^2*de^3*p5^2 + 36*al^2*be^3*de^3*p5^2 + 
         13*al*be^4*de^3*p5^2 + 8*al^4*de^4*p5^2 + 23*al^3*be*de^4*p5^2 + 
         9*al^2*be^2*de^4*p5^2 + 4*al*be^3*de^4*p5^2 + 2*al^7*ga*p5^2 + 
         55*al^6*be*ga*p5^2 + 185*al^5*be^2*ga*p5^2 + 103*al^4*be^3*ga*p5^2 - 
         3*al^3*be^4*ga*p5^2 - 3*al^2*be^5*ga*p5^2 - 17*al*be^6*ga*p5^2 - 
         2*be^7*ga*p5^2 + 30*al^6*de*ga*p5^2 + 299*al^5*be*de*ga*p5^2 + 
         495*al^4*be^2*de*ga*p5^2 + 149*al^3*be^3*de*ga*p5^2 - 
         8*al^2*be^4*de*ga*p5^2 - 39*al*be^5*de*ga*p5^2 - 
         11*be^6*de*ga*p5^2 + 94*al^5*de^2*ga*p5^2 + 432*al^4*be*de^2*ga*
          p5^2 + 388*al^3*be^2*de^2*ga*p5^2 + 69*al^2*be^3*de^2*ga*p5^2 - 
         32*al*be^4*de^2*ga*p5^2 - 20*be^5*de^2*ga*p5^2 + 
         88*al^4*de^3*ga*p5^2 + 214*al^3*be*de^3*ga*p5^2 + 
         103*al^2*be^2*de^3*ga*p5^2 - 15*be^4*de^3*ga*p5^2 + 
         24*al^3*de^4*ga*p5^2 + 31*al^2*be*de^4*ga*p5^2 + 
         3*al*be^2*de^4*ga*p5^2 - 4*be^3*de^4*ga*p5^2 + 16*al^6*ga^2*p5^2 + 
         149*al^5*be*ga^2*p5^2 + 224*al^4*be^2*ga^2*p5^2 + 
         15*al^3*be^3*ga^2*p5^2 - 59*al^2*be^4*ga^2*p5^2 - 
         53*al*be^5*ga^2*p5^2 - 11*be^6*ga^2*p5^2 + 108*al^5*de*ga^2*p5^2 + 
         506*al^4*be*de*ga^2*p5^2 + 365*al^3*be^2*de*ga^2*p5^2 - 
         83*al^2*be^3*de*ga^2*p5^2 - 147*al*be^4*de*ga^2*p5^2 - 
         44*be^5*de*ga^2*p5^2 + 200*al^4*de^2*ga^2*p5^2 + 
         462*al^3*be*de^2*ga^2*p5^2 + 123*al^2*be^2*de^2*ga^2*p5^2 - 
         122*al*be^3*de^2*ga^2*p5^2 - 63*be^4*de^2*ga^2*p5^2 + 
         120*al^3*de^3*ga^2*p5^2 + 125*al^2*be*de^3*ga^2*p5^2 - 
         18*al*be^2*de^3*ga^2*p5^2 - 35*be^3*de^3*ga^2*p5^2 + 
         20*al^2*de^4*ga^2*p5^2 + 3*al*be*de^4*ga^2*p5^2 - 
         7*be^2*de^4*ga^2*p5^2 + 34*al^5*ga^3*p5^2 + 156*al^4*be*ga^3*p5^2 + 
         84*al^3*be^2*ga^3*p5^2 - 72*al^2*be^3*ga^3*p5^2 - 
         64*al*be^4*ga^3*p5^2 - 20*be^5*ga^3*p5^2 + 148*al^4*de*ga^3*p5^2 + 
         330*al^3*be*de*ga^3*p5^2 - al^2*be^2*de*ga^3*p5^2 - 
         159*al*be^3*de*ga^3*p5^2 - 63*be^4*de*ga^3*p5^2 + 
         172*al^3*de^2*ga^3*p5^2 + 153*al^2*be*de^2*ga^3*p5^2 - 
         84*al*be^2*de^2*ga^3*p5^2 - 68*be^3*de^2*ga^3*p5^2 + 
         60*al^2*de^3*ga^3*p5^2 + 3*al*be*de^3*ga^3*p5^2 - 
         26*be^2*de^3*ga^3*p5^2 + 4*al*de^4*ga^3*p5^2 - 3*be*de^4*ga^3*p5^2 + 
         28*al^4*ga^4*p5^2 + 65*al^3*be*ga^4*p5^2 - 14*al^2*be^2*ga^4*p5^2 - 
         37*al*be^3*ga^4*p5^2 - 15*be^4*ga^4*p5^2 + 84*al^3*de*ga^4*p5^2 + 
         64*al^2*be*de*ga^4*p5^2 - 60*al*be^2*de*ga^4*p5^2 - 
         39*be^3*de*ga^4*p5^2 + 56*al^2*de^2*ga^4*p5^2 - 
         4*al*be*de^2*ga^4*p5^2 - 28*be^2*de^2*ga^4*p5^2 + 
         8*al*de^3*ga^4*p5^2 - 6*be*de^3*ga^4*p5^2 + 8*al^3*ga^5*p5^2 + 
         7*al^2*be*ga^5*p5^2 - 9*al*be^2*ga^5*p5^2 - 4*be^3*ga^5*p5^2 + 
         16*al^2*de*ga^5*p5^2 - 4*al*be*de*ga^5*p5^2 - 9*be^2*de*ga^5*p5^2 + 
         4*al*de^2*ga^5*p5^2 - 3*be*de^2*ga^5*p5^2 - 20*al^6*be*p5^3 - 
         90*al^5*be^2*p5^3 - 42*al^4*be^3*p5^3 - 9*al^3*be^4*p5^3 - 
         9*al^2*be^5*p5^3 - 10*al^6*de*p5^3 - 127*al^5*be*de*p5^3 - 
         241*al^4*be^2*de*p5^3 - 86*al^3*be^3*de*p5^3 - 
         30*al^2*be^4*de*p5^3 - 9*al*be^5*de*p5^3 - 36*al^5*de^2*p5^3 - 
         199*al^4*be*de^2*p5^3 - 208*al^3*be^2*de^2*p5^3 - 
         63*al^2*be^3*de^2*p5^3 - 21*al*be^4*de^2*p5^3 - 36*al^4*de^3*p5^3 - 
         108*al^3*be*de^3*p5^3 - 62*al^2*be^2*de^3*p5^3 - 
         19*al*be^3*de^3*p5^3 - 10*al^3*de^4*p5^3 - 16*al^2*be*de^4*p5^3 - 
         5*al*be^2*de^4*p5^3 - 10*al^6*ga*p5^3 - 127*al^5*be*ga*p5^3 - 
         231*al^4*be^2*ga*p5^3 - 45*al^3*be^3*ga*p5^3 + 
         30*al^2*be^4*ga*p5^3 + 37*al*be^5*ga*p5^3 + 10*be^6*ga*p5^3 - 
         82*al^5*de*ga*p5^3 - 469*al^4*be*de*ga*p5^3 - 441*al^3*be^2*de*ga*
          p5^3 - 3*al^2*be^3*de*ga*p5^3 + 96*al*be^4*de*ga*p5^3 + 
         37*be^5*de*ga*p5^3 - 164*al^4*de^2*ga*p5^3 - 478*al^3*be*de^2*ga*
          p5^3 - 228*al^2*be^2*de^2*ga*p5^3 + 58*al*be^3*de^2*ga*p5^3 + 
         51*be^4*de^2*ga*p5^3 - 104*al^3*de^3*ga*p5^3 - 160*al^2*be*de^3*ga*
          p5^3 - 24*al*be^2*de^3*ga*p5^3 + 27*be^3*de^3*ga*p5^3 - 
         18*al^2*de^4*ga*p5^3 - 13*al*be*de^4*ga*p5^3 + 5*be^2*de^4*ga*p5^3 - 
         46*al^5*ga^2*p5^3 - 234*al^4*be*ga^2*p5^3 - 159*al^3*be^2*ga^2*
          p5^3 + 83*al^2*be^3*ga^2*p5^3 + 117*al*be^4*ga^2*p5^3 + 
         37*be^5*ga^2*p5^3 - 200*al^4*de*ga^2*p5^3 - 537*al^3*be*de*ga^2*
          p5^3 - 90*al^2*be^2*de*ga^2*p5^3 + 262*al*be^3*de*ga^2*p5^3 + 
         118*be^4*de*ga^2*p5^3 - 244*al^3*de^2*ga^2*p5^3 - 
         305*al^2*be*de^2*ga^2*p5^3 + 104*al*be^2*de^2*ga^2*p5^3 + 
         128*be^3*de^2*ga^2*p5^3 - 92*al^2*de^3*ga^2*p5^3 - 
         29*al*be*de^3*ga^2*p5^3 + 46*be^2*de^3*ga^2*p5^3 - 
         8*al*de^4*ga^2*p5^3 + 5*be*de^4*ga^2*p5^3 - 72*al^4*ga^3*p5^3 - 
         163*al^3*be*ga^3*p5^3 + 24*al^2*be^2*ga^3*p5^3 + 
         123*al*be^3*ga^3*p5^3 + 51*be^4*ga^3*p5^3 - 196*al^3*de*ga^3*p5^3 - 
         187*al^2*be*de*ga^3*p5^3 + 180*al*be^2*de*ga^3*p5^3 + 
         132*be^3*de*ga^3*p5^3 - 140*al^2*de^2*ga^3*p5^3 + 
         al*be*de^2*ga^3*p5^3 + 100*be^2*de^2*ga^3*p5^3 - 
         24*al*de^3*ga^3*p5^3 + 19*be*de^3*ga^3*p5^3 - 46*al^3*ga^4*p5^3 - 
         32*al^2*be*ga^4*p5^3 + 47*al*be^2*ga^4*p5^3 + 31*be^3*ga^4*p5^3 - 
         76*al^2*de*ga^4*p5^3 + 15*al*be*de*ga^4*p5^3 + 
         60*be^2*de*ga^4*p5^3 - 24*al*de^2*ga^4*p5^3 + 23*be*de^2*ga^4*p5^3 - 
         10*al^2*ga^5*p5^3 + 4*al*be*ga^5*p5^3 + 7*be^2*ga^5*p5^3 - 
         8*al*de*ga^5*p5^3 + 9*be*de*ga^5*p5^3 + 36*al^5*be*p5^4 + 
         70*al^4*be^2*p5^4 + 12*al^3*be^3*p5^4 + 5*al^2*be^4*p5^4 + 
         18*al^5*de*p5^4 + 137*al^4*be*de*p5^4 + 141*al^3*be^2*de*p5^4 + 
         26*al^2*be^3*de*p5^4 + 5*al*be^4*de*p5^4 + 42*al^4*de^2*p5^4 + 
         149*al^3*be*de^2*p5^4 + 88*al^2*be^2*de^2*p5^4 + 
         14*al*be^3*de^2*p5^4 + 28*al^3*de^3*p5^4 + 52*al^2*be*de^3*p5^4 + 
         17*al*be^2*de^3*p5^4 + 4*al^2*de^4*p5^4 + 4*al*be*de^4*p5^4 + 
         18*al^5*ga*p5^4 + 137*al^4*be*ga*p5^4 + 123*al^3*be^2*ga*p5^4 - 
         23*al^2*be^3*ga*p5^4 - 43*al*be^4*ga*p5^4 - 18*be^5*ga*p5^4 + 
         102*al^4*de*ga*p5^4 + 345*al^3*be*de*ga*p5^4 + 133*al^2*be^2*de*ga*
          p5^4 - 92*al*be^3*de*ga*p5^4 - 55*be^4*de*ga*p5^4 + 
         134*al^3*de^2*ga*p5^4 + 228*al^2*be*de^2*ga*p5^4 + 
         7*al*be^2*de^2*ga*p5^4 - 56*be^3*de^2*ga*p5^4 + 
         52*al^2*de^3*ga*p5^4 + 41*al*be*de^3*ga*p5^4 - 
         15*be^2*de^3*ga*p5^4 + 4*al*de^4*ga*p5^4 + 60*al^4*ga^2*p5^4 + 
         166*al^3*be*ga^2*p5^4 + 5*al^2*be^2*ga^2*p5^4 - 
         110*al*be^3*ga^2*p5^4 - 55*be^4*ga^2*p5^4 + 176*al^3*de*ga^2*p5^4 + 
         223*al^2*be*de*ga^2*p5^4 - 137*al*be^2*de*ga^2*p5^4 - 
         138*be^3*de*ga^2*p5^4 + 132*al^2*de^2*ga^2*p5^4 + 
         33*al*be*de^2*ga^2*p5^4 - 98*be^2*de^2*ga^2*p5^4 + 
         24*al*de^3*ga^2*p5^4 - 15*be*de^3*ga^2*p5^4 + 70*al^3*ga^3*p5^4 + 
         61*al^2*be*ga^3*p5^4 - 79*al*be^2*ga^3*p5^4 - 60*be^3*ga^3*p5^4 + 
         116*al^2*de*ga^3*p5^4 - 16*al*be*de*ga^3*p5^4 - 
         110*be^2*de*ga^3*p5^4 + 40*al*de^2*ga^3*p5^4 - 
         42*be*de^2*ga^3*p5^4 + 32*al^2*ga^4*p5^4 - 8*al*be*ga^4*p5^4 - 
         27*be^2*ga^4*p5^4 + 24*al*de*ga^4*p5^4 - 27*be*de*ga^4*p5^4 + 
         4*al*ga^5*p5^4 - 4*be*ga^5*p5^4 - 28*al^4*be*p5^5 - 
         20*al^3*be^2*p5^5 - 14*al^4*de*p5^5 - 68*al^3*be*de*p5^5 - 
         30*al^2*be^2*de*p5^5 - 22*al^3*de^2*p5^5 - 48*al^2*be*de^2*p5^5 - 
         10*al*be^2*de^2*p5^5 - 8*al^2*de^3*p5^5 - 8*al*be*de^3*p5^5 - 
         14*al^4*ga*p5^5 - 68*al^3*be*ga*p5^5 - 16*al^2*be^2*ga*p5^5 + 
         24*al*be^3*ga*p5^5 + 14*be^4*ga*p5^5 - 58*al^3*de*ga*p5^5 - 
         106*al^2*be*de*ga*p5^5 + 16*al*be^2*de*ga*p5^5 + 
         36*be^3*de*ga*p5^5 - 46*al^2*de^2*ga*p5^5 - 34*al*be*de^2*ga*p5^5 + 
         20*be^2*de^2*ga*p5^5 - 8*al*de^3*ga*p5^5 - 36*al^3*ga^2*p5^5 - 
         44*al^2*be*ga^2*p5^5 + 36*al*be^2*ga^2*p5^5 + 36*be^3*ga^2*p5^5 - 
         68*al^2*de*ga^2*p5^5 - 8*al*be*de*ga^2*p5^5 + 64*be^2*de*ga^2*p5^5 - 
         24*al*de^2*ga^2*p5^5 + 20*be*de^2*ga^2*p5^5 - 30*al^2*ga^3*p5^5 + 
         4*al*be*ga^3*p5^5 + 30*be^2*ga^3*p5^5 - 24*al*de*ga^3*p5^5 + 
         28*be*de*ga^3*p5^5 - 8*al*ga^4*p5^5 + 8*be*ga^4*p5^5 + 
         8*al^3*be*p5^6 + 4*al^3*de*p5^6 + 12*al^2*be*de*p5^6 + 
         4*al^2*de^2*p5^6 + 4*al*be*de^2*p5^6 + 4*al^3*ga*p5^6 + 
         12*al^2*be*ga*p5^6 - 4*al*be^2*ga*p5^6 - 4*be^3*ga*p5^6 + 
         12*al^2*de*ga*p5^6 + 8*al*be*de*ga*p5^6 - 8*be^2*de*ga*p5^6 + 
         4*al*de^2*ga*p5^6 + 8*al^2*ga^2*p5^6 - 8*be^2*ga^2*p5^6 + 
         8*al*de*ga^2*p5^6 - 8*be*de*ga^2*p5^6 + 4*al*ga^3*p5^6 - 
         4*be*ga^3*p5^6)/(al*be*(be + de)*(al + ga)*(be + ga)*(al + de + ga)*
         (al - 2*p5)*(be - 2*p5)*(al - p5)*(be - p5)*(al + de - p5)*
         (be + de - p5)*(al + ga - p5)*(be + ga - p5))), 
      (-(al^7*be^5) - al^6*be^6 - al^5*be^7 - 4*al^6*be^5*de - 
        4*al^5*be^6*de - al^4*be^7*de - 6*al^5*be^5*de^2 - 3*al^4*be^6*de^2 - 
        3*al^4*be^5*de^3 - 2*al^7*be^4*ga - 5*al^6*be^5*ga - 5*al^5*be^6*ga - 
        2*al^4*be^7*ga - 8*al^6*be^4*de*ga - 19*al^5*be^5*de*ga - 
        11*al^4*be^6*de*ga - 2*al^3*be^7*de*ga - 12*al^5*be^4*de^2*ga - 
        20*al^4*be^5*de^2*ga - 6*al^3*be^6*de^2*ga - 6*al^4*be^4*de^3*ga - 
        6*al^3*be^5*de^3*ga - al^7*be^3*ga^2 - 7*al^6*be^4*ga^2 - 
        10*al^5*be^5*ga^2 - 7*al^4*be^6*ga^2 - al^3*be^7*ga^2 - 
        4*al^6*be^3*de*ga^2 - 26*al^5*be^4*de*ga^2 - 29*al^4*be^5*de*ga^2 - 
        10*al^3*be^6*de*ga^2 - al^2*be^7*de*ga^2 - 6*al^5*be^3*de^2*ga^2 - 
        31*al^4*be^4*de^2*ga^2 - 22*al^3*be^5*de^2*ga^2 - 
        3*al^2*be^6*de^2*ga^2 - 3*al^4*be^3*de^3*ga^2 - 
        12*al^3*be^4*de^3*ga^2 - 3*al^2*be^5*de^3*ga^2 - 3*al^6*be^3*ga^3 - 
        9*al^5*be^4*ga^3 - 9*al^4*be^5*ga^3 - 3*al^3*be^6*ga^3 - 
        11*al^5*be^3*de*ga^3 - 29*al^4*be^4*de*ga^3 - 17*al^3*be^5*de*ga^3 - 
        3*al^2*be^6*de*ga^3 - 14*al^4*be^3*de^2*ga^3 - 
        26*al^3*be^4*de^2*ga^3 - 8*al^2*be^5*de^2*ga^3 - 
        6*al^3*be^3*de^3*ga^3 - 6*al^2*be^4*de^3*ga^3 - 3*al^5*be^3*ga^4 - 
        5*al^4*be^4*ga^4 - 3*al^3*be^5*ga^4 - 10*al^4*be^3*de*ga^4 - 
        12*al^3*be^4*de*ga^4 - 3*al^2*be^5*de*ga^4 - 10*al^3*be^3*de^2*ga^4 - 
        7*al^2*be^4*de^2*ga^4 - 3*al^2*be^3*de^3*ga^4 - al^4*be^3*ga^5 - 
        al^3*be^4*ga^5 - 3*al^3*be^3*de*ga^5 - al^2*be^4*de*ga^5 - 
        2*al^2*be^3*de^2*ga^5 + al^7*be^4*p5 + 8*al^6*be^5*p5 + 
        8*al^5*be^6*p5 + 3*al^4*be^7*p5 + 3*al^7*be^3*de*p5 + 
        7*al^6*be^4*de*p5 + 32*al^5*be^5*de*p5 + 18*al^4*be^6*de*p5 + 
        4*al^3*be^7*de*p5 + 7*al^7*be^2*de^2*p5 + 7*al^6*be^3*de^2*p5 + 
        16*al^5*be^4*de^2*p5 + 36*al^4*be^5*de^2*p5 + 13*al^3*be^6*de^2*p5 + 
        al^2*be^7*de^2*p5 + 3*al^7*be*de^3*p5 + 15*al^6*be^2*de^3*p5 + 
        6*al^5*be^3*de^3*p5 + 12*al^4*be^4*de^3*p5 + 15*al^3*be^5*de^3*p5 + 
        3*al^2*be^6*de^3*p5 + 6*al^6*be*de^4*p5 + 9*al^5*be^2*de^4*p5 + 
        3*al^4*be^3*de^4*p5 + 3*al^3*be^4*de^4*p5 + 3*al^2*be^5*de^4*p5 + 
        3*al^5*be*de^5*p5 + al^4*be^2*de^5*p5 + al^3*be^3*de^5*p5 + 
        al^2*be^4*de^5*p5 + 2*al^7*be^3*ga*p5 + 19*al^6*be^4*ga*p5 + 
        39*al^5*be^5*ga*p5 + 25*al^4*be^6*ga*p5 + 6*al^3*be^7*ga*p5 + 
        4*al^7*be^2*de*ga*p5 + 21*al^6*be^3*de*ga*p5 + 
        82*al^5*be^4*de*ga*p5 + 112*al^4*be^5*de*ga*p5 + 
        46*al^3*be^6*de*ga*p5 + 6*al^2*be^7*de*ga*p5 + 7*al^7*be*de^2*ga*p5 + 
        28*al^6*be^2*de^2*ga*p5 + 42*al^5*be^3*de^2*ga*p5 + 
        105*al^4*be^4*de^2*ga*p5 + 99*al^3*be^5*de^2*ga*p5 + 
        21*al^2*be^6*de^2*ga*p5 + 2*al^7*de^3*ga*p5 + 23*al^6*be*de^3*ga*p5 + 
        40*al^5*be^2*de^3*ga*p5 + 27*al^4*be^3*de^3*ga*p5 + 
        48*al^3*be^4*de^3*ga*p5 + 26*al^2*be^5*de^3*ga*p5 + 
        4*al^6*de^4*ga*p5 + 22*al^5*be*de^4*ga*p5 + 18*al^4*be^2*de^4*ga*p5 + 
        6*al^3*be^3*de^4*ga*p5 + 6*al^2*be^4*de^4*ga*p5 + 2*al^5*de^5*ga*p5 + 
        6*al^4*be*de^5*ga*p5 + 2*al^3*be^2*de^5*ga*p5 + 
        2*al^2*be^3*de^5*ga*p5 + al^7*be^2*ga^2*p5 + 14*al^6*be^3*ga^2*p5 + 
        57*al^5*be^4*ga^2*p5 + 63*al^4*be^5*ga^2*p5 + 26*al^3*be^6*ga^2*p5 + 
        3*al^2*be^7*ga^2*p5 + 2*al^7*be*de*ga^2*p5 + 18*al^6*be^2*de*ga^2*
         p5 + 74*al^5*be^3*de*ga^2*p5 + 185*al^4*be^4*de*ga^2*p5 + 
        137*al^3*be^5*de*ga^2*p5 + 35*al^2*be^6*de*ga^2*p5 + 
        3*al*be^7*de*ga^2*p5 + 2*al^7*de^2*ga^2*p5 + 25*al^6*be*de^2*ga^2*
         p5 + 50*al^5*be^2*de^2*ga^2*p5 + 105*al^4*be^3*de^2*ga^2*p5 + 
        180*al^3*be^4*de^2*ga^2*p5 + 83*al^2*be^5*de^2*ga^2*p5 + 
        9*al*be^6*de^2*ga^2*p5 + 10*al^6*de^3*ga^2*p5 + 
        46*al^5*be*de^3*ga^2*p5 + 41*al^4*be^2*de^3*ga^2*p5 + 
        48*al^3*be^3*de^3*ga^2*p5 + 52*al^2*be^4*de^3*ga^2*p5 + 
        9*al*be^5*de^3*ga^2*p5 + 12*al^5*de^4*ga^2*p5 + 
        26*al^4*be*de^4*ga^2*p5 + 9*al^3*be^2*de^4*ga^2*p5 + 
        3*al^2*be^3*de^4*ga^2*p5 + 4*al^4*de^5*ga^2*p5 + 
        3*al^3*be*de^5*ga^2*p5 + al^2*be^2*de^5*ga^2*p5 + 
        3*al^6*be^2*ga^3*p5 + 29*al^5*be^3*ga^3*p5 + 64*al^4*be^4*ga^3*p5 + 
        41*al^3*be^5*ga^3*p5 + 9*al^2*be^6*ga^3*p5 + 6*al^6*be*de*ga^3*p5 + 
        29*al^5*be^2*de*ga^3*p5 + 109*al^4*be^3*de*ga^3*p5 + 
        156*al^3*be^4*de*ga^3*p5 + 65*al^2*be^5*de*ga^3*p5 + 
        9*al*be^6*de*ga^3*p5 + 6*al^6*de^2*ga^3*p5 + 31*al^5*be*de^2*ga^3*
         p5 + 48*al^4*be^2*de^2*ga^3*p5 + 115*al^3*be^3*de^2*ga^3*p5 + 
        110*al^2*be^4*de^2*ga^3*p5 + 24*al*be^5*de^2*ga^3*p5 + 
        16*al^5*de^3*ga^3*p5 + 35*al^4*be*de^3*ga^3*p5 + 
        22*al^3*be^2*de^3*ga^3*p5 + 35*al^2*be^3*de^3*ga^3*p5 + 
        18*al*be^4*de^3*ga^3*p5 + 12*al^4*de^4*ga^3*p5 + 
        10*al^3*be*de^4*ga^3*p5 + 2*al^3*de^5*ga^3*p5 + 3*al^5*be^2*ga^4*p5 + 
        24*al^4*be^3*ga^4*p5 + 28*al^3*be^4*ga^4*p5 + 9*al^2*be^5*ga^4*p5 + 
        6*al^5*be*de*ga^4*p5 + 20*al^4*be^2*de*ga^4*p5 + 
        66*al^3*be^3*de*ga^4*p5 + 49*al^2*be^4*de*ga^4*p5 + 
        9*al*be^5*de*ga^4*p5 + 6*al^5*de^2*ga^4*p5 + 15*al^4*be*de^2*ga^4*
         p5 + 23*al^3*be^2*de^2*ga^4*p5 + 51*al^2*be^3*de^2*ga^4*p5 + 
        21*al*be^4*de^2*ga^4*p5 + 10*al^4*de^3*ga^4*p5 + 
        9*al^3*be*de^3*ga^4*p5 + 6*al^2*be^2*de^3*ga^4*p5 + 
        9*al*be^3*de^3*ga^4*p5 + 4*al^3*de^4*ga^4*p5 + al^4*be^2*ga^5*p5 + 
        7*al^3*be^3*ga^5*p5 + 3*al^2*be^4*ga^5*p5 + 2*al^4*be*de*ga^5*p5 + 
        5*al^3*be^2*de*ga^5*p5 + 13*al^2*be^3*de*ga^5*p5 + 
        3*al*be^4*de*ga^5*p5 + 2*al^4*de^2*ga^5*p5 + 2*al^3*be*de^2*ga^5*p5 + 
        4*al^2*be^2*de^2*ga^5*p5 + 6*al*be^3*de^2*ga^5*p5 + 
        2*al^3*de^3*ga^5*p5 - 7*al^6*be^4*p5^2 - 27*al^5*be^5*p5^2 - 
        18*al^4*be^6*p5^2 - 3*al^3*be^7*p5^2 - 8*al^7*be^2*de*p5^2 - 
        17*al^6*be^3*de*p5^2 - 45*al^5*be^4*de*p5^2 - 84*al^4*be^5*de*p5^2 - 
        33*al^3*be^6*de*p5^2 - 4*al^2*be^7*de*p5^2 - 9*al^7*be*de^2*p5^2 - 
        54*al^6*be^2*de^2*p5^2 - 41*al^5*be^3*de^2*p5^2 - 
        76*al^4*be^4*de^2*p5^2 - 83*al^3*be^5*de^2*p5^2 - 
        18*al^2*be^6*de^2*p5^2 - al*be^7*de^2*p5^2 - 2*al^7*de^3*p5^2 - 
        35*al^6*be*de^3*p5^2 - 83*al^5*be^2*de^3*p5^2 - 
        34*al^4*be^3*de^3*p5^2 - 52*al^3*be^4*de^3*p5^2 - 
        29*al^2*be^5*de^3*p5^2 - 3*al*be^6*de^3*p5^2 - 4*al^6*de^4*p5^2 - 
        40*al^5*be*de^4*p5^2 - 42*al^4*be^2*de^4*p5^2 - 
        15*al^3*be^3*de^4*p5^2 - 15*al^2*be^4*de^4*p5^2 - 
        3*al*be^5*de^4*p5^2 - 2*al^5*de^5*p5^2 - 14*al^4*be*de^5*p5^2 - 
        5*al^3*be^2*de^5*p5^2 - 5*al^2*be^3*de^5*p5^2 - al*be^4*de^5*p5^2 - 
        14*al^6*be^3*ga*p5^2 - 74*al^5*be^4*ga*p5^2 - 105*al^4*be^5*ga*p5^2 - 
        45*al^3*be^6*ga*p5^2 - 6*al^2*be^7*ga*p5^2 - 7*al^7*be*de*ga*p5^2 - 
        43*al^6*be^2*de*ga*p5^2 - 122*al^5*be^3*de*ga*p5^2 - 
        270*al^4*be^4*de*ga*p5^2 - 244*al^3*be^5*de*ga*p5^2 - 
        62*al^2*be^6*de*ga*p5^2 - 2*al*be^7*de*ga*p5^2 - 
        4*al^7*de^2*ga*p5^2 - 74*al^6*be*de^2*ga*p5^2 - 
        177*al^5*be^2*de^2*ga*p5^2 - 197*al^4*be^3*de^2*ga*p5^2 - 
        299*al^3*be^4*de^2*ga*p5^2 - 156*al^2*be^5*de^2*ga*p5^2 - 
        8*al*be^6*de^2*ga*p5^2 + be^7*de^2*ga*p5^2 - 24*al^6*de^3*ga*p5^2 - 
        158*al^5*be*de^3*ga*p5^2 - 188*al^4*be^2*de^3*ga*p5^2 - 
        111*al^3*be^3*de^3*ga*p5^2 - 103*al^2*be^4*de^3*ga*p5^2 - 
        11*al*be^5*de^3*ga*p5^2 + 3*be^6*de^3*ga*p5^2 - 
        32*al^5*de^4*ga*p5^2 - 112*al^4*be*de^4*ga*p5^2 - 
        68*al^3*be^2*de^4*ga*p5^2 - 20*al^2*be^3*de^4*ga*p5^2 + 
        al*be^4*de^4*ga*p5^2 + 3*be^5*de^4*ga*p5^2 - 12*al^4*de^5*ga*p5^2 - 
        24*al^3*be*de^5*ga*p5^2 - 8*al^2*be^2*de^5*ga*p5^2 - 
        al*be^3*de^5*ga*p5^2 + be^4*de^5*ga*p5^2 - 7*al^6*be^2*ga^2*p5^2 - 
        67*al^5*be^3*ga^2*p5^2 - 175*al^4*be^4*ga^2*p5^2 - 
        138*al^3*be^5*ga^2*p5^2 - 36*al^2*be^6*ga^2*p5^2 - 
        3*al*be^7*ga^2*p5^2 - 2*al^7*de*ga^2*p5^2 - 31*al^6*be*de*ga^2*p5^2 - 
        114*al^5*be^2*de*ga^2*p5^2 - 307*al^4*be^3*de*ga^2*p5^2 - 
        462*al^3*be^4*de*ga^2*p5^2 - 226*al^2*be^5*de*ga^2*p5^2 - 
        31*al*be^6*de*ga^2*p5^2 - be^7*de*ga^2*p5^2 - 26*al^6*de^2*ga^2*
         p5^2 - 173*al^5*be*de^2*ga^2*p5^2 - 246*al^4*be^2*de^2*ga^2*p5^2 - 
        356*al^3*be^3*de^2*ga^2*p5^2 - 335*al^2*be^4*de^2*ga^2*p5^2 - 
        70*al*be^5*de^2*ga^2*p5^2 - 74*al^5*de^3*ga^2*p5^2 - 
        230*al^4*be*de^3*ga^2*p5^2 - 150*al^3*be^2*de^3*ga^2*p5^2 - 
        111*al^2*be^3*de^3*ga^2*p5^2 - 34*al*be^4*de^3*ga^2*p5^2 + 
        5*be^5*de^3*ga^2*p5^2 - 64*al^4*de^4*ga^2*p5^2 - 
        98*al^3*be*de^4*ga^2*p5^2 - 17*al^2*be^2*de^4*ga^2*p5^2 + 
        13*al*be^3*de^4*ga^2*p5^2 + 8*be^4*de^4*ga^2*p5^2 - 
        16*al^3*de^5*ga^2*p5^2 - 9*al^2*be*de^5*ga^2*p5^2 + 
        al*be^2*de^5*ga^2*p5^2 + 2*be^3*de^5*ga^2*p5^2 - 
        20*al^5*be^2*ga^3*p5^2 - 107*al^4*be^3*ga^3*p5^2 - 
        159*al^3*be^4*ga^3*p5^2 - 69*al^2*be^5*ga^3*p5^2 - 
        9*al*be^6*ga^3*p5^2 - 6*al^6*de*ga^3*p5^2 - 49*al^5*be*de*ga^3*p5^2 - 
        148*al^4*be^2*de*ga^3*p5^2 - 330*al^3*be^3*de*ga^3*p5^2 - 
        297*al^2*be^4*de*ga^3*p5^2 - 75*al*be^5*de*ga^3*p5^2 - 
        3*be^6*de*ga^3*p5^2 - 50*al^5*de^2*ga^3*p5^2 - 163*al^4*be*de^2*ga^3*
         p5^2 - 187*al^3*be^2*de^2*ga^3*p5^2 - 267*al^2*be^3*de^2*ga^3*p5^2 - 
        128*al*be^4*de^2*ga^3*p5^2 - 5*be^5*de^2*ga^3*p5^2 - 
        88*al^4*de^3*ga^3*p5^2 - 130*al^3*be*de^3*ga^3*p5^2 - 
        53*al^2*be^2*de^3*ga^3*p5^2 - 37*al*be^3*de^3*ga^3*p5^2 + 
        2*be^4*de^3*ga^3*p5^2 - 48*al^3*de^4*ga^3*p5^2 - 
        24*al^2*be*de^4*ga^3*p5^2 + 11*al*be^2*de^4*ga^3*p5^2 + 
        7*be^3*de^4*ga^3*p5^2 - 6*al^2*de^5*ga^3*p5^2 + 
        al*be*de^5*ga^3*p5^2 + be^2*de^5*ga^3*p5^2 - 19*al^4*be^2*ga^4*p5^2 - 
        69*al^3*be^3*ga^4*p5^2 - 54*al^2*be^4*ga^4*p5^2 - 
        9*al*be^5*ga^4*p5^2 - 6*al^5*de*ga^4*p5^2 - 33*al^4*be*de*ga^4*p5^2 - 
        87*al^3*be^2*de*ga^4*p5^2 - 147*al^2*be^3*de*ga^4*p5^2 - 
        65*al*be^4*de*ga^4*p5^2 - 3*be^5*de*ga^4*p5^2 - 
        38*al^4*de^2*ga^4*p5^2 - 60*al^3*be*de^2*ga^4*p5^2 - 
        75*al^2*be^2*de^2*ga^4*p5^2 - 76*al*be^3*de^2*ga^4*p5^2 - 
        6*be^4*de^2*ga^4*p5^2 - 42*al^3*de^3*ga^4*p5^2 - 
        22*al^2*be*de^3*ga^4*p5^2 - 10*al*be^2*de^3*ga^4*p5^2 + 
        be^3*de^3*ga^4*p5^2 - 12*al^2*de^4*ga^4*p5^2 + 
        2*al*be*de^4*ga^4*p5^2 + 2*be^2*de^4*ga^4*p5^2 - 
        6*al^3*be^2*ga^5*p5^2 - 15*al^2*be^3*ga^5*p5^2 - 
        3*al*be^4*ga^5*p5^2 - 2*al^4*de*ga^5*p5^2 - 8*al^3*be*de*ga^5*p5^2 - 
        18*al^2*be^2*de*ga^5*p5^2 - 19*al*be^3*de*ga^5*p5^2 - 
        be^4*de*ga^5*p5^2 - 10*al^3*de^2*ga^5*p5^2 - 5*al^2*be*de^2*ga^5*
         p5^2 - 11*al*be^2*de^2*ga^5*p5^2 - 2*be^3*de^2*ga^5*p5^2 - 
        6*al^2*de^3*ga^5*p5^2 + al*be*de^3*ga^5*p5^2 + be^2*de^3*ga^5*p5^2 + 
        20*al^5*be^4*p5^3 + 43*al^4*be^5*p5^3 + 16*al^3*be^6*p5^3 + 
        al^2*be^7*p5^3 + 4*al^7*be*de*p5^3 + 40*al^6*be^2*de*p5^3 + 
        39*al^5*be^3*de*p5^3 + 100*al^4*be^4*de*p5^3 + 
        102*al^3*be^5*de*p5^3 + 24*al^2*be^6*de*p5^3 + al*be^7*de*p5^3 + 
        2*al^7*de^2*p5^3 + 55*al^6*be*de^2*p5^3 + 151*al^5*be^2*de^2*p5^3 + 
        88*al^4*be^3*de^2*p5^3 + 138*al^3*be^4*de^2*p5^3 + 
        76*al^2*be^5*de^2*p5^3 + 8*al*be^6*de^2*p5^3 + 14*al^6*de^3*p5^3 + 
        126*al^5*be*de^3*p5^3 + 171*al^4*be^2*de^3*p5^3 + 
        72*al^3*be^3*de^3*p5^3 + 70*al^2*be^4*de^3*p5^3 + 
        17*al*be^5*de^3*p5^3 + 20*al^5*de^4*p5^3 + 98*al^4*be*de^4*p5^3 + 
        69*al^3*be^2*de^4*p5^3 + 27*al^2*be^3*de^4*p5^3 + 
        12*al*be^4*de^4*p5^3 + 8*al^4*de^5*p5^3 + 23*al^3*be*de^5*p5^3 + 
        9*al^2*be^2*de^5*p5^3 + 4*al*be^3*de^5*p5^3 + 40*al^5*be^3*ga*p5^3 + 
        138*al^4*be^4*ga*p5^3 + 131*al^3*be^5*ga*p5^3 + 
        35*al^2*be^6*ga*p5^3 + 2*al*be^7*ga*p5^3 + 2*al^7*de*ga*p5^3 + 
        45*al^6*be*de*ga*p5^3 + 144*al^5*be^2*de*ga*p5^3 + 
        255*al^4*be^3*de*ga*p5^3 + 403*al^3*be^4*de*ga*p5^3 + 
        220*al^2*be^5*de*ga*p5^3 + 18*al*be^6*de*ga*p5^3 - be^7*de*ga*p5^3 + 
        30*al^6*de^2*ga*p5^3 + 263*al^5*be*de^2*ga*p5^3 + 
        395*al^4*be^2*de^2*ga*p5^3 + 331*al^3*be^3*de^2*ga*p5^3 + 
        313*al^2*be^4*de^2*ga*p5^3 + 48*al*be^5*de^2*ga*p5^3 - 
        8*be^6*de^2*ga*p5^3 + 94*al^5*de^3*ga*p5^3 + 392*al^4*be*de^3*ga*
         p5^3 + 303*al^3*be^2*de^3*ga*p5^3 + 119*al^2*be^3*de^3*ga*p5^3 + 
        21*al*be^4*de^3*ga*p5^3 - 17*be^5*de^3*ga*p5^3 + 
        88*al^4*de^4*ga*p5^3 + 200*al^3*be*de^4*ga*p5^3 + 
        73*al^2*be^2*de^4*ga*p5^3 - 11*al*be^3*de^4*ga*p5^3 - 
        16*be^4*de^4*ga*p5^3 + 24*al^3*de^5*ga*p5^3 + 31*al^2*be*de^5*ga*
         p5^3 + 3*al*be^2*de^5*ga*p5^3 - 4*be^3*de^5*ga*p5^3 + 
        20*al^5*be^2*ga^2*p5^3 + 147*al^4*be^3*ga^2*p5^3 + 
        258*al^3*be^4*ga^2*p5^3 + 136*al^2*be^5*ga^2*p5^3 + 
        22*al*be^6*ga^2*p5^3 + be^7*ga^2*p5^3 + 16*al^6*de*ga^2*p5^3 + 
        123*al^5*be*de*ga^2*p5^3 + 261*al^4*be^2*de*ga^2*p5^3 + 
        516*al^3*be^3*de*ga^2*p5^3 + 492*al^2*be^4*de*ga^2*p5^3 + 
        121*al*be^5*de*ga^2*p5^3 + 5*be^6*de*ga^2*p5^3 + 
        108*al^5*de^2*ga^2*p5^3 + 430*al^4*be*de^2*ga^2*p5^3 + 
        407*al^3*be^2*de^2*ga^2*p5^3 + 395*al^2*be^3*de^2*ga^2*p5^3 + 
        151*al*be^4*de^2*ga^2*p5^3 - 5*be^5*de^2*ga^2*p5^3 + 
        200*al^4*de^3*ga^2*p5^3 + 395*al^3*be*de^3*ga^2*p5^3 + 
        125*al^2*be^2*de^3*ga^2*p5^3 - 13*al*be^3*de^3*ga^2*p5^3 - 
        35*be^4*de^3*ga^2*p5^3 + 120*al^3*de^4*ga^2*p5^3 + 
        104*al^2*be*de^4*ga^2*p5^3 - 35*al*be^2*de^4*ga^2*p5^3 - 
        37*be^3*de^4*ga^2*p5^3 + 20*al^2*de^5*ga^2*p5^3 + 
        3*al*be*de^5*ga^2*p5^3 - 7*be^2*de^5*ga^2*p5^3 + 
        52*al^4*be^2*ga^3*p5^3 + 187*al^3*be^3*ga^3*p5^3 + 
        183*al^2*be^4*ga^3*p5^3 + 51*al*be^5*ga^3*p5^3 + 3*be^6*ga^3*p5^3 + 
        34*al^5*de*ga^3*p5^3 + 136*al^4*be*de*ga^3*p5^3 + 
        265*al^3*be^2*de*ga^3*p5^3 + 416*al^2*be^3*de*ga^3*p5^3 + 
        210*al*be^4*de*ga^3*p5^3 + 19*be^5*de*ga^3*p5^3 + 
        148*al^4*de^2*ga^3*p5^3 + 291*al^3*be*de^2*ga^3*p5^3 + 
        210*al^2*be^2*de^2*ga^3*p5^3 + 166*al*be^3*de^2*ga^3*p5^3 + 
        15*be^4*de^2*ga^3*p5^3 + 172*al^3*de^3*ga^3*p5^3 + 
        130*al^2*be*de^3*ga^3*p5^3 - 21*al*be^2*de^3*ga^3*p5^3 - 
        27*be^3*de^3*ga^3*p5^3 + 60*al^2*de^4*ga^3*p5^3 - 
        4*al*be*de^4*ga^3*p5^3 - 27*be^2*de^4*ga^3*p5^3 + 
        4*al*de^5*ga^3*p5^3 - 3*be*de^5*ga^3*p5^3 + 44*al^3*be^2*ga^4*p5^3 + 
        93*al^2*be^3*ga^4*p5^3 + 44*al*be^4*ga^4*p5^3 + 3*be^5*ga^4*p5^3 + 
        28*al^4*de*ga^4*p5^3 + 63*al^3*be*de*ga^4*p5^3 + 
        129*al^2*be^2*de*ga^4*p5^3 + 127*al*be^3*de*ga^4*p5^3 + 
        19*be^4*de*ga^4*p5^3 + 84*al^3*de^2*ga^4*p5^3 + 
        70*al^2*be*de^2*ga^4*p5^3 + 56*al*be^2*de^2*ga^4*p5^3 + 
        14*be^3*de^2*ga^4*p5^3 + 56*al^2*de^3*ga^4*p5^3 - 
        12*be^2*de^3*ga^4*p5^3 + 8*al*de^4*ga^4*p5^3 - 6*be*de^4*ga^4*p5^3 + 
        12*al^2*be^2*ga^5*p5^3 + 13*al*be^3*ga^5*p5^3 + be^4*ga^5*p5^3 + 
        8*al^3*de*ga^5*p5^3 + 9*al^2*be*de*ga^5*p5^3 + 
        21*al*be^2*de*ga^5*p5^3 + 6*be^3*de*ga^5*p5^3 + 
        16*al^2*de^2*ga^5*p5^3 + al*be*de^2*ga^5*p5^3 + 
        2*be^2*de^2*ga^5*p5^3 + 4*al*de^3*ga^5*p5^3 - 3*be*de^3*ga^5*p5^3 - 
        28*al^4*be^4*p5^4 - 32*al^3*be^5*p5^4 - 5*al^2*be^6*p5^4 - 
        20*al^6*be*de*p5^4 - 72*al^5*be^2*de*p5^4 - 45*al^4*be^3*de*p5^4 - 
        100*al^3*be^4*de*p5^4 - 55*al^2*be^5*de*p5^4 - 5*al*be^6*de*p5^4 - 
        10*al^6*de^2*p5^4 - 127*al^5*be*de^2*p5^4 - 191*al^4*be^2*de^2*p5^4 - 
        91*al^3*be^3*de^2*p5^4 - 102*al^2*be^4*de^2*p5^4 - 
        23*al*be^5*de^2*p5^4 - 36*al^5*de^3*p5^4 - 199*al^4*be*de^3*p5^4 - 
        162*al^3*be^2*de^3*p5^4 - 61*al^2*be^3*de^3*p5^4 - 
        30*al*be^4*de^3*p5^4 - 36*al^4*de^4*p5^4 - 108*al^3*be*de^4*p5^4 - 
        48*al^2*be^2*de^4*p5^4 - 15*al*be^3*de^4*p5^4 - 10*al^3*de^5*p5^4 - 
        16*al^2*be*de^5*p5^4 - 5*al*be^2*de^5*p5^4 - 56*al^4*be^3*ga*p5^4 - 
        130*al^3*be^4*ga*p5^4 - 78*al^2*be^5*ga*p5^4 - 10*al*be^6*ga*p5^4 - 
        10*al^6*de*ga*p5^4 - 109*al^5*be*de*ga*p5^4 - 202*al^4*be^2*de*ga*
         p5^4 - 242*al^3*be^3*de*ga*p5^4 - 267*al^2*be^4*de*ga*p5^4 - 
        55*al*be^5*de*ga*p5^4 + 5*be^6*de*ga*p5^4 - 82*al^5*de^2*ga*p5^4 - 
        419*al^4*be*de^2*ga*p5^4 - 374*al^3*be^2*de^2*ga*p5^4 - 
        201*al^2*be^3*de^2*ga*p5^4 - 61*al*be^4*de^2*ga*p5^4 + 
        23*be^5*de^2*ga*p5^4 - 164*al^4*de^3*ga*p5^4 - 432*al^3*be*de^3*ga*
         p5^4 - 173*al^2*be^2*de^3*ga*p5^4 + 23*al*be^3*de^3*ga*p5^4 + 
        42*be^4*de^3*ga*p5^4 - 104*al^3*de^4*ga*p5^4 - 146*al^2*be*de^4*ga*
         p5^4 - 3*al*be^2*de^4*ga*p5^4 + 31*be^3*de^4*ga*p5^4 - 
        18*al^2*de^5*ga*p5^4 - 13*al*be*de^5*ga*p5^4 + 5*be^2*de^5*ga*p5^4 - 
        28*al^4*be^2*ga^2*p5^4 - 164*al^3*be^3*ga^2*p5^4 - 
        189*al^2*be^4*ga^2*p5^4 - 60*al*be^5*ga^2*p5^4 - 5*be^6*ga^2*p5^4 - 
        46*al^5*de*ga^2*p5^4 - 202*al^4*be*de*ga^2*p5^4 - 
        261*al^3*be^2*de*ga^2*p5^4 - 370*al^2*be^3*de*ga^2*p5^4 - 
        178*al*be^4*de*ga^2*p5^4 - 9*be^5*de*ga^2*p5^4 - 
        200*al^4*de^2*ga^2*p5^4 - 465*al^3*be*de^2*ga^2*p5^4 - 
        215*al^2*be^2*de^2*ga^2*p5^4 - 51*al*be^3*de^2*ga^2*p5^4 + 
        33*be^4*de^2*ga^2*p5^4 - 244*al^3*de^3*ga^2*p5^4 - 
        252*al^2*be*de^3*ga^2*p5^4 + 79*al*be^2*de^3*ga^2*p5^4 + 
        91*be^3*de^3*ga^2*p5^4 - 92*al^2*de^4*ga^2*p5^4 - 
        12*al*be*de^4*ga^2*p5^4 + 53*be^2*de^4*ga^2*p5^4 - 
        8*al*de^5*ga^2*p5^4 + 5*be*de^5*ga^2*p5^4 - 66*al^3*be^2*ga^3*p5^4 - 
        164*al^2*be^3*ga^3*p5^4 - 100*al*be^4*ga^3*p5^4 - 14*be^5*ga^3*p5^4 - 
        72*al^4*de*ga^3*p5^4 - 159*al^3*be*de*ga^3*p5^4 - 
        194*al^2*be^2*de*ga^3*p5^4 - 197*al*be^3*de*ga^3*p5^4 - 
        38*be^4*de*ga^3*p5^4 - 196*al^3*de^2*ga^3*p5^4 - 
        186*al^2*be*de^2*ga^3*p5^4 - 16*al*be^2*de^2*ga^3*p5^4 + 
        12*be^3*de^2*ga^3*p5^4 - 140*al^2*de^3*ga^3*p5^4 + 
        2*al*be*de^3*ga^3*p5^4 + 66*be^2*de^3*ga^3*p5^4 - 
        24*al*de^4*ga^3*p5^4 + 22*be*de^4*ga^3*p5^4 - 48*al^2*be^2*ga^4*
         p5^4 - 60*al*be^3*ga^4*p5^4 - 13*be^4*ga^4*p5^4 - 
        46*al^3*de*ga^4*p5^4 - 48*al^2*be*de*ga^4*p5^4 - 
        71*al*be^2*de*ga^4*p5^4 - 30*be^3*de*ga^4*p5^4 - 
        76*al^2*de^2*ga^4*p5^4 - 11*al*be*de^2*ga^4*p5^4 + 
        6*be^2*de^2*ga^4*p5^4 - 24*al*de^3*ga^4*p5^4 + 17*be*de^3*ga^4*p5^4 - 
        10*al*be^2*ga^5*p5^4 - 4*be^3*ga^5*p5^4 - 10*al^2*de*ga^5*p5^4 - 
        2*al*be*de*ga^5*p5^4 - 6*be^2*de*ga^5*p5^4 - 8*al*de^2*ga^5*p5^4 + 
        4*be*de^2*ga^5*p5^4 + 19*al^3*be^4*p5^5 + 9*al^2*be^5*p5^5 + 
        36*al^5*be*de*p5^5 + 56*al^4*be^2*de*p5^5 + 26*al^3*be^3*de*p5^5 + 
        43*al^2*be^4*de*p5^5 + 9*al*be^5*de*p5^5 + 18*al^5*de^2*p5^5 + 
        137*al^4*be*de^2*p5^5 + 110*al^3*be^2*de^2*p5^5 + 
        43*al^2*be^3*de^2*p5^5 + 24*al*be^4*de^2*p5^5 + 42*al^4*de^3*p5^5 + 
        149*al^3*be*de^3*p5^5 + 66*al^2*be^2*de^3*p5^5 + 
        17*al*be^3*de^3*p5^5 + 28*al^3*de^4*p5^5 + 52*al^2*be*de^4*p5^5 + 
        12*al*be^2*de^4*p5^5 + 4*al^2*de^5*p5^5 + 4*al*be*de^5*p5^5 + 
        38*al^3*be^3*ga*p5^5 + 59*al^2*be^4*ga*p5^5 + 18*al*be^5*ga*p5^5 + 
        18*al^5*de*ga*p5^5 + 123*al^4*be*de*ga*p5^5 + 120*al^3*be^2*de*ga*
         p5^5 + 94*al^2*be^3*de*ga*p5^5 + 49*al*be^4*de*ga*p5^5 - 
        9*be^5*de*ga*p5^5 + 102*al^4*de^2*ga*p5^5 + 314*al^3*be*de^2*ga*
         p5^5 + 125*al^2*be^2*de^2*ga*p5^5 - 9*al*be^3*de^2*ga*p5^5 - 
        36*be^4*de^2*ga*p5^5 + 134*al^3*de^3*ga*p5^5 + 206*al^2*be*de^3*ga*
         p5^5 - 7*al*be^2*de^3*ga*p5^5 - 53*be^3*de^3*ga*p5^5 + 
        52*al^2*de^4*ga*p5^5 + 36*al*be*de^4*ga*p5^5 - 20*be^2*de^4*ga*p5^5 + 
        4*al*de^5*ga*p5^5 + 19*al^3*be^2*ga^2*p5^5 + 91*al^2*be^3*ga^2*p5^5 + 
        61*al*be^4*ga^2*p5^5 + 9*be^5*ga^2*p5^5 + 60*al^4*de*ga^2*p5^5 + 
        149*al^3*be*de*ga^2*p5^5 + 95*al^2*be^2*de*ga^2*p5^5 + 
        71*al*be^3*de*ga^2*p5^5 - be^4*de*ga^2*p5^5 + 176*al^3*de^2*ga^2*
         p5^5 + 198*al^2*be*de^2*ga^2*p5^5 - 54*al*be^2*de^2*ga^2*p5^5 - 
        72*be^3*de^2*ga^2*p5^5 + 132*al^2*de^3*ga^2*p5^5 + 
        16*al*be*de^3*ga^2*p5^5 - 90*be^2*de^3*ga^2*p5^5 + 
        24*al*de^4*ga^2*p5^5 - 20*be*de^4*ga^2*p5^5 + 41*al^2*be^2*ga^3*
         p5^5 + 68*al*be^3*ga^3*p5^5 + 21*be^4*ga^3*p5^5 + 
        70*al^3*de*ga^3*p5^5 + 72*al^2*be*de*ga^3*p5^5 + 
        36*al*be^2*de*ga^3*p5^5 + 18*be^3*de*ga^3*p5^5 + 
        116*al^2*de^2*ga^3*p5^5 + 3*al*be*de^2*ga^3*p5^5 - 
        50*be^2*de^2*ga^3*p5^5 + 40*al*de^3*ga^3*p5^5 - 
        37*be*de^3*ga^3*p5^5 + 25*al*be^2*ga^4*p5^5 + 15*be^3*ga^4*p5^5 + 
        32*al^2*de*ga^4*p5^5 + 9*al*be*de*ga^4*p5^5 + 9*be^2*de*ga^4*p5^5 + 
        24*al*de^2*ga^4*p5^5 - 14*be*de^2*ga^4*p5^5 + 3*be^2*ga^5*p5^5 + 
        4*al*de*ga^5*p5^5 - be*de*ga^5*p5^5 - 5*al^2*be^4*p5^6 - 
        28*al^4*be*de*p5^6 - 16*al^3*be^2*de*p5^6 - 6*al^2*be^3*de*p5^6 - 
        5*al*be^4*de*p5^6 - 14*al^4*de^2*p5^6 - 68*al^3*be*de^2*p5^6 - 
        23*al^2*be^2*de^2*p5^6 - 6*al*be^3*de^2*p5^6 - 22*al^3*de^3*p5^6 - 
        48*al^2*be*de^3*p5^6 - 7*al*be^2*de^3*p5^6 - 8*al^2*de^4*p5^6 - 
        8*al*be*de^4*p5^6 - 10*al^2*be^3*ga*p5^6 - 10*al*be^4*ga*p5^6 - 
        14*al^4*de*ga*p5^6 - 64*al^3*be*de*ga*p5^6 - 19*al^2*be^2*de*ga*
         p5^6 - 2*al*be^3*de*ga*p5^6 + 9*be^4*de*ga*p5^6 - 
        58*al^3*de^2*ga*p5^6 - 99*al^2*be*de^2*ga*p5^6 + 
        11*al*be^2*de^2*ga*p5^6 + 30*be^3*de^2*ga*p5^6 - 
        46*al^2*de^3*ga*p5^6 - 31*al*be*de^3*ga*p5^6 + 23*be^2*de^3*ga*p5^6 - 
        8*al*de^4*ga*p5^6 - 5*al^2*be^2*ga^2*p5^6 - 20*al*be^3*ga^2*p5^6 - 
        5*be^4*ga^2*p5^6 - 36*al^3*de*ga^2*p5^6 - 41*al^2*be*de*ga^2*p5^6 + 
        9*al*be^2*de*ga^2*p5^6 + 16*be^3*de*ga^2*p5^6 - 
        68*al^2*de^2*ga^2*p5^6 - 7*al*be*de^2*ga^2*p5^6 + 
        52*be^2*de^2*ga^2*p5^6 - 24*al*de^3*ga^2*p5^6 + 
        23*be*de^3*ga^2*p5^6 - 10*al*be^2*ga^3*p5^6 - 10*be^3*ga^3*p5^6 - 
        30*al^2*de*ga^3*p5^6 - 2*al*be*de*ga^3*p5^6 + 10*be^2*de*ga^3*p5^6 - 
        24*al*de^2*ga^3*p5^6 + 22*be*de^2*ga^3*p5^6 - 5*be^2*ga^4*p5^6 - 
        8*al*de*ga^4*p5^6 + 3*be*de*ga^4*p5^6 + 8*al^3*be*de*p5^7 + 
        4*al^3*de^2*p5^7 + 12*al^2*be*de^2*p5^7 + 4*al^2*de^3*p5^7 + 
        4*al*be*de^3*p5^7 + 4*al^3*de*ga*p5^7 + 12*al^2*be*de*ga*p5^7 - 
        4*al*be^2*de*ga*p5^7 - 4*be^3*de*ga*p5^7 + 12*al^2*de^2*ga*p5^7 + 
        8*al*be*de^2*ga*p5^7 - 8*be^2*de^2*ga*p5^7 + 4*al*de^3*ga*p5^7 + 
        8*al^2*de*ga^2*p5^7 - 8*be^2*de*ga^2*p5^7 + 8*al*de^2*ga^2*p5^7 - 
        8*be*de^2*ga^2*p5^7 + 4*al*de*ga^3*p5^7 - 4*be*de*ga^3*p5^7)/
       (al*be*(be + de)*(al + ga)*(be + ga)*(al + de + ga)*(be - 2*p5)*
        (be - p5)*(de - p5)*(al + de - p5)*(be + de - p5)*(al + ga - p5)*
        (be + ga - p5)*p5*(-al + p5)*(-al + 2*p5)), 
      (al^2*be^3 - al^2*be^2*de + al^2*be^2*ga + al*be^3*ga - al*be^2*de*ga + 
        be^3*de*ga + al*be^2*ga^2 + be^2*de*ga^2 - al^2*be*de*p5 - 
        be^3*de*p5 + al*be^2*ga*p5 - al^2*de*ga*p5 - 3*al*be*de*ga*p5 - 
        3*be^2*de*ga*p5 + al*be*ga^2*p5 + be^2*ga^2*p5 - 2*al*de*ga^2*p5 - 
        3*be*de*ga^2*p5 + be*ga^3*p5 - de*ga^3*p5 - al*be^2*p5^2 + 
        al^2*de*p5^2 + 2*al*be*de*p5^2 + 2*be^2*de*p5^2 - al*be*ga*p5^2 - 
        be^2*ga*p5^2 + 3*al*de*ga*p5^2 + 4*be*de*ga*p5^2 - be*ga^2*p5^2 + 
        2*de*ga^2*p5^2 - al*de*p5^3 - be*de*p5^3 - de*ga*p5^3)/
       ((-1 + b)*be*(al + ga)*(be + ga)*(be - p5)*(de - p5)*(ga - p5)*
        (al + ga - p5)*(be + ga - p5)*p5*(-1 + z)), 
      -((al^7*be^5 - al^6*be^6 + 2*al^7*be^4*de - 2*al^5*be^6*de + 
         al^7*be^3*de^2 + 3*al^6*be^4*de^2 - 3*al^5*be^5*de^2 - 
         al^4*be^6*de^2 + 2*al^6*be^3*de^3 - 2*al^4*be^5*de^3 + 
         al^5*be^3*de^4 - al^4*be^4*de^4 + al^6*be^5*ga - 3*al^5*be^6*ga + 
         2*al^6*be^4*de*ga - 5*al^5*be^5*de*ga - 5*al^4*be^6*de*ga + 
         al^6*be^3*de^2*ga - al^5*be^4*de^2*ga - 10*al^4*be^5*de^2*ga - 
         2*al^3*be^6*de^2*ga + al^5*be^3*de^3*ga - 5*al^4*be^4*de^3*ga - 
         4*al^3*be^5*de^3*ga - 2*al^3*be^4*de^4*ga - 2*al^5*be^5*ga^2 - 
         2*al^4*be^6*ga^2 + al^3*be^7*ga^2 - 4*al^5*be^4*de*ga^2 - 
         8*al^4*be^5*de*ga^2 + al^2*be^7*de*ga^2 - 2*al^5*be^3*de^2*ga^2 - 
         10*al^4*be^4*de^2*ga^2 - 5*al^3*be^5*de^2*ga^2 + 
         2*al^2*be^6*de^2*ga^2 - 4*al^4*be^3*de^3*ga^2 - 
         6*al^3*be^4*de^3*ga^2 + al^2*be^5*de^3*ga^2 - 2*al^3*be^3*de^4*
          ga^2 - 2*al^4*be^5*ga^3 + 2*al^3*be^6*ga^3 - 4*al^4*be^4*de*ga^3 + 
         2*al^3*be^5*de*ga^3 + 2*al^2*be^6*de*ga^3 - 2*al^4*be^3*de^2*ga^3 - 
         2*al^3*be^4*de^2*ga^3 + 4*al^2*be^5*de^2*ga^3 - 
         2*al^3*be^3*de^3*ga^3 + 2*al^2*be^4*de^3*ga^3 + al^3*be^5*ga^4 + 
         2*al^3*be^4*de*ga^4 + al^2*be^5*de*ga^4 + al^3*be^3*de^2*ga^4 + 
         2*al^2*be^4*de^2*ga^4 + al^2*be^3*de^3*ga^4 - al^7*be^4*p5 - 
         2*al^6*be^5*p5 + 5*al^5*be^6*p5 - 2*al^7*be^3*de*p5 - 
         6*al^6*be^4*de*p5 + 7*al^5*be^5*de*p5 + 9*al^4*be^6*de*p5 - 
         al^7*be^2*de^2*p5 - 6*al^6*be^3*de^2*p5 - 2*al^5*be^4*de^2*p5 + 
         17*al^4*be^5*de^2*p5 + 4*al^3*be^6*de^2*p5 - 2*al^6*be^2*de^3*p5 - 
         5*al^5*be^3*de^3*p5 + 7*al^4*be^4*de^3*p5 + 8*al^3*be^5*de^3*p5 - 
         al^5*be^2*de^4*p5 - al^4*be^3*de^4*p5 + 4*al^3*be^4*de^4*p5 - 
         3*al^7*be^3*ga*p5 + 2*al^6*be^4*ga*p5 + 3*al^5*be^5*ga*p5 + 
         12*al^4*be^6*ga*p5 - 2*al^3*be^7*ga*p5 - 4*al^7*be^2*de*ga*p5 - 
         4*al^6*be^3*de*ga*p5 + 11*al^5*be^4*de*ga*p5 + 33*al^4*be^5*de*ga*
          p5 + 12*al^3*be^6*de*ga*p5 - 2*al^2*be^7*de*ga*p5 - 
         2*al^7*be*de^2*ga*p5 - 7*al^6*be^2*de^2*ga*p5 + 
         6*al^5*be^3*de^2*ga*p5 + 33*al^4*be^4*de^2*ga*p5 + 
         35*al^3*be^5*de^2*ga*p5 + al^2*be^6*de^2*ga*p5 - 
         4*al^6*be*de^3*ga*p5 - al^5*be^2*de^3*ga*p5 + 13*al^4*be^3*de^3*ga*
          p5 + 26*al^3*be^4*de^3*ga*p5 + 8*al^2*be^5*de^3*ga*p5 - 
         2*al^5*be*de^4*ga*p5 + 2*al^4*be^2*de^4*ga*p5 + 
         5*al^3*be^3*de^4*ga*p5 + 5*al^2*be^4*de^4*ga*p5 - 
         7*al^7*be^2*ga^2*p5 - 8*al^6*be^3*ga^2*p5 + 8*al^5*be^4*ga^2*p5 + 
         9*al^4*be^5*ga^2*p5 - 2*al^3*be^6*ga^2*p5 - 4*al^2*be^7*ga^2*p5 - 
         7*al^7*be*de*ga^2*p5 - 27*al^6*be^2*de*ga^2*p5 - 
         2*al^5*be^3*de*ga^2*p5 + 32*al^4*be^4*de*ga^2*p5 + 
         8*al^3*be^5*de*ga^2*p5 - 12*al^2*be^6*de*ga^2*p5 - 
         3*al*be^7*de*ga^2*p5 - 2*al^7*de^2*ga^2*p5 - 20*al^6*be*de^2*ga^2*
          p5 - 23*al^5*be^2*de^2*ga^2*p5 + 23*al^4*be^3*de^2*ga^2*p5 + 
         28*al^3*be^4*de^2*ga^2*p5 - 9*al^2*be^5*de^2*ga^2*p5 - 
         6*al*be^6*de^2*ga^2*p5 - 4*al^6*de^3*ga^2*p5 - 17*al^5*be*de^3*ga^2*
          p5 + al^4*be^2*de^3*ga^2*p5 + 20*al^3*be^3*de^3*ga^2*p5 + 
         2*al^2*be^4*de^3*ga^2*p5 - 3*al*be^5*de^3*ga^2*p5 - 
         2*al^5*de^4*ga^2*p5 - 4*al^4*be*de^4*ga^2*p5 + 4*al^3*be^2*de^4*ga^2*
          p5 + 3*al^2*be^3*de^4*ga^2*p5 - 3*al^7*be*ga^3*p5 - 
         20*al^6*be^2*ga^3*p5 - 6*al^5*be^3*ga^3*p5 + 2*al^4*be^4*ga^3*p5 - 
         7*al^3*be^5*ga^3*p5 - 8*al^2*be^6*ga^3*p5 - 2*al^7*de*ga^3*p5 - 
         27*al^6*be*de*ga^3*p5 - 48*al^5*be^2*de*ga^3*p5 - 
         6*al^4*be^3*de*ga^3*p5 - 12*al^3*be^4*de*ga^3*p5 - 
         25*al^2*be^5*de*ga^3*p5 - 6*al*be^6*de*ga^3*p5 - 
         10*al^6*de^2*ga^3*p5 - 44*al^5*be*de^2*ga^3*p5 - 
         32*al^4*be^2*de^2*ga^3*p5 - 10*al^3*be^3*de^2*ga^3*p5 - 
         26*al^2*be^4*de^2*ga^3*p5 - 12*al*be^5*de^2*ga^3*p5 - 
         12*al^5*de^3*ga^3*p5 - 22*al^4*be*de^3*ga^3*p5 - 
         6*al^3*be^2*de^3*ga^3*p5 - 12*al^2*be^3*de^3*ga^3*p5 - 
         6*al*be^4*de^3*ga^3*p5 - 4*al^4*de^4*ga^3*p5 - 2*al^3*be*de^4*ga^3*
          p5 - 2*al^2*be^2*de^4*ga^3*p5 - 9*al^6*be*ga^4*p5 - 
         18*al^5*be^2*ga^4*p5 - 7*al^3*be^4*ga^4*p5 - 4*al^2*be^5*ga^4*p5 - 
         6*al^6*de*ga^4*p5 - 36*al^5*be*de*ga^4*p5 - 30*al^4*be^2*de*ga^4*
          p5 - 12*al^3*be^3*de*ga^4*p5 - 15*al^2*be^4*de*ga^4*p5 - 
         3*al*be^5*de*ga^4*p5 - 16*al^5*de^2*ga^4*p5 - 36*al^4*be*de^2*ga^4*
          p5 - 18*al^3*be^2*de^2*ga^4*p5 - 16*al^2*be^3*de^2*ga^4*p5 - 
         6*al*be^4*de^2*ga^4*p5 - 12*al^4*de^3*ga^4*p5 - 
         9*al^3*be*de^3*ga^4*p5 - 6*al^2*be^2*de^3*ga^4*p5 - 
         3*al*be^3*de^3*ga^4*p5 - 2*al^3*de^4*ga^4*p5 - 9*al^5*be*ga^5*p5 - 
         4*al^4*be^2*ga^5*p5 + al^3*be^3*ga^5*p5 - 6*al^5*de*ga^5*p5 - 
         19*al^4*be*de*ga^5*p5 - 4*al^3*be^2*de*ga^5*p5 + 
         al^2*be^3*de*ga^5*p5 - 10*al^4*de^2*ga^5*p5 - 10*al^3*be*de^2*ga^5*
          p5 - 4*al^3*de^3*ga^5*p5 - 3*al^4*be*ga^6*p5 + al^3*be^2*ga^6*p5 - 
         2*al^4*de*ga^6*p5 - 3*al^3*be*de*ga^6*p5 + al^2*be^2*de*ga^6*p5 - 
         2*al^3*de^2*ga^6*p5 + 3*al^6*be^4*p5^2 - 5*al^5*be^5*p5^2 - 
         8*al^4*be^6*p5^2 + al^3*be^7*p5^2 + 6*al^6*be^3*de*p5^2 - 
         5*al^5*be^4*de*p5^2 - 27*al^4*be^5*de*p5^2 - 10*al^3*be^6*de*p5^2 + 
         al^2*be^7*de*p5^2 + 3*al^6*be^2*de^2*p5^2 + 5*al^5*be^3*de^2*p5^2 - 
         28*al^4*be^4*de^2*p5^2 - 29*al^3*be^5*de^2*p5^2 - 
         2*al^2*be^6*de^2*p5^2 + 5*al^5*be^2*de^3*p5^2 - 
         7*al^4*be^3*de^3*p5^2 - 24*al^3*be^4*de^3*p5^2 - 
         7*al^2*be^5*de^3*p5^2 + 2*al^4*be^2*de^4*p5^2 - 
         6*al^3*be^3*de^4*p5^2 - 4*al^2*be^4*de^4*p5^2 + 
         8*al^7*be^2*ga*p5^2 + 13*al^6*be^3*ga*p5^2 - 12*al^5*be^4*ga*p5^2 - 
         19*al^4*be^5*ga*p5^2 - 5*al^3*be^6*ga*p5^2 + 5*al^2*be^7*ga*p5^2 + 
         7*al^7*be*de*ga*p5^2 + 37*al^6*be^2*de*ga*p5^2 + 
         8*al^5*be^3*de*ga*p5^2 - 64*al^4*be^4*de*ga*p5^2 - 
         40*al^3*be^5*de*ga*p5^2 + 6*al^2*be^6*de*ga*p5^2 + 
         4*al*be^7*de*ga*p5^2 + 2*al^7*de^2*ga*p5^2 + 24*al^6*be*de^2*ga*
          p5^2 + 38*al^5*be^2*de^2*ga*p5^2 - 44*al^4*be^3*de^2*ga*p5^2 - 
         78*al^3*be^4*de^2*ga*p5^2 - 13*al^2*be^5*de^2*ga*p5^2 + 
         5*al*be^6*de^2*ga*p5^2 + 4*al^6*de^3*ga*p5^2 + 25*al^5*be*de^3*ga*
          p5^2 - al^4*be^2*de^3*ga*p5^2 - 48*al^3*be^3*de^3*ga*p5^2 - 
         24*al^2*be^4*de^3*ga*p5^2 - 2*al*be^5*de^3*ga*p5^2 + 
         2*al^5*de^4*ga*p5^2 + 8*al^4*be*de^4*ga*p5^2 - 9*al^3*be^2*de^4*ga*
          p5^2 - 10*al^2*be^3*de^4*ga*p5^2 - 3*al*be^4*de^4*ga*p5^2 + 
         9*al^7*be*ga^2*p5^2 + 56*al^6*be^2*ga^2*p5^2 + 
         33*al^5*be^3*ga^2*p5^2 - 26*al^4*be^4*ga^2*p5^2 + 
         11*al^3*be^5*ga^2*p5^2 + 18*al^2*be^6*ga^2*p5^2 + 
         2*al*be^7*ga^2*p5^2 + 4*al^7*de*ga^2*p5^2 + 76*al^6*be*de*ga^2*
          p5^2 + 164*al^5*be^2*de*ga^2*p5^2 + 12*al^4*be^3*de*ga^2*p5^2 - 
         16*al^3*be^4*de*ga^2*p5^2 + 52*al^2*be^5*de*ga^2*p5^2 + 
         20*al*be^6*de*ga^2*p5^2 + be^7*de*ga^2*p5^2 + 24*al^6*de^2*ga^2*
          p5^2 + 140*al^5*be*de^2*ga^2*p5^2 + 120*al^4*be^2*de^2*ga^2*p5^2 - 
         17*al^3*be^3*de^2*ga^2*p5^2 + 35*al^2*be^4*de^2*ga^2*p5^2 + 
         34*al*be^5*de^2*ga^2*p5^2 + be^6*de^2*ga^2*p5^2 + 
         32*al^5*de^3*ga^2*p5^2 + 86*al^4*be*de^3*ga^2*p5^2 + 
         12*al^3*be^2*de^3*ga^2*p5^2 + 2*al^2*be^3*de^3*ga^2*p5^2 + 
         16*al*be^4*de^3*ga^2*p5^2 - be^5*de^3*ga^2*p5^2 + 
         12*al^4*de^4*ga^2*p5^2 + 15*al^3*be*de^4*ga^2*p5^2 - 
         6*al^2*be^2*de^4*ga^2*p5^2 - be^4*de^4*ga^2*p5^2 + 
         2*al^7*ga^3*p5^2 + 40*al^6*be*ga^3*p5^2 + 107*al^5*be^2*ga^3*p5^2 + 
         24*al^4*be^3*ga^3*p5^2 + 13*al^3*be^4*ga^3*p5^2 + 
         31*al^2*be^5*ga^3*p5^2 - be^7*ga^3*p5^2 + 26*al^6*de*ga^3*p5^2 + 
         192*al^5*be*de*ga^3*p5^2 + 223*al^4*be^2*de*ga^3*p5^2 + 
         55*al^3*be^3*de*ga^3*p5^2 + 77*al^2*be^4*de*ga^3*p5^2 + 
         25*al*be^5*de*ga^3*p5^2 - 2*be^6*de*ga^3*p5^2 + 
         74*al^5*de^2*ga^3*p5^2 + 233*al^4*be*de^2*ga^3*p5^2 + 
         146*al^3*be^2*de^2*ga^3*p5^2 + 76*al^2*be^3*de^2*ga^3*p5^2 + 
         46*al*be^4*de^2*ga^3*p5^2 - 3*be^5*de^2*ga^3*p5^2 + 
         64*al^4*de^3*ga^3*p5^2 + 92*al^3*be*de^3*ga^3*p5^2 + 
         38*al^2*be^2*de^3*ga^3*p5^2 + 26*al*be^3*de^3*ga^3*p5^2 - 
         4*be^4*de^3*ga^3*p5^2 + 16*al^3*de^4*ga^3*p5^2 + 
         8*al^2*be*de^4*ga^3*p5^2 + 2*al*be^2*de^4*ga^3*p5^2 - 
         2*be^3*de^4*ga^3*p5^2 + 6*al^6*ga^4*p5^2 + 63*al^5*be*ga^4*p5^2 + 
         73*al^4*be^2*ga^4*p5^2 + 13*al^2*be^4*ga^4*p5^2 - 
         7*al*be^5*ga^4*p5^2 - 3*be^6*ga^4*p5^2 + 50*al^5*de*ga^4*p5^2 + 
         187*al^4*be*de*ga^4*p5^2 + 105*al^3*be^2*de*ga^4*p5^2 + 
         23*al^2*be^3*de*ga^4*p5^2 - 3*al*be^4*de*ga^4*p5^2 - 
         9*be^5*de*ga^4*p5^2 + 88*al^4*de^2*ga^4*p5^2 + 145*al^3*be*de^2*ga^4*
          p5^2 + 51*al^2*be^2*de^2*ga^4*p5^2 + 8*al*be^3*de^2*ga^4*p5^2 - 
         10*be^4*de^2*ga^4*p5^2 + 48*al^3*de^3*ga^4*p5^2 + 
         29*al^2*be*de^3*ga^4*p5^2 + 6*al*be^2*de^3*ga^4*p5^2 - 
         5*be^3*de^3*ga^4*p5^2 + 6*al^2*de^4*ga^4*p5^2 - 
         al*be*de^4*ga^4*p5^2 - be^2*de^4*ga^4*p5^2 + 6*al^5*ga^5*p5^2 + 
         42*al^4*be*ga^5*p5^2 + 9*al^3*be^2*ga^5*p5^2 - 
         10*al^2*be^3*ga^5*p5^2 - 6*al*be^4*ga^5*p5^2 - 3*be^5*ga^5*p5^2 + 
         38*al^4*de*ga^5*p5^2 + 70*al^3*be*de*ga^5*p5^2 - 
         3*al^2*be^2*de*ga^5*p5^2 - 17*al*be^3*de*ga^5*p5^2 - 
         8*be^4*de*ga^5*p5^2 + 42*al^3*de^2*ga^5*p5^2 + 25*al^2*be*de^2*ga^5*
          p5^2 - 10*al*be^2*de^2*ga^5*p5^2 - 7*be^3*de^2*ga^5*p5^2 + 
         12*al^2*de^3*ga^5*p5^2 - 2*al*be*de^3*ga^5*p5^2 - 
         2*be^2*de^3*ga^5*p5^2 + 2*al^4*ga^6*p5^2 + 10*al^3*be*ga^6*p5^2 - 
         5*al^2*be^2*ga^6*p5^2 - al*be^3*ga^6*p5^2 - be^4*ga^6*p5^2 + 
         10*al^3*de*ga^6*p5^2 + 6*al^2*be*de*ga^6*p5^2 - 
         5*al*be^2*de*ga^6*p5^2 - 2*be^3*de*ga^6*p5^2 + 
         6*al^2*de^2*ga^6*p5^2 - al*be*de^2*ga^6*p5^2 - be^2*de^2*ga^6*p5^2 + 
         14*al^4*be^5*p5^3 + al^3*be^6*p5^3 - al^2*be^7*p5^3 + 
         30*al^4*be^4*de*p5^3 + 24*al^3*be^5*de*p5^3 - al*be^7*de*p5^3 + 
         18*al^4*be^3*de^2*p5^3 + 47*al^3*be^4*de^2*p5^3 + 
         11*al^2*be^5*de^2*p5^3 - al*be^6*de^2*p5^3 + 2*al^4*be^2*de^3*p5^3 + 
         26*al^3*be^3*de^3*p5^3 + 18*al^2*be^4*de^3*p5^3 + 
         al*be^5*de^3*p5^3 + 2*al^3*be^2*de^4*p5^3 + 8*al^2*be^3*de^4*p5^3 + 
         al*be^4*de^4*p5^3 - 4*al^7*be*ga*p5^3 - 40*al^6*be^2*ga*p5^3 - 
         19*al^5*be^3*ga*p5^3 + 20*al^4*be^4*ga*p5^3 + 5*al^3*be^5*ga*p5^3 - 
         14*al^2*be^6*ga*p5^3 - 2*al*be^7*ga*p5^3 - 2*al^7*de*ga*p5^3 - 
         45*al^6*be*de*ga*p5^3 - 116*al^5*be^2*de*ga*p5^3 + 
         46*al^3*be^4*de*ga*p5^3 - 25*al^2*be^5*de*ga*p5^3 - 
         17*al*be^6*de*ga*p5^3 - be^7*de*ga*p5^3 - 14*al^6*de^2*ga*p5^3 - 
         90*al^5*be*de^2*ga*p5^3 - 86*al^4*be^2*de^2*ga*p5^3 + 
         45*al^3*be^3*de^2*ga*p5^3 + 6*al^2*be^4*de^2*ga*p5^3 - 
         24*al*be^5*de^2*ga*p5^3 - be^6*de^2*ga*p5^3 - 20*al^5*de^3*ga*p5^3 - 
         60*al^4*be*de^3*ga*p5^3 + 20*al^2*be^3*de^3*ga*p5^3 - 
         5*al*be^4*de^3*ga*p5^3 + be^5*de^3*ga*p5^3 - 8*al^4*de^4*ga*p5^3 - 
         11*al^3*be*de^4*ga*p5^3 + 8*al^2*be^2*de^4*ga*p5^3 + 
         4*al*be^3*de^4*ga*p5^3 + be^4*de^4*ga*p5^3 - 2*al^7*ga^2*p5^3 - 
         55*al^6*be*ga^2*p5^3 - 159*al^5*be^2*ga^2*p5^3 - 
         47*al^4*be^3*ga^2*p5^3 - 2*al^3*be^4*ga^2*p5^3 - 
         46*al^2*be^5*ga^2*p5^3 - 4*al*be^6*ga^2*p5^3 + be^7*ga^2*p5^3 - 
         30*al^6*de*ga^2*p5^3 - 273*al^5*be*de*ga^2*p5^3 - 
         367*al^4*be^2*de*ga^2*p5^3 - 70*al^3*be^3*de*ga^2*p5^3 - 
         95*al^2*be^4*de*ga^2*p5^3 - 49*al*be^5*de*ga^2*p5^3 - 
         be^6*de*ga^2*p5^3 - 94*al^5*de^2*ga^2*p5^3 - 360*al^4*be*de^2*ga^2*
          p5^3 - 251*al^3*be^2*de^2*ga^2*p5^3 - 91*al^2*be^3*de^2*ga^2*p5^3 - 
         74*al*be^4*de^2*ga^2*p5^3 - be^5*de^2*ga^2*p5^3 - 
         88*al^4*de^3*ga^2*p5^3 - 161*al^3*be*de^3*ga^2*p5^3 - 
         60*al^2*be^2*de^3*ga^2*p5^3 - 35*al*be^3*de^3*ga^2*p5^3 + 
         5*be^4*de^3*ga^2*p5^3 - 24*al^3*de^4*ga^2*p5^3 - 
         20*al^2*be*de^4*ga^2*p5^3 + al*be^2*de^4*ga^2*p5^3 + 
         4*be^3*de^4*ga^2*p5^3 - 16*al^6*ga^3*p5^3 - 149*al^5*be*ga^3*p5^3 - 
         206*al^4*be^2*ga^3*p5^3 - 34*al^3*be^3*ga^3*p5^3 - 
         28*al^2*be^4*ga^3*p5^3 + 9*al*be^5*ga^3*p5^3 + 10*be^6*ga^3*p5^3 - 
         108*al^5*de*ga^3*p5^3 - 488*al^4*be*de*ga^3*p5^3 - 
         361*al^3*be^2*de*ga^3*p5^3 - 85*al^2*be^3*de*ga^3*p5^3 - 
         11*al*be^4*de*ga^3*p5^3 + 23*be^5*de*ga^3*p5^3 - 
         200*al^4*de^2*ga^3*p5^3 - 439*al^3*be*de^2*ga^3*p5^3 - 
         205*al^2*be^2*de^2*ga^3*p5^3 - 43*al*be^3*de^2*ga^3*p5^3 + 
         25*be^4*de^2*ga^3*p5^3 - 120*al^3*de^3*ga^3*p5^3 - 
         126*al^2*be*de^3*ga^3*p5^3 - 36*al*be^2*de^3*ga^3*p5^3 + 
         16*be^3*de^3*ga^3*p5^3 - 20*al^2*de^4*ga^3*p5^3 - 
         6*al*be*de^4*ga^3*p5^3 + 6*be^2*de^4*ga^3*p5^3 - 34*al^5*ga^4*p5^3 - 
         156*al^4*be*ga^4*p5^3 - 86*al^3*be^2*ga^4*p5^3 + 
         22*al^2*be^3*ga^4*p5^3 + 35*al*be^4*ga^4*p5^3 + 21*be^5*ga^4*p5^3 - 
         148*al^4*de*ga^4*p5^3 - 332*al^3*be*de*ga^4*p5^3 - 
         69*al^2*be^2*de*ga^4*p5^3 + 71*al*be^3*de*ga^4*p5^3 + 
         53*be^4*de*ga^4*p5^3 - 172*al^3*de^2*ga^4*p5^3 - 
         173*al^2*be*de^2*ga^4*p5^3 + 13*al*be^2*de^2*ga^4*p5^3 + 
         49*be^3*de^2*ga^4*p5^3 - 60*al^2*de^3*ga^4*p5^3 - 
         15*al*be*de^3*ga^4*p5^3 + 18*be^2*de^3*ga^4*p5^3 - 
         4*al*de^4*ga^4*p5^3 + 3*be*de^4*ga^4*p5^3 - 28*al^4*ga^5*p5^3 - 
         65*al^3*be*ga^5*p5^3 + 12*al^2*be^2*ga^5*p5^3 + 
         33*al*be^3*ga^5*p5^3 + 16*be^4*ga^5*p5^3 - 84*al^3*de*ga^5*p5^3 - 
         66*al^2*be*de*ga^5*p5^3 + 53*al*be^2*de*ga^5*p5^3 + 
         39*be^3*de*ga^5*p5^3 - 56*al^2*de^2*ga^5*p5^3 + 
         al*be*de^2*ga^5*p5^3 + 27*be^2*de^2*ga^5*p5^3 - 
         8*al*de^3*ga^5*p5^3 + 6*be*de^3*ga^5*p5^3 - 8*al^3*ga^6*p5^3 - 
         7*al^2*be*ga^6*p5^3 + 9*al*be^2*ga^6*p5^3 + 4*be^3*ga^6*p5^3 - 
         16*al^2*de*ga^6*p5^3 + 4*al*be*de*ga^6*p5^3 + 9*be^2*de*ga^6*p5^3 - 
         4*al*de^2*ga^6*p5^3 + 3*be*de^2*ga^6*p5^3 - 6*al^4*be^4*p5^4 - 
         5*al^3*be^5*p5^4 + 3*al^2*be^6*p5^4 - 12*al^4*be^3*de*p5^4 - 
         20*al^3*be^4*de*p5^4 - al^2*be^5*de*p5^4 + 3*al*be^6*de*p5^4 - 
         6*al^4*be^2*de^2*p5^4 - 25*al^3*be^3*de^2*p5^4 - 
         15*al^2*be^4*de^2*p5^4 + 4*al*be^5*de^2*p5^4 - 
         10*al^3*be^2*de^3*p5^4 - 15*al^2*be^3*de^3*p5^4 - 
         al*be^4*de^3*p5^4 - 4*al^2*be^2*de^4*p5^4 - 2*al*be^3*de^4*p5^4 + 
         20*al^6*be*ga*p5^4 + 72*al^5*be^2*ga*p5^4 + 13*al^4*be^3*ga*p5^4 + 
         4*al^3*be^4*ga*p5^4 + 21*al^2*be^5*ga*p5^4 + 6*al*be^6*ga*p5^4 + 
         10*al^6*de*ga*p5^4 + 109*al^5*be*de*ga*p5^4 + 164*al^4*be^2*de*ga*
          p5^4 + 25*al^3*be^3*de*ga*p5^4 + 45*al^2*be^4*de*ga*p5^4 + 
         34*al*be^5*de*ga*p5^4 + 3*be^6*de*ga*p5^4 + 36*al^5*de^2*ga*p5^4 + 
         151*al^4*be*de^2*ga*p5^4 + 114*al^3*be^2*de^2*ga*p5^4 + 
         36*al^2*be^3*de^2*ga*p5^4 + 47*al*be^4*de^2*ga*p5^4 + 
         4*be^5*de^2*ga*p5^4 + 36*al^4*de^3*ga*p5^4 + 70*al^3*be*de^3*ga*
          p5^4 + 24*al^2*be^2*de^3*ga*p5^4 + 21*al*be^3*de^3*ga*p5^4 - 
         be^4*de^3*ga*p5^4 + 10*al^3*de^4*ga*p5^4 + 8*al^2*be*de^4*ga*p5^4 - 
         2*be^3*de^4*ga*p5^4 + 10*al^6*ga^2*p5^4 + 127*al^5*be*ga^2*p5^4 + 
         201*al^4*be^2*ga^2*p5^4 + 36*al^3*be^3*ga^2*p5^4 + 
         37*al^2*be^4*ga^2*p5^4 + 2*al*be^5*ga^2*p5^4 - 7*be^6*ga^2*p5^4 + 
         82*al^5*de*ga^2*p5^4 + 439*al^4*be*de*ga^2*p5^4 + 
         378*al^3*be^2*de*ga^2*p5^4 + 106*al^2*be^3*de*ga^2*p5^4 + 
         40*al*be^4*de*ga^2*p5^4 - 11*be^5*de*ga^2*p5^4 + 
         164*al^4*de^2*ga^2*p5^4 + 424*al^3*be*de^2*ga^2*p5^4 + 
         241*al^2*be^2*de^2*ga^2*p5^4 + 70*al*be^3*de^2*ga^2*p5^4 - 
         10*be^4*de^2*ga^2*p5^4 + 104*al^3*de^3*ga^2*p5^4 + 
         137*al^2*be*de^3*ga^2*p5^4 + 52*al*be^2*de^3*ga^2*p5^4 - 
         10*be^3*de^3*ga^2*p5^4 + 18*al^2*de^4*ga^2*p5^4 + 
         10*al*be*de^4*ga^2*p5^4 - 6*be^2*de^4*ga^2*p5^4 + 
         46*al^5*ga^3*p5^4 + 234*al^4*be*ga^3*p5^4 + 165*al^3*be^2*ga^3*
          p5^4 - 3*al^2*be^3*ga^3*p5^4 - 45*al*be^4*ga^3*p5^4 - 
         33*be^5*ga^3*p5^4 + 200*al^4*de*ga^3*p5^4 + 543*al^3*be*de*ga^3*
          p5^4 + 203*al^2*be^2*de*ga^3*p5^4 - 73*al*be^3*de*ga^3*p5^4 - 
         77*be^4*de*ga^3*p5^4 + 244*al^3*de^2*ga^3*p5^4 + 
         338*al^2*be*de^2*ga^3*p5^4 + 38*al*be^2*de^2*ga^3*p5^4 - 
         68*be^3*de^2*ga^3*p5^4 + 92*al^2*de^3*ga^3*p5^4 + 
         54*al*be*de^3*ga^3*p5^4 - 22*be^2*de^3*ga^3*p5^4 + 
         8*al*de^4*ga^3*p5^4 - 4*be*de^4*ga^3*p5^4 + 72*al^4*ga^4*p5^4 + 
         163*al^3*be*ga^4*p5^4 + 2*al^2*be^2*ga^4*p5^4 - 
         80*al*be^3*ga^4*p5^4 - 52*be^4*ga^4*p5^4 + 196*al^3*de*ga^4*p5^4 + 
         213*al^2*be*de*ga^4*p5^4 - 101*al*be^2*de*ga^4*p5^4 - 
         115*be^3*de*ga^4*p5^4 + 140*al^2*de^2*ga^4*p5^4 + 
         35*al*be*de^2*ga^4*p5^4 - 76*be^2*de^2*ga^4*p5^4 + 
         24*al*de^3*ga^4*p5^4 - 13*be*de^3*ga^4*p5^4 + 46*al^3*ga^5*p5^4 + 
         32*al^2*be*ga^5*p5^4 - 43*al*be^2*ga^5*p5^4 - 33*be^3*ga^5*p5^4 + 
         76*al^2*de*ga^5*p5^4 - 11*al*be*de*ga^5*p5^4 - 
         61*be^2*de*ga^5*p5^4 + 24*al*de^2*ga^5*p5^4 - 22*be*de^2*ga^5*p5^4 + 
         10*al^2*ga^6*p5^4 - 4*al*be*ga^6*p5^4 - 7*be^2*ga^6*p5^4 + 
         8*al*de*ga^6*p5^4 - 9*be*de*ga^6*p5^4 + 3*al^3*be^4*p5^5 - 
         3*al^2*be^5*p5^5 + 6*al^3*be^3*de*p5^5 - 2*al^2*be^4*de*p5^5 - 
         3*al*be^5*de*p5^5 + 3*al^3*be^2*de^2*p5^5 + 5*al^2*be^3*de^2*p5^5 - 
         5*al*be^4*de^2*p5^5 + 4*al^2*be^2*de^3*p5^5 - al*be^3*de^3*p5^5 + 
         al*be^2*de^4*p5^5 - 36*al^5*be*ga*p5^5 - 56*al^4*be^2*ga*p5^5 - 
         10*al^3*be^3*ga*p5^5 - 18*al^2*be^4*ga*p5^5 - 6*al*be^5*ga*p5^5 - 
         18*al^5*de*ga*p5^5 - 123*al^4*be*de*ga*p5^5 - 114*al^3*be^2*de*ga*
          p5^5 - 43*al^2*be^3*de*ga*p5^5 - 31*al*be^4*de*ga*p5^5 - 
         3*be^5*de*ga*p5^5 - 42*al^4*de^2*ga*p5^5 - 124*al^3*be*de^2*ga*
          p5^5 - 80*al^2*be^2*de^2*ga*p5^5 - 41*al*be^3*de^2*ga*p5^5 - 
         5*be^4*de^2*ga*p5^5 - 28*al^3*de^3*ga*p5^5 - 40*al^2*be*de^3*ga*
          p5^5 - 23*al*be^2*de^3*ga*p5^5 - be^3*de^3*ga*p5^5 - 
         4*al^2*de^4*ga*p5^5 - 3*al*be*de^4*ga*p5^5 + be^2*de^4*ga*p5^5 - 
         18*al^5*ga^2*p5^5 - 137*al^4*be*ga^2*p5^5 - 112*al^3*be^2*ga^2*
          p5^5 - 10*al^2*be^3*ga^2*p5^5 + 8*al*be^4*ga^2*p5^5 + 
         15*be^5*ga^2*p5^5 - 102*al^4*de*ga^2*p5^5 - 334*al^3*be*de*ga^2*
          p5^5 - 165*al^2*be^2*de*ga^2*p5^5 + al*be^3*de*ga^2*p5^5 + 
         31*be^4*de*ga^2*p5^5 - 134*al^3*de^2*ga^2*p5^5 - 
         227*al^2*be*de^2*ga^2*p5^5 - 68*al*be^2*de^2*ga^2*p5^5 + 
         24*be^3*de^2*ga^2*p5^5 - 52*al^2*de^3*ga^2*p5^5 - 
         46*al*be*de^3*ga^2*p5^5 + 5*be^2*de^3*ga^2*p5^5 - 
         4*al*de^4*ga^2*p5^5 + be*de^4*ga^2*p5^5 - 60*al^4*ga^3*p5^5 - 
         166*al^3*be*ga^3*p5^5 - 30*al^2*be^2*ga^3*p5^5 + 
         62*al*be^3*ga^3*p5^5 + 50*be^4*ga^3*p5^5 - 176*al^3*de*ga^3*p5^5 - 
         248*al^2*be*de*ga^3*p5^5 + 50*al*be^2*de*ga^3*p5^5 + 
         106*be^3*de*ga^3*p5^5 - 132*al^2*de^2*ga^3*p5^5 - 
         72*al*be*de^2*ga^3*p5^5 + 62*be^2*de^2*ga^3*p5^5 - 
         24*al*de^3*ga^3*p5^5 + 6*be*de^3*ga^3*p5^5 - 70*al^3*ga^4*p5^5 - 
         61*al^2*be*ga^4*p5^5 + 60*al*be^2*ga^4*p5^5 + 59*be^3*ga^4*p5^5 - 
         116*al^2*de*ga^4*p5^5 - 3*al*be*de*ga^4*p5^5 + 
         100*be^2*de*ga^4*p5^5 - 40*al*de^2*ga^4*p5^5 + 
         33*be*de^2*ga^4*p5^5 - 32*al^2*ga^5*p5^5 + 8*al*be*ga^5*p5^5 + 
         28*be^2*ga^5*p5^5 - 24*al*de*ga^5*p5^5 + 28*be*de*ga^5*p5^5 - 
         4*al*ga^6*p5^5 + 4*be*ga^6*p5^5 + al^2*be^4*p5^6 + 
         2*al^2*be^3*de*p5^6 + al*be^4*de*p5^6 + al^2*be^2*de^2*p5^6 + 
         2*al*be^3*de^2*p5^6 + al*be^2*de^3*p5^6 + 28*al^4*be*ga*p5^6 + 
         16*al^3*be^2*ga*p5^6 + 6*al^2*be^3*ga*p5^6 + 2*al*be^4*ga*p5^6 + 
         14*al^4*de*ga*p5^6 + 64*al^3*be*de*ga*p5^6 + 33*al^2*be^2*de*ga*
          p5^6 + 10*al*be^3*de*ga*p5^6 + be^4*de*ga*p5^6 + 
         22*al^3*de^2*ga*p5^6 + 45*al^2*be*de^2*ga*p5^6 + 
         19*al*be^2*de^2*ga*p5^6 + 2*be^3*de^2*ga*p5^6 + 
         8*al^2*de^3*ga*p5^6 + 9*al*be*de^3*ga*p5^6 + be^2*de^3*ga*p5^6 + 
         14*al^4*ga^2*p5^6 + 68*al^3*be*ga^2*p5^6 + 17*al^2*be^2*ga^2*p5^6 - 
         12*al*be^3*ga^2*p5^6 - 13*be^4*ga^2*p5^6 + 58*al^3*de*ga^2*p5^6 + 
         107*al^2*be*de*ga^2*p5^6 + 3*al*be^2*de*ga^2*p5^6 - 
         28*be^3*de*ga^2*p5^6 + 46*al^2*de^2*ga^2*p5^6 + 
         41*al*be*de^2*ga^2*p5^6 - 12*be^2*de^2*ga^2*p5^6 + 
         8*al*de^3*ga^2*p5^6 + be*de^3*ga^2*p5^6 + 36*al^3*ga^3*p5^6 + 
         44*al^2*be*ga^3*p5^6 - 26*al*be^2*ga^3*p5^6 - 34*be^3*ga^3*p5^6 + 
         68*al^2*de*ga^3*p5^6 + 18*al*be*de*ga^3*p5^6 - 
         56*be^2*de*ga^3*p5^6 + 24*al*de^2*ga^3*p5^6 - 14*be*de^2*ga^3*p5^6 + 
         30*al^2*ga^4*p5^6 - 4*al*be*ga^4*p5^6 - 29*be^2*ga^4*p5^6 + 
         24*al*de*ga^4*p5^6 - 27*be*de*ga^4*p5^6 + 8*al*ga^5*p5^6 - 
         8*be*ga^5*p5^6 - 8*al^3*be*ga*p5^7 - 4*al^3*de*ga*p5^7 - 
         12*al^2*be*de*ga*p5^7 - 4*al^2*de^2*ga*p5^7 - 4*al*be*de^2*ga*p5^7 - 
         4*al^3*ga^2*p5^7 - 12*al^2*be*ga^2*p5^7 + 4*al*be^2*ga^2*p5^7 + 
         4*be^3*ga^2*p5^7 - 12*al^2*de*ga^2*p5^7 - 8*al*be*de*ga^2*p5^7 + 
         8*be^2*de*ga^2*p5^7 - 4*al*de^2*ga^2*p5^7 - 8*al^2*ga^3*p5^7 + 
         8*be^2*ga^3*p5^7 - 8*al*de*ga^3*p5^7 + 8*be*de*ga^3*p5^7 - 
         4*al*ga^4*p5^7 + 4*be*ga^4*p5^7)/(al*be*(be + de)*(al + ga)*
         (be + ga)*(al + de + ga)*(be - 2*p5)*(be - p5)*(al + de - p5)*
         (be + de - p5)*(ga - p5)*(al + ga - p5)*(be + ga - p5)*p5*(-al + p5)*
         (-al + 2*p5))), -((al^7*be^7 + 2*al^7*be^6*de + 3*al^6*be^7*de + 
         al^7*be^5*de^2 + 6*al^6*be^6*de^2 + 3*al^5*be^7*de^2 + 
         3*al^6*be^5*de^3 + 6*al^5*be^6*de^3 + al^4*be^7*de^3 + 
         3*al^5*be^5*de^4 + 2*al^4*be^6*de^4 + al^4*be^5*de^5 + 
         2*al^7*be^6*ga + 2*al^6*be^7*ga + 4*al^7*be^5*de*ga + 
         10*al^6*be^6*de*ga + 6*al^5*be^7*de*ga + 2*al^7*be^4*de^2*ga + 
         14*al^6*be^5*de^2*ga + 18*al^5*be^6*de^2*ga + 6*al^4*be^7*de^2*ga + 
         6*al^6*be^4*de^3*ga + 18*al^5*be^5*de^3*ga + 14*al^4*be^6*de^3*ga + 
         2*al^3*be^7*de^3*ga + 6*al^5*be^4*de^4*ga + 10*al^4*be^5*de^4*ga + 
         4*al^3*be^6*de^4*ga + 2*al^4*be^4*de^5*ga + 2*al^3*be^5*de^5*ga + 
         al^7*be^5*ga^2 + 4*al^6*be^6*ga^2 + al^5*be^7*ga^2 + 
         2*al^7*be^4*de*ga^2 + 11*al^6*be^5*de*ga^2 + 14*al^5*be^6*de*ga^2 + 
         3*al^4*be^7*de*ga^2 + al^7*be^3*de^2*ga^2 + 10*al^6*be^4*de^2*ga^2 + 
         28*al^5*be^5*de^2*ga^2 + 18*al^4*be^6*de^2*ga^2 + 
         3*al^3*be^7*de^2*ga^2 + 3*al^6*be^3*de^3*ga^2 + 
         18*al^5*be^4*de^3*ga^2 + 28*al^4*be^5*de^3*ga^2 + 
         10*al^3*be^6*de^3*ga^2 + al^2*be^7*de^3*ga^2 + 
         3*al^5*be^3*de^4*ga^2 + 14*al^4*be^4*de^4*ga^2 + 
         11*al^3*be^5*de^4*ga^2 + 2*al^2*be^6*de^4*ga^2 + 
         al^4*be^3*de^5*ga^2 + 4*al^3*be^4*de^5*ga^2 + al^2*be^5*de^5*ga^2 + 
         2*al^6*be^5*ga^3 + 2*al^5*be^6*ga^3 + 4*al^6*be^4*de*ga^3 + 
         10*al^5*be^5*de*ga^3 + 6*al^4*be^6*de*ga^3 + 2*al^6*be^3*de^2*ga^3 + 
         14*al^5*be^4*de^2*ga^3 + 18*al^4*be^5*de^2*ga^3 + 
         6*al^3*be^6*de^2*ga^3 + 6*al^5*be^3*de^3*ga^3 + 
         18*al^4*be^4*de^3*ga^3 + 14*al^3*be^5*de^3*ga^3 + 
         2*al^2*be^6*de^3*ga^3 + 6*al^4*be^3*de^4*ga^3 + 
         10*al^3*be^4*de^4*ga^3 + 4*al^2*be^5*de^4*ga^3 + 
         2*al^3*be^3*de^5*ga^3 + 2*al^2*be^4*de^5*ga^3 + al^5*be^5*ga^4 + 
         2*al^5*be^4*de*ga^4 + 3*al^4*be^5*de*ga^4 + al^5*be^3*de^2*ga^4 + 
         6*al^4*be^4*de^2*ga^4 + 3*al^3*be^5*de^2*ga^4 + 
         3*al^4*be^3*de^3*ga^4 + 6*al^3*be^4*de^3*ga^4 + 
         al^2*be^5*de^3*ga^4 + 3*al^3*be^3*de^4*ga^4 + 2*al^2*be^4*de^4*
          ga^4 + al^2*be^3*de^5*ga^4 - 3*al^7*be^6*p5 - 5*al^6*be^7*p5 - 
         7*al^7*be^5*de*p5 - 19*al^6*be^6*de*p5 - 14*al^5*be^7*de*p5 - 
         5*al^7*be^4*de^2*p5 - 25*al^6*be^5*de^2*p5 - 37*al^5*be^6*de^2*p5 - 
         13*al^4*be^7*de^2*p5 - al^7*be^3*de^3*p5 - 13*al^6*be^4*de^3*p5 - 
         33*al^5*be^5*de^3*p5 - 29*al^4*be^6*de^3*p5 - 4*al^3*be^7*de^3*p5 - 
         2*al^6*be^3*de^4*p5 - 11*al^5*be^4*de^4*p5 - 19*al^4*be^5*de^4*p5 - 
         8*al^3*be^6*de^4*p5 - al^5*be^3*de^5*p5 - 3*al^4*be^4*de^5*p5 - 
         4*al^3*be^5*de^5*p5 - 7*al^7*be^5*ga*p5 - 16*al^6*be^6*ga*p5 - 
         11*al^5*be^7*ga*p5 - 12*al^7*be^4*de*ga*p5 - 55*al^6*be^5*de*ga*p5 - 
         68*al^5*be^6*de*ga*p5 - 27*al^4*be^7*de*ga*p5 - 
         6*al^7*be^3*de^2*ga*p5 - 56*al^6*be^4*de^2*ga*p5 - 
         127*al^5*be^5*de^2*ga*p5 - 98*al^4*be^6*de^2*ga*p5 - 
         23*al^3*be^7*de^2*ga*p5 - 20*al^6*be^3*de^3*ga*p5 - 
         88*al^5*be^4*de^3*ga*p5 - 123*al^4*be^5*de^3*ga*p5 - 
         60*al^3*be^6*de^3*ga*p5 - 7*al^2*be^7*de^3*ga*p5 - 
         21*al^5*be^3*de^4*ga*p5 - 58*al^4*be^4*de^4*ga*p5 - 
         51*al^3*be^5*de^4*ga*p5 - 14*al^2*be^6*de^4*ga*p5 - 
         7*al^4*be^3*de^5*ga*p5 - 14*al^3*be^4*de^5*ga*p5 - 
         7*al^2*be^5*de^5*ga*p5 - 5*al^7*be^4*ga^2*p5 - 
         20*al^6*be^5*ga^2*p5 - 26*al^5*be^6*ga^2*p5 - 7*al^4*be^7*ga^2*p5 - 
         6*al^7*be^3*de*ga^2*p5 - 49*al^6*be^4*de*ga^2*p5 - 
         110*al^5*be^5*de*ga^2*p5 - 78*al^4*be^6*de*ga^2*p5 - 
         15*al^3*be^7*de*ga^2*p5 - 3*al^7*be^2*de^2*ga^2*p5 - 
         35*al^6*be^3*de^2*ga^2*p5 - 142*al^5*be^4*de^2*ga^2*p5 - 
         191*al^4*be^5*de^2*ga^2*p5 - 86*al^3*be^6*de^2*ga^2*p5 - 
         11*al^2*be^7*de^2*ga^2*p5 - 9*al^6*be^2*de^3*ga^2*p5 - 
         69*al^5*be^3*de^3*ga^2*p5 - 168*al^4*be^4*de^3*ga^2*p5 - 
         145*al^3*be^5*de^3*ga^2*p5 - 40*al^2*be^6*de^3*ga^2*p5 - 
         3*al*be^7*de^3*ga^2*p5 - 9*al^5*be^2*de^4*ga^2*p5 - 
         56*al^4*be^3*de^4*ga^2*p5 - 88*al^3*be^4*de^4*ga^2*p5 - 
         47*al^2*be^5*de^4*ga^2*p5 - 6*al*be^6*de^4*ga^2*p5 - 
         3*al^4*be^2*de^5*ga^2*p5 - 16*al^3*be^3*de^5*ga^2*p5 - 
         18*al^2*be^4*de^5*ga^2*p5 - 3*al*be^5*de^5*ga^2*p5 - 
         al^7*be^3*ga^3*p5 - 12*al^6*be^4*ga^3*p5 - 22*al^5*be^5*ga^3*p5 - 
         16*al^4*be^6*ga^3*p5 - al^3*be^7*ga^3*p5 - 15*al^6*be^3*de*ga^3*p5 - 
         70*al^5*be^4*de*ga^3*p5 - 84*al^4*be^5*de*ga^3*p5 - 
         34*al^3*be^6*de*ga^3*p5 - al^2*be^7*de*ga^3*p5 - 
         6*al^6*be^2*de^2*ga^3*p5 - 56*al^5*be^3*de^2*ga^3*p5 - 
         138*al^4*be^4*de^2*ga^3*p5 - 110*al^3*be^5*de^2*ga^3*p5 - 
         24*al^2*be^6*de^2*ga^3*p5 - 18*al^5*be^2*de^3*ga^3*p5 - 
         82*al^4*be^3*de^3*ga^3*p5 - 124*al^3*be^4*de^3*ga^3*p5 - 
         60*al^2*be^5*de^3*ga^3*p5 - 6*al*be^6*de^3*ga^3*p5 - 
         18*al^4*be^2*de^4*ga^3*p5 - 54*al^3*be^3*de^4*ga^3*p5 - 
         50*al^2*be^4*de^4*ga^3*p5 - 12*al*be^5*de^4*ga^3*p5 - 
         6*al^3*be^2*de^5*ga^3*p5 - 14*al^2*be^3*de^5*ga^3*p5 - 
         6*al*be^4*de^5*ga^3*p5 - 3*al^6*be^3*ga^4*p5 - 
         10*al^5*be^4*ga^4*p5 - 12*al^4*be^5*ga^4*p5 - 3*al^3*be^6*ga^4*p5 - 
         15*al^5*be^3*de*ga^4*p5 - 42*al^4*be^4*de*ga^4*p5 - 
         26*al^3*be^5*de*ga^4*p5 - 3*al^2*be^6*de*ga^4*p5 - 
         3*al^5*be^2*de^2*ga^4*p5 - 33*al^4*be^3*de^2*ga^4*p5 - 
         55*al^3*be^4*de^2*ga^4*p5 - 17*al^2*be^5*de^2*ga^4*p5 - 
         9*al^4*be^2*de^3*ga^4*p5 - 35*al^3*be^3*de^3*ga^4*p5 - 
         29*al^2*be^4*de^3*ga^4*p5 - 3*al*be^5*de^3*ga^4*p5 - 
         9*al^3*be^2*de^4*ga^4*p5 - 17*al^2*be^3*de^4*ga^4*p5 - 
         6*al*be^4*de^4*ga^4*p5 - 3*al^2*be^2*de^5*ga^4*p5 - 
         3*al*be^3*de^5*ga^4*p5 - 3*al^5*be^3*ga^5*p5 - 4*al^4*be^4*ga^5*p5 - 
         3*al^3*be^5*ga^5*p5 - 9*al^4*be^3*de*ga^5*p5 - 10*al^3*be^4*de*ga^5*
          p5 - 3*al^2*be^5*de*ga^5*p5 - 8*al^3*be^3*de^2*ga^5*p5 - 
         6*al^2*be^4*de^2*ga^5*p5 - 2*al^2*be^3*de^3*ga^5*p5 - 
         al^4*be^3*ga^6*p5 - al^3*be^4*ga^6*p5 - 3*al^3*be^3*de*ga^6*p5 - 
         al^2*be^4*de*ga^6*p5 - 2*al^2*be^3*de^2*ga^6*p5 + 3*al^7*be^5*p5^2 + 
         15*al^6*be^6*p5^2 + 10*al^5*be^7*p5^2 + 7*al^7*be^4*de*p5^2 + 
         43*al^6*be^5*de*p5^2 + 62*al^5*be^6*de*p5^2 + 24*al^4*be^7*de*p5^2 + 
         5*al^7*be^3*de^2*p5^2 + 43*al^6*be^4*de^2*p5^2 + 
         110*al^5*be^5*de^2*p5^2 + 87*al^4*be^6*de^2*p5^2 + 
         19*al^3*be^7*de^2*p5^2 + al^7*be^2*de^3*p5^2 + 
         17*al^6*be^3*de^3*p5^2 + 75*al^5*be^4*de^3*p5^2 + 
         108*al^4*be^5*de^3*p5^2 + 50*al^3*be^6*de^3*p5^2 + 
         5*al^2*be^7*de^3*p5^2 + 2*al^6*be^2*de^4*p5^2 + 
         18*al^5*be^3*de^4*p5^2 + 51*al^4*be^4*de^4*p5^2 + 
         43*al^3*be^5*de^4*p5^2 + 10*al^2*be^6*de^4*p5^2 + 
         al^5*be^2*de^5*p5^2 + 6*al^4*be^3*de^5*p5^2 + 12*al^3*be^4*de^5*
          p5^2 + 5*al^2*be^5*de^5*p5^2 + 7*al^7*be^4*ga*p5^2 + 
         42*al^6*be^5*ga*p5^2 + 54*al^5*be^6*ga*p5^2 + 23*al^4*be^7*ga*p5^2 + 
         11*al^7*be^3*de*ga*p5^2 + 95*al^6*be^4*de*ga*p5^2 + 
         233*al^5*be^5*de*ga*p5^2 + 176*al^4*be^6*de*ga*p5^2 + 
         45*al^3*be^7*de*ga*p5^2 + 8*al^7*be^2*de^2*ga*p5^2 + 
         70*al^6*be^3*de^2*ga*p5^2 + 297*al^5*be^4*de^2*ga*p5^2 + 
         402*al^4*be^5*de^2*ga*p5^2 + 199*al^3*be^6*de^2*ga*p5^2 + 
         30*al^2*be^7*de^2*ga*p5^2 + 2*al^7*be*de^3*ga*p5^2 + 
         22*al^6*be^2*de^3*ga*p5^2 + 143*al^5*be^3*de^3*ga*p5^2 + 
         349*al^4*be^4*de^3*ga*p5^2 + 300*al^3*be^5*de^3*ga*p5^2 + 
         93*al^2*be^6*de^3*ga*p5^2 + 7*al*be^7*de^3*ga*p5^2 + 
         4*al^6*be*de^4*ga*p5^2 + 19*al^5*be^2*de^4*ga*p5^2 + 
         116*al^4*be^3*de^4*ga*p5^2 + 175*al^3*be^4*de^4*ga*p5^2 + 
         96*al^2*be^5*de^4*ga*p5^2 + 14*al*be^6*de^4*ga*p5^2 + 
         2*al^5*be*de^5*ga*p5^2 + 5*al^4*be^2*de^5*ga*p5^2 + 
         33*al^3*be^3*de^5*ga*p5^2 + 33*al^2*be^4*de^5*ga*p5^2 + 
         7*al*be^5*de^5*ga*p5^2 + 5*al^7*be^3*ga^2*p5^2 + 
         42*al^6*be^4*ga^2*p5^2 + 100*al^5*be^5*ga^2*p5^2 + 
         72*al^4*be^6*ga^2*p5^2 + 16*al^3*be^7*ga^2*p5^2 + 
         8*al^7*be^2*de*ga^2*p5^2 + 70*al^6*be^3*de*ga^2*p5^2 + 
         283*al^5*be^4*de*ga^2*p5^2 + 382*al^4*be^5*de*ga^2*p5^2 + 
         174*al^3*be^6*de*ga^2*p5^2 + 26*al^2*be^7*de*ga^2*p5^2 + 
         8*al^7*be*de^2*ga^2*p5^2 + 55*al^6*be^2*de^2*ga^2*p5^2 + 
         247*al^5*be^3*de^2*ga^2*p5^2 + 587*al^4*be^4*de^2*ga^2*p5^2 + 
         500*al^3*be^5*de^2*ga^2*p5^2 + 151*al^2*be^6*de^2*ga^2*p5^2 + 
         12*al*be^7*de^2*ga^2*p5^2 + 2*al^7*de^3*ga^2*p5^2 + 
         24*al^6*be*de^3*ga^2*p5^2 + 105*al^5*be^2*de^3*ga^2*p5^2 + 
         348*al^4*be^3*de^3*ga^2*p5^2 + 526*al^3*be^4*de^3*ga^2*p5^2 + 
         287*al^2*be^5*de^3*ga^2*p5^2 + 50*al*be^6*de^3*ga^2*p5^2 + 
         2*be^7*de^3*ga^2*p5^2 + 4*al^6*de^4*ga^2*p5^2 + 
         22*al^5*be*de^4*ga^2*p5^2 + 80*al^4*be^2*de^4*ga^2*p5^2 + 
         221*al^3*be^3*de^4*ga^2*p5^2 + 211*al^2*be^4*de^4*ga^2*p5^2 + 
         64*al*be^5*de^4*ga^2*p5^2 + 4*be^6*de^4*ga^2*p5^2 + 
         2*al^5*de^5*ga^2*p5^2 + 6*al^4*be*de^5*ga^2*p5^2 + 
         22*al^3*be^2*de^5*ga^2*p5^2 + 56*al^2*be^3*de^5*ga^2*p5^2 + 
         26*al*be^4*de^5*ga^2*p5^2 + 2*be^5*de^5*ga^2*p5^2 + 
         al^7*be^2*ga^3*p5^2 + 18*al^6*be^3*ga^3*p5^2 + 
         81*al^5*be^4*ga^3*p5^2 + 95*al^4*be^5*ga^3*p5^2 + 
         42*al^3*be^6*ga^3*p5^2 + 3*al^2*be^7*ga^3*p5^2 + 
         2*al^7*be*de*ga^3*p5^2 + 23*al^6*be^2*de*ga^3*p5^2 + 
         140*al^5*be^3*de*ga^3*p5^2 + 337*al^4*be^4*de*ga^3*p5^2 + 
         261*al^3*be^5*de*ga^3*p5^2 + 68*al^2*be^6*de*ga^3*p5^2 + 
         3*al*be^7*de*ga^3*p5^2 + 2*al^7*de^2*ga^3*p5^2 + 
         26*al^6*be*de^2*ga^3*p5^2 + 96*al^5*be^2*de^2*ga^3*p5^2 + 
         324*al^4*be^3*de^2*ga^3*p5^2 + 486*al^3*be^4*de^2*ga^3*p5^2 + 
         242*al^2*be^5*de^2*ga^3*p5^2 + 30*al*be^6*de^2*ga^3*p5^2 + 
         10*al^6*de^3*ga^3*p5^2 + 50*al^5*be*de^3*ga^3*p5^2 + 
         146*al^4*be^2*de^3*ga^3*p5^2 + 336*al^3*be^3*de^3*ga^3*p5^2 + 
         310*al^2*be^4*de^3*ga^3*p5^2 + 82*al*be^5*de^3*ga^3*p5^2 + 
         4*be^6*de^3*ga^3*p5^2 + 12*al^5*de^4*ga^3*p5^2 + 
         32*al^4*be*de^4*ga^3*p5^2 + 102*al^3*be^2*de^4*ga^3*p5^2 + 
         164*al^2*be^3*de^4*ga^3*p5^2 + 80*al*be^4*de^4*ga^3*p5^2 + 
         8*be^5*de^4*ga^3*p5^2 + 4*al^4*de^5*ga^3*p5^2 + 
         6*al^3*be*de^5*ga^3*p5^2 + 30*al^2*be^2*de^5*ga^3*p5^2 + 
         28*al*be^3*de^5*ga^3*p5^2 + 4*be^4*de^5*ga^3*p5^2 + 
         3*al^6*be^2*ga^4*p5^2 + 28*al^5*be^3*ga^4*p5^2 + 
         67*al^4*be^4*ga^4*p5^2 + 43*al^3*be^5*ga^4*p5^2 + 
         9*al^2*be^6*ga^4*p5^2 + 6*al^6*be*de*ga^4*p5^2 + 
         27*al^5*be^2*de*ga^4*p5^2 + 126*al^4*be^3*de*ga^4*p5^2 + 
         185*al^3*be^4*de*ga^4*p5^2 + 71*al^2*be^5*de*ga^4*p5^2 + 
         9*al*be^6*de*ga^4*p5^2 + 6*al^6*de^2*ga^4*p5^2 + 
         30*al^5*be*de^2*ga^4*p5^2 + 63*al^4*be^2*de^2*ga^4*p5^2 + 
         185*al^3*be^3*de^2*ga^4*p5^2 + 159*al^2*be^4*de^2*ga^4*p5^2 + 
         30*al*be^5*de^2*ga^4*p5^2 + 16*al^5*de^3*ga^4*p5^2 + 
         36*al^4*be*de^3*ga^4*p5^2 + 69*al^3*be^2*de^3*ga^4*p5^2 + 
         115*al^2*be^3*de^3*ga^4*p5^2 + 45*al*be^4*de^3*ga^4*p5^2 + 
         2*be^5*de^3*ga^4*p5^2 + 12*al^4*de^4*ga^4*p5^2 + 
         14*al^3*be*de^4*ga^4*p5^2 + 39*al^2*be^2*de^4*ga^4*p5^2 + 
         30*al*be^3*de^4*ga^4*p5^2 + 4*be^4*de^4*ga^4*p5^2 + 
         2*al^3*de^5*ga^4*p5^2 + 2*al^2*be*de^5*ga^4*p5^2 + 
         9*al*be^2*de^5*ga^4*p5^2 + 2*be^3*de^5*ga^4*p5^2 + 
         3*al^5*be^2*ga^5*p5^2 + 22*al^4*be^3*ga^5*p5^2 + 
         24*al^3*be^4*ga^5*p5^2 + 9*al^2*be^5*ga^5*p5^2 + 
         6*al^5*be*de*ga^5*p5^2 + 17*al^4*be^2*de*ga^5*p5^2 + 
         58*al^3*be^3*de*ga^5*p5^2 + 42*al^2*be^4*de*ga^5*p5^2 + 
         9*al*be^5*de*ga^5*p5^2 + 6*al^5*de^2*ga^5*p5^2 + 
         14*al^4*be*de^2*ga^5*p5^2 + 18*al^3*be^2*de^2*ga^5*p5^2 + 
         42*al^2*be^3*de^2*ga^5*p5^2 + 18*al*be^4*de^2*ga^5*p5^2 + 
         10*al^4*de^3*ga^5*p5^2 + 8*al^3*be*de^3*ga^5*p5^2 + 
         4*al^2*be^2*de^3*ga^5*p5^2 + 6*al*be^3*de^3*ga^5*p5^2 + 
         4*al^3*de^4*ga^5*p5^2 + al^4*be^2*ga^6*p5^2 + 7*al^3*be^3*ga^6*
          p5^2 + 3*al^2*be^4*ga^6*p5^2 + 2*al^4*be*de*ga^6*p5^2 + 
         5*al^3*be^2*de*ga^6*p5^2 + 13*al^2*be^3*de*ga^6*p5^2 + 
         3*al*be^4*de*ga^6*p5^2 + 2*al^4*de^2*ga^6*p5^2 + 
         2*al^3*be*de^2*ga^6*p5^2 + 4*al^2*be^2*de^2*ga^6*p5^2 + 
         6*al*be^3*de^2*ga^6*p5^2 + 2*al^3*de^3*ga^6*p5^2 - al^7*be^4*p5^3 - 
         15*al^6*be^5*p5^3 - 30*al^5*be^6*p5^3 - 10*al^4*be^7*p5^3 - 
         2*al^7*be^3*de*p5^3 - 37*al^6*be^4*de*p5^3 - 107*al^5*be^5*de*p5^3 - 
         92*al^4*be^6*de*p5^3 - 20*al^3*be^7*de*p5^3 - al^7*be^2*de^2*p5^3 - 
         29*al^6*be^3*de^2*p5^3 - 134*al^5*be^4*de^2*p5^3 - 
         200*al^4*be^5*de^2*p5^3 - 98*al^3*be^6*de^2*p5^3 - 
         12*al^2*be^7*de^2*p5^3 - 7*al^6*be^2*de^3*p5^3 - 
         67*al^5*be^3*de^3*p5^3 - 168*al^4*be^4*de^3*p5^3 - 
         150*al^3*be^5*de^3*p5^3 - 40*al^2*be^6*de^3*p5^3 - 
         2*al*be^7*de^3*p5^3 - 10*al^5*be^2*de^4*p5^3 - 
         54*al^4*be^3*de^4*p5^3 - 86*al^3*be^4*de^4*p5^3 - 
         44*al^2*be^5*de^4*p5^3 - 4*al*be^6*de^4*p5^3 - 
         4*al^4*be^2*de^5*p5^3 - 14*al^3*be^3*de^5*p5^3 - 
         16*al^2*be^4*de^5*p5^3 - 2*al*be^5*de^5*p5^3 - 2*al^7*be^3*ga*p5^3 - 
         38*al^6*be^4*ga*p5^3 - 109*al^5*be^5*ga*p5^3 - 
         92*al^4*be^6*ga*p5^3 - 23*al^3*be^7*ga*p5^3 - 9*al^7*be^2*de*ga*
          p5^3 - 65*al^6*be^3*de*ga*p5^3 - 304*al^5*be^4*de*ga*p5^3 - 
         451*al^4*be^5*de*ga*p5^3 - 227*al^3*be^6*de*ga*p5^3 - 
         36*al^2*be^7*de*ga*p5^3 - 8*al^7*be*de^2*ga*p5^3 - 
         64*al^6*be^2*de^2*ga*p5^3 - 270*al^5*be^3*de^2*ga*p5^3 - 
         676*al^4*be^4*de^2*ga*p5^3 - 605*al^3*be^5*de^2*ga*p5^3 - 
         194*al^2*be^6*de^2*ga*p5^3 - 17*al*be^7*de^2*ga*p5^3 - 
         2*al^7*de^3*ga*p5^3 - 28*al^6*be*de^3*ga*p5^3 - 
         125*al^5*be^2*de^3*ga*p5^3 - 395*al^4*be^3*de^3*ga*p5^3 - 
         614*al^3*be^4*de^3*ga*p5^3 - 345*al^2*be^5*de^3*ga*p5^3 - 
         63*al*be^6*de^3*ga*p5^3 - 2*be^7*de^3*ga*p5^3 - 
         4*al^6*de^4*ga*p5^3 - 30*al^5*be*de^4*ga*p5^3 - 
         92*al^4*be^2*de^4*ga*p5^3 - 247*al^3*be^3*de^4*ga*p5^3 - 
         242*al^2*be^4*de^4*ga*p5^3 - 75*al*be^5*de^4*ga*p5^3 - 
         4*be^6*de^4*ga*p5^3 - 2*al^5*de^5*ga*p5^3 - 10*al^4*be*de^5*ga*
          p5^3 - 23*al^3*be^2*de^5*ga*p5^3 - 60*al^2*be^3*de^5*ga*p5^3 - 
         29*al*be^4*de^5*ga*p5^3 - 2*be^5*de^5*ga*p5^3 - 
         al^7*be^2*ga^2*p5^3 - 31*al^6*be^3*ga^2*p5^3 - 147*al^5*be^4*ga^2*
          p5^3 - 222*al^4*be^5*ga^2*p5^3 - 103*al^3*be^6*ga^2*p5^3 - 
         16*al^2*be^7*ga^2*p5^3 - 8*al^7*be*de*ga^2*p5^3 - 
         66*al^6*be^2*de*ga^2*p5^3 - 289*al^5*be^3*de*ga^2*p5^3 - 
         717*al^4*be^4*de*ga^2*p5^3 - 636*al^3*be^5*de*ga^2*p5^3 - 
         196*al^2*be^6*de*ga^2*p5^3 - 16*al*be^7*de*ga^2*p5^3 - 
         4*al^7*de^2*ga^2*p5^3 - 80*al^6*be*de^2*ga^2*p5^3 - 
         278*al^5*be^2*de^2*ga^2*p5^3 - 722*al^4*be^3*de^2*ga^2*p5^3 - 
         1125*al^3*be^4*de^2*ga^2*p5^3 - 632*al^2*be^5*de^2*ga^2*p5^3 - 
         108*al*be^6*de^2*ga^2*p5^3 - 3*be^7*de^2*ga^2*p5^3 - 
         24*al^6*de^3*ga^2*p5^3 - 165*al^5*be*de^3*ga^2*p5^3 - 
         389*al^4*be^2*de^3*ga^2*p5^3 - 771*al^3*be^3*de^3*ga^2*p5^3 - 
         761*al^2*be^4*de^3*ga^2*p5^3 - 241*al*be^5*de^3*ga^2*p5^3 - 
         17*be^6*de^3*ga^2*p5^3 - 32*al^5*de^4*ga^2*p5^3 - 
         118*al^4*be*de^4*ga^2*p5^3 - 239*al^3*be^2*de^4*ga^2*p5^3 - 
         378*al^2*be^3*de^4*ga^2*p5^3 - 208*al*be^4*de^4*ga^2*p5^3 - 
         25*be^5*de^4*ga^2*p5^3 - 12*al^4*de^5*ga^2*p5^3 - 
         27*al^3*be*de^5*ga^2*p5^3 - 60*al^2*be^2*de^5*ga^2*p5^3 - 
         66*al*be^3*de^5*ga^2*p5^3 - 11*be^4*de^5*ga^2*p5^3 - 
         8*al^6*be^2*ga^3*p5^3 - 87*al^5*be^3*ga^3*p5^3 - 
         226*al^4*be^4*ga^3*p5^3 - 186*al^3*be^5*ga^3*p5^3 - 
         50*al^2*be^6*ga^3*p5^3 - 3*al*be^7*ga^3*p5^3 - 2*al^7*de*ga^3*p5^3 - 
         32*al^6*be*de*ga^3*p5^3 - 144*al^5*be^2*de*ga^3*p5^3 - 
         477*al^4*be^3*de*ga^3*p5^3 - 722*al^3*be^4*de*ga^3*p5^3 - 
         374*al^2*be^5*de*ga^3*p5^3 - 52*al*be^6*de*ga^3*p5^3 - 
         be^7*de*ga^3*p5^3 - 26*al^6*de^2*ga^3*p5^3 - 183*al^5*be*de^2*ga^3*
          p5^3 - 394*al^4*be^2*de^2*ga^3*p5^3 - 802*al^3*be^3*de^2*ga^3*
          p5^3 - 770*al^2*be^4*de^2*ga^3*p5^3 - 201*al*be^5*de^2*ga^3*p5^3 - 
         6*be^6*de^2*ga^3*p5^3 - 74*al^5*de^3*ga^3*p5^3 - 
         259*al^4*be*de^3*ga^3*p5^3 - 420*al^3*be^2*de^3*ga^3*p5^3 - 
         594*al^2*be^3*de^3*ga^3*p5^3 - 294*al*be^4*de^3*ga^3*p5^3 - 
         25*be^5*de^3*ga^3*p5^3 - 64*al^4*de^4*ga^3*p5^3 - 
         134*al^3*be*de^4*ga^3*p5^3 - 214*al^2*be^2*de^4*ga^3*p5^3 - 
         182*al*be^3*de^4*ga^3*p5^3 - 32*be^4*de^4*ga^3*p5^3 - 
         16*al^3*de^5*ga^3*p5^3 - 24*al^2*be*de^5*ga^3*p5^3 - 
         44*al*be^2*de^5*ga^3*p5^3 - 14*be^3*de^5*ga^3*p5^3 - 
         19*al^5*be^2*ga^4*p5^3 - 104*al^4*be^3*ga^4*p5^3 - 
         161*al^3*be^4*ga^4*p5^3 - 67*al^2*be^5*ga^4*p5^3 - 
         9*al*be^6*ga^4*p5^3 - 6*al^6*de*ga^4*p5^3 - 48*al^5*be*de*ga^4*
          p5^3 - 143*al^4*be^2*de*ga^4*p5^3 - 364*al^3*be^3*de*ga^4*p5^3 - 
         323*al^2*be^4*de*ga^4*p5^3 - 75*al*be^5*de*ga^4*p5^3 - 
         3*be^6*de*ga^4*p5^3 - 50*al^5*de^2*ga^4*p5^3 - 161*al^4*be*de^2*ga^4*
          p5^3 - 233*al^3*be^2*de^2*ga^4*p5^3 - 375*al^2*be^3*de^2*ga^4*
          p5^3 - 162*al*be^4*de^2*ga^4*p5^3 - 5*be^5*de^2*ga^4*p5^3 - 
         88*al^4*de^3*ga^4*p5^3 - 144*al^3*be*de^3*ga^4*p5^3 - 
         153*al^2*be^2*de^3*ga^4*p5^3 - 119*al*be^3*de^3*ga^4*p5^3 - 
         8*be^4*de^3*ga^4*p5^3 - 48*al^3*de^4*ga^4*p5^3 - 
         44*al^2*be*de^4*ga^4*p5^3 - 43*al*be^2*de^4*ga^4*p5^3 - 
         9*be^3*de^4*ga^4*p5^3 - 6*al^2*de^5*ga^4*p5^3 - 
         5*al*be*de^5*ga^4*p5^3 - 5*be^2*de^5*ga^4*p5^3 - 
         18*al^4*be^2*ga^5*p5^3 - 61*al^3*be^3*ga^5*p5^3 - 
         48*al^2*be^4*ga^5*p5^3 - 9*al*be^5*ga^5*p5^3 - 6*al^5*de*ga^5*p5^3 - 
         32*al^4*be*de*ga^5*p5^3 - 74*al^3*be^2*de*ga^5*p5^3 - 
         127*al^2*be^3*de*ga^5*p5^3 - 58*al*be^4*de*ga^5*p5^3 - 
         3*be^5*de*ga^5*p5^3 - 38*al^4*de^2*ga^5*p5^3 - 55*al^3*be*de^2*ga^5*
          p5^3 - 58*al^2*be^2*de^2*ga^5*p5^3 - 63*al*be^3*de^2*ga^5*p5^3 - 
         4*be^4*de^2*ga^5*p5^3 - 42*al^3*de^3*ga^5*p5^3 - 
         19*al^2*be*de^3*ga^5*p5^3 - 4*al*be^2*de^3*ga^5*p5^3 + 
         3*be^3*de^3*ga^5*p5^3 - 12*al^2*de^4*ga^5*p5^3 + 
         2*al*be*de^4*ga^5*p5^3 + 2*be^2*de^4*ga^5*p5^3 - 
         6*al^3*be^2*ga^6*p5^3 - 15*al^2*be^3*ga^6*p5^3 - 
         3*al*be^4*ga^6*p5^3 - 2*al^4*de*ga^6*p5^3 - 8*al^3*be*de*ga^6*p5^3 - 
         18*al^2*be^2*de*ga^6*p5^3 - 19*al*be^3*de*ga^6*p5^3 - 
         be^4*de*ga^6*p5^3 - 10*al^3*de^2*ga^6*p5^3 - 5*al^2*be*de^2*ga^6*
          p5^3 - 11*al*be^2*de^2*ga^6*p5^3 - 2*be^3*de^2*ga^6*p5^3 - 
         6*al^2*de^3*ga^6*p5^3 + al*be*de^3*ga^6*p5^3 + be^2*de^3*ga^6*p5^3 + 
         5*al^6*be^4*p5^4 + 30*al^5*be^5*p5^4 + 30*al^4*be^6*p5^4 + 
         5*al^3*be^7*p5^4 + 10*al^6*be^3*de*p5^4 + 79*al^5*be^4*de*p5^4 + 
         134*al^4*be^5*de*p5^4 + 71*al^3*be^6*de*p5^4 + 8*al^2*be^7*de*p5^4 + 
         5*al^6*be^2*de^2*p5^4 + 68*al^5*be^3*de^2*p5^4 + 
         198*al^4*be^4*de^2*p5^4 + 188*al^3*be^5*de^2*p5^4 + 
         54*al^2*be^6*de^2*p5^4 + 3*al*be^7*de^2*p5^4 + 
         19*al^5*be^2*de^3*p5^4 + 114*al^4*be^3*de^3*p5^4 + 
         189*al^3*be^4*de^3*p5^4 + 101*al^2*be^5*de^3*p5^4 + 
         13*al*be^6*de^3*p5^4 + 20*al^4*be^2*de^4*p5^4 + 
         73*al^3*be^3*de^4*p5^4 + 72*al^2*be^4*de^4*p5^4 + 
         17*al*be^5*de^4*p5^4 + 6*al^3*be^2*de^5*p5^4 + 
         17*al^2*be^3*de^5*p5^4 + 7*al*be^4*de^5*p5^4 + 
         10*al^6*be^3*ga*p5^4 + 86*al^5*be^4*ga*p5^4 + 151*al^4*be^5*ga*
          p5^4 + 82*al^3*be^6*ga*p5^4 + 11*al^2*be^7*ga*p5^4 + 
         4*al^7*be*de*ga*p5^4 + 45*al^6*be^2*de*ga*p5^4 + 
         162*al^5*be^3*de*ga*p5^4 + 488*al^4*be^4*de*ga*p5^4 + 
         468*al^3*be^5*de*ga*p5^4 + 155*al^2*be^6*de*ga*p5^4 + 
         12*al*be^7*de*ga*p5^4 + 2*al^7*de^2*ga*p5^4 + 50*al^6*be*de^2*ga*
          p5^4 + 191*al^5*be^2*de^2*ga*p5^4 + 489*al^4*be^3*de^2*ga*p5^4 + 
         819*al^3*be^4*de^2*ga*p5^4 + 480*al^2*be^5*de^2*ga*p5^4 + 
         88*al*be^6*de^2*ga*p5^4 + 3*be^7*de^2*ga*p5^4 + 
         14*al^6*de^3*ga*p5^4 + 109*al^5*be*de^3*ga*p5^4 + 
         276*al^4*be^2*de^3*ga*p5^4 + 556*al^3*be^3*de^3*ga*p5^4 + 
         567*al^2*be^4*de^3*ga*p5^4 + 187*al*be^5*de^3*ga*p5^4 + 
         13*be^6*de^3*ga*p5^4 + 20*al^5*de^4*ga*p5^4 + 82*al^4*be*de^4*ga*
          p5^4 + 168*al^3*be^2*de^4*ga*p5^4 + 273*al^2*be^3*de^4*ga*p5^4 + 
         154*al*be^4*de^4*ga*p5^4 + 17*be^5*de^4*ga*p5^4 + 
         8*al^4*de^5*ga*p5^4 + 19*al^3*be*de^5*ga*p5^4 + 
         41*al^2*be^2*de^5*ga*p5^4 + 45*al*be^3*de^5*ga*p5^4 + 
         7*be^4*de^5*ga*p5^4 + 5*al^6*be^2*ga^2*p5^4 + 82*al^5*be^3*ga^2*
          p5^4 + 261*al^4*be^4*ga^2*p5^4 + 254*al^3*be^5*ga^2*p5^4 + 
         77*al^2*be^6*ga^2*p5^4 + 7*al*be^7*ga^2*p5^4 + 2*al^7*de*ga^2*p5^4 + 
         50*al^6*be*de*ga^2*p5^4 + 203*al^5*be^2*de*ga^2*p5^4 + 
         564*al^4*be^3*de*ga^2*p5^4 + 948*al^3*be^4*de*ga^2*p5^4 + 
         554*al^2*be^5*de*ga^2*p5^4 + 91*al*be^6*de*ga^2*p5^4 + 
         2*be^7*de*ga^2*p5^4 + 30*al^6*de^2*ga^2*p5^4 + 280*al^5*be*de^2*ga^2*
          p5^4 + 607*al^4*be^2*de^2*ga^2*p5^4 + 1076*al^3*be^3*de^2*ga^2*
          p5^4 + 1118*al^2*be^4*de^2*ga^2*p5^4 + 341*al*be^5*de^2*ga^2*p5^4 + 
         18*be^6*de^2*ga^2*p5^4 + 94*al^5*de^3*ga^2*p5^4 + 
         418*al^4*be*de^3*ga^2*p5^4 + 656*al^3*be^2*de^3*ga^2*p5^4 + 
         867*al^2*be^3*de^3*ga^2*p5^4 + 483*al*be^4*de^3*ga^2*p5^4 + 
         52*be^5*de^3*ga^2*p5^4 + 88*al^4*de^4*ga^2*p5^4 + 
         230*al^3*be*de^4*ga^2*p5^4 + 321*al^2*be^2*de^4*ga^2*p5^4 + 
         283*al*be^3*de^4*ga^2*p5^4 + 54*be^4*de^4*ga^2*p5^4 + 
         24*al^3*de^5*ga^2*p5^4 + 44*al^2*be*de^5*ga^2*p5^4 + 
         60*al*be^2*de^5*ga^2*p5^4 + 20*be^3*de^5*ga^2*p5^4 + 
         26*al^5*be^2*ga^3*p5^4 + 189*al^4*be^3*ga^3*p5^4 + 
         322*al^3*be^4*ga^3*p5^4 + 178*al^2*be^5*ga^3*p5^4 + 
         28*al*be^6*ga^3*p5^4 + be^7*ga^3*p5^4 + 16*al^6*de*ga^3*p5^4 + 
         129*al^5*be*de*ga^3*p5^4 + 340*al^4*be^2*de*ga^3*p5^4 + 
         770*al^3*be^3*de*ga^3*p5^4 + 768*al^2*be^4*de*ga^3*p5^4 + 
         211*al*be^5*de*ga^3*p5^4 + 8*be^6*de*ga^3*p5^4 + 
         108*al^5*de^2*ga^3*p5^4 + 467*al^4*be*de^2*ga^3*p5^4 + 
         681*al^3*be^2*de^2*ga^3*p5^4 + 943*al^2*be^3*de^2*ga^3*p5^4 + 
         465*al*be^4*de^2*ga^3*p5^4 + 26*be^5*de^2*ga^3*p5^4 + 
         200*al^4*de^3*ga^3*p5^4 + 479*al^3*be*de^3*ga^3*p5^4 + 
         519*al^2*be^2*de^3*ga^3*p5^4 + 393*al*be^3*de^3*ga^3*p5^4 + 
         47*be^4*de^3*ga^3*p5^4 + 120*al^3*de^4*ga^3*p5^4 + 
         184*al^2*be*de^4*ga^3*p5^4 + 164*al*be^2*de^4*ga^3*p5^4 + 
         38*be^3*de^4*ga^3*p5^4 + 20*al^2*de^5*ga^3*p5^4 + 
         26*al*be*de^5*ga^3*p5^4 + 14*be^2*de^5*ga^3*p5^4 + 
         49*al^4*be^2*ga^4*p5^4 + 185*al^3*be^3*ga^4*p5^4 + 
         181*al^2*be^4*ga^4*p5^4 + 48*al*be^5*ga^4*p5^4 + 3*be^6*ga^4*p5^4 + 
         34*al^5*de*ga^4*p5^4 + 133*al^4*be*de*ga^4*p5^4 + 
         271*al^3*be^2*de*ga^4*p5^4 + 462*al^2*be^3*de*ga^4*p5^4 + 
         220*al*be^4*de*ga^4*p5^4 + 16*be^5*de*ga^4*p5^4 + 
         148*al^4*de^2*ga^4*p5^4 + 299*al^3*be*de^2*ga^4*p5^4 + 
         300*al^2*be^2*de^2*ga^4*p5^4 + 247*al*be^3*de^2*ga^4*p5^4 + 
         15*be^4*de^2*ga^4*p5^4 + 172*al^3*de^3*ga^4*p5^4 + 
         172*al^2*be*de^3*ga^4*p5^4 + 77*al*be^2*de^3*ga^4*p5^4 - 
         6*be^3*de^3*ga^4*p5^4 + 60*al^2*de^4*ga^4*p5^4 + 
         26*al*be*de^4*ga^4*p5^4 - 5*be^2*de^4*ga^4*p5^4 + 
         4*al*de^5*ga^4*p5^4 + be*de^5*ga^4*p5^4 + 40*al^3*be^2*ga^5*p5^4 + 
         81*al^2*be^3*ga^5*p5^4 + 40*al*be^4*ga^5*p5^4 + 3*be^5*ga^5*p5^4 + 
         28*al^4*de*ga^5*p5^4 + 59*al^3*be*de*ga^5*p5^4 + 
         108*al^2*be^2*de*ga^5*p5^4 + 109*al*be^3*de*ga^5*p5^4 + 
         16*be^4*de*ga^5*p5^4 + 84*al^3*de^2*ga^5*p5^4 + 
         61*al^2*be*de^2*ga^5*p5^4 + 39*al*be^2*de^2*ga^5*p5^4 + 
         6*be^3*de^2*ga^5*p5^4 + 56*al^2*de^3*ga^5*p5^4 - 
         3*al*be*de^3*ga^5*p5^4 - 17*be^2*de^3*ga^5*p5^4 + 
         8*al*de^4*ga^5*p5^4 - 6*be*de^4*ga^5*p5^4 + 12*al^2*be^2*ga^6*p5^4 + 
         13*al*be^3*ga^6*p5^4 + be^4*ga^6*p5^4 + 8*al^3*de*ga^6*p5^4 + 
         9*al^2*be*de*ga^6*p5^4 + 21*al*be^2*de*ga^6*p5^4 + 
         6*be^3*de*ga^6*p5^4 + 16*al^2*de^2*ga^6*p5^4 + 
         al*be*de^2*ga^6*p5^4 + 2*be^2*de^2*ga^6*p5^4 + 4*al*de^3*ga^6*p5^4 - 
         3*be*de^3*ga^6*p5^4 - 10*al^5*be^4*p5^5 - 30*al^4*be^5*p5^5 - 
         15*al^3*be^6*p5^5 - al^2*be^7*p5^5 - 20*al^5*be^3*de*p5^5 - 
         86*al^4*be^4*de*p5^5 - 92*al^3*be^5*de*p5^5 - 27*al^2*be^6*de*p5^5 - 
         al*be^7*de*p5^5 - 10*al^5*be^2*de^2*p5^5 - 82*al^4*be^3*de^2*p5^5 - 
         161*al^3*be^4*de^2*p5^5 - 91*al^2*be^5*de^2*p5^5 - 
         12*al*be^6*de^2*p5^5 - 26*al^4*be^2*de^3*p5^5 - 
         106*al^3*be^3*de^3*p5^5 - 111*al^2*be^4*de^3*p5^5 - 
         29*al*be^5*de^3*p5^5 - 22*al^3*be^2*de^4*p5^5 - 
         52*al^2*be^3*de^4*p5^5 - 26*al*be^4*de^4*p5^5 - 
         6*al^2*be^2*de^5*p5^5 - 8*al*be^3*de^5*p5^5 - 20*al^5*be^3*ga*p5^5 - 
         102*al^4*be^4*ga*p5^5 - 114*al^3*be^5*ga*p5^5 - 
         36*al^2*be^6*ga*p5^5 - 2*al*be^7*ga*p5^5 - 20*al^6*be*de*ga*p5^5 - 
         84*al^5*be^2*de*ga*p5^5 - 212*al^4*be^3*de*ga*p5^5 - 
         429*al^3*be^4*de*ga*p5^5 - 263*al^2*be^5*de*ga*p5^5 - 
         45*al*be^6*de*ga*p5^5 - be^7*de*ga*p5^5 - 10*al^6*de^2*ga*p5^5 - 
         119*al^5*be*de^2*ga*p5^5 - 268*al^4*be^2*de^2*ga*p5^5 - 
         490*al^3*be^3*de^2*ga*p5^5 - 544*al^2*be^4*de^2*ga*p5^5 - 
         175*al*be^5*de^2*ga*p5^5 - 12*be^6*de^2*ga*p5^5 - 
         36*al^5*de^3*ga*p5^5 - 183*al^4*be*de^3*ga*p5^5 - 
         308*al^3*be^2*de^3*ga*p5^5 - 428*al^2*be^3*de^3*ga*p5^5 - 
         250*al*be^4*de^3*ga*p5^5 - 29*be^5*de^3*ga*p5^5 - 
         36*al^4*de^4*ga*p5^5 - 102*al^3*be*de^4*ga*p5^5 - 
         152*al^2*be^2*de^4*ga*p5^5 - 144*al*be^3*de^4*ga*p5^5 - 
         26*be^4*de^4*ga*p5^5 - 10*al^3*de^5*ga*p5^5 - 18*al^2*be*de^5*ga*
          p5^5 - 28*al*be^2*de^5*ga*p5^5 - 8*be^3*de^5*ga*p5^5 - 
         10*al^5*be^2*ga^2*p5^5 - 114*al^4*be^3*ga^2*p5^5 - 
         247*al^3*be^4*ga^2*p5^5 - 151*al^2*be^5*ga^2*p5^5 - 
         27*al*be^6*ga^2*p5^5 - be^7*ga^2*p5^5 - 10*al^6*de*ga^2*p5^5 - 
         119*al^5*be*de*ga^2*p5^5 - 290*al^4*be^2*de*ga^2*p5^5 - 
         581*al^3*be^3*de*ga^2*p5^5 - 662*al^2*be^4*de*ga^2*p5^5 - 
         202*al*be^5*de*ga^2*p5^5 - 8*be^6*de*ga^2*p5^5 - 
         82*al^5*de^2*ga^2*p5^5 - 449*al^4*be*de^2*ga^2*p5^5 - 
         651*al^3*be^2*de^2*ga^2*p5^5 - 837*al^2*be^3*de^2*ga^2*p5^5 - 
         465*al*be^4*de^2*ga^2*p5^5 - 38*be^5*de^2*ga^2*p5^5 - 
         164*al^4*de^3*ga^2*p5^5 - 487*al^3*be*de^3*ga^2*p5^5 - 
         539*al^2*be^2*de^3*ga^2*p5^5 - 411*al*be^3*de^3*ga^2*p5^5 - 
         67*be^4*de^3*ga^2*p5^5 - 104*al^3*de^4*ga^2*p5^5 - 
         198*al^2*be*de^4*ga^2*p5^5 - 178*al*be^2*de^4*ga^2*p5^5 - 
         46*be^3*de^4*ga^2*p5^5 - 18*al^2*de^5*ga^2*p5^5 - 
         28*al*be*de^5*ga^2*p5^5 - 12*be^2*de^5*ga^2*p5^5 - 
         42*al^4*be^2*ga^3*p5^5 - 212*al^3*be^3*ga^3*p5^5 - 
         240*al^2*be^4*ga^3*p5^5 - 80*al*be^5*ga^3*p5^5 - 6*be^6*ga^3*p5^5 - 
         46*al^5*de*ga^3*p5^5 - 216*al^4*be*de*ga^3*p5^5 - 
         376*al^3*be^2*de*ga^3*p5^5 - 614*al^2*be^3*de*ga^3*p5^5 - 
         330*al*be^4*de*ga^3*p5^5 - 22*be^5*de*ga^3*p5^5 - 
         200*al^4*de^2*ga^3*p5^5 - 532*al^3*be*de^2*ga^3*p5^5 - 
         526*al^2*be^2*de^2*ga^3*p5^5 - 394*al*be^3*de^2*ga^3*p5^5 - 
         30*be^4*de^2*ga^3*p5^5 - 244*al^3*de^3*ga^3*p5^5 - 
         370*al^2*be*de^3*ga^3*p5^5 - 204*al*be^2*de^3*ga^3*p5^5 - 
         12*be^3*de^3*ga^3*p5^5 - 92*al^2*de^4*ga^3*p5^5 - 
         84*al*be*de^4*ga^3*p5^5 - 8*be^2*de^4*ga^3*p5^5 - 
         8*al*de^5*ga^3*p5^5 - 4*be*de^5*ga^3*p5^5 - 64*al^3*be^2*ga^4*p5^5 - 
         166*al^2*be^3*ga^4*p5^5 - 97*al*be^4*ga^4*p5^5 - 13*be^5*ga^4*p5^5 - 
         72*al^4*de*ga^4*p5^5 - 157*al^3*be*de*ga^4*p5^5 - 
         222*al^2*be^2*de*ga^4*p5^5 - 226*al*be^3*de*ga^4*p5^5 - 
         31*be^4*de*ga^4*p5^5 - 196*al^3*de^2*ga^4*p5^5 - 
         212*al^2*be*de^2*ga^4*p5^5 - 88*al*be^2*de^2*ga^4*p5^5 + 
         8*be^3*de^2*ga^4*p5^5 - 140*al^2*de^3*ga^4*p5^5 - 
         38*al*be*de^3*ga^4*p5^5 + 46*be^2*de^3*ga^4*p5^5 - 
         24*al*de^4*ga^4*p5^5 + 12*be*de^4*ga^4*p5^5 - 42*al^2*be^2*ga^5*
          p5^5 - 52*al*be^3*ga^5*p5^5 - 12*be^4*ga^5*p5^5 - 
         46*al^3*de*ga^5*p5^5 - 42*al^2*be*de*ga^5*p5^5 - 
         56*al*be^2*de*ga^5*p5^5 - 22*be^3*de*ga^5*p5^5 - 
         76*al^2*de^2*ga^5*p5^5 - 4*al*be*de^2*ga^5*p5^5 + 
         16*be^2*de^2*ga^5*p5^5 - 24*al*de^3*ga^5*p5^5 + 
         20*be*de^3*ga^5*p5^5 - 10*al*be^2*ga^6*p5^5 - 4*be^3*ga^6*p5^5 - 
         10*al^2*de*ga^6*p5^5 - 2*al*be*de*ga^6*p5^5 - 6*be^2*de*ga^6*p5^5 - 
         8*al*de^2*ga^6*p5^5 + 4*be*de^2*ga^6*p5^5 + 10*al^4*be^4*p5^6 + 
         15*al^3*be^5*p5^6 + 3*al^2*be^6*p5^6 + 20*al^4*be^3*de*p5^6 + 
         51*al^3*be^4*de*p5^6 + 32*al^2*be^5*de*p5^6 + 3*al*be^6*de*p5^6 + 
         10*al^4*be^2*de^2*p5^6 + 57*al^3*be^3*de^2*p5^6 + 
         69*al^2*be^4*de^2*p5^6 + 17*al*be^5*de^2*p5^6 + 
         21*al^3*be^2*de^3*p5^6 + 54*al^2*be^3*de^3*p5^6 + 
         28*al*be^4*de^3*p5^6 + 14*al^2*be^2*de^4*p5^6 + 
         17*al*be^3*de^4*p5^6 + 3*al*be^2*de^5*p5^6 + 20*al^4*be^3*ga*p5^6 + 
         65*al^3*be^4*ga*p5^6 + 43*al^2*be^5*ga*p5^6 + 6*al*be^6*ga*p5^6 + 
         36*al^5*be*de*ga*p5^6 + 72*al^4*be^2*de*ga*p5^6 + 
         153*al^3*be^3*de*ga*p5^6 + 198*al^2*be^4*de*ga*p5^6 + 
         62*al*be^5*de*ga*p5^6 + 3*be^6*de*ga*p5^6 + 18*al^5*de^2*ga*p5^6 + 
         133*al^4*be*de^2*ga*p5^6 + 190*al^3*be^2*de^2*ga*p5^6 + 
         266*al^2*be^3*de^2*ga*p5^6 + 158*al*be^4*de^2*ga*p5^6 + 
         17*be^5*de^2*ga*p5^6 + 42*al^4*de^3*ga*p5^6 + 148*al^3*be*de^3*ga*
          p5^6 + 174*al^2*be^2*de^3*ga*p5^6 + 150*al*be^3*de^3*ga*p5^6 + 
         28*be^4*de^3*ga*p5^6 + 28*al^3*de^4*ga*p5^6 + 58*al^2*be*de^4*ga*
          p5^6 + 61*al*be^2*de^4*ga*p5^6 + 17*be^3*de^4*ga*p5^6 + 
         4*al^2*de^5*ga*p5^6 + 7*al*be*de^5*ga*p5^6 + 3*be^2*de^5*ga*p5^6 + 
         10*al^4*be^2*ga^2*p5^6 + 85*al^3*be^3*ga^2*p5^6 + 
         120*al^2*be^4*ga^2*p5^6 + 41*al*be^5*ga^2*p5^6 + 3*be^6*ga^2*p5^6 + 
         18*al^5*de*ga^2*p5^6 + 133*al^4*be*de*ga^2*p5^6 + 
         200*al^3*be^2*de*ga^2*p5^6 + 307*al^2*be^3*de*ga^2*p5^6 + 
         189*al*be^4*de*ga^2*p5^6 + 12*be^5*de*ga^2*p5^6 + 
         102*al^4*de^2*ga^2*p5^6 + 347*al^3*be*de^2*ga^2*p5^6 + 
         333*al^2*be^2*de^2*ga^2*p5^6 + 251*al*be^3*de^2*ga^2*p5^6 + 
         29*be^4*de^2*ga^2*p5^6 + 134*al^3*de^3*ga^2*p5^6 + 
         262*al^2*be*de^3*ga^2*p5^6 + 168*al*be^2*de^3*ga^2*p5^6 + 
         26*be^3*de^3*ga^2*p5^6 + 52*al^2*de^4*ga^2*p5^6 + 
         68*al*be*de^4*ga^2*p5^6 + 15*be^2*de^4*ga^2*p5^6 + 
         4*al*de^5*ga^2*p5^6 + 3*be*de^5*ga^2*p5^6 + 35*al^3*be^2*ga^3*p5^6 + 
         123*al^2*be^3*ga^3*p5^6 + 85*al*be^4*ga^3*p5^6 + 13*be^5*ga^3*p5^6 + 
         60*al^4*de*ga^3*p5^6 + 165*al^3*be*de*ga^3*p5^6 + 
         189*al^2*be^2*de*ga^3*p5^6 + 187*al*be^3*de*ga^3*p5^6 + 
         21*be^4*de*ga^3*p5^6 + 176*al^3*de^2*ga^3*p5^6 + 
         260*al^2*be*de^2*ga^3*p5^6 + 108*al*be^2*de^2*ga^3*p5^6 - 
         14*be^3*de^2*ga^3*p5^6 + 132*al^2*de^3*ga^3*p5^6 + 
         86*al*be*de^3*ga^3*p5^6 - 32*be^2*de^3*ga^3*p5^6 + 
         24*al*de^4*ga^3*p5^6 - 2*be*de^4*ga^3*p5^6 + 43*al^2*be^2*ga^4*
          p5^6 + 71*al*be^3*ga^4*p5^6 + 20*be^4*ga^4*p5^6 + 
         70*al^3*de*ga^4*p5^6 + 74*al^2*be*de*ga^4*p5^6 + 
         58*al*be^2*de*ga^4*p5^6 + 16*be^3*de*ga^4*p5^6 + 
         116*al^2*de^2*ga^4*p5^6 + 22*al*be*de^2*ga^4*p5^6 - 
         44*be^2*de^2*ga^4*p5^6 + 40*al*de^3*ga^4*p5^6 - 
         30*be*de^3*ga^4*p5^6 + 21*al*be^2*ga^5*p5^6 + 13*be^3*ga^5*p5^6 + 
         32*al^2*de*ga^5*p5^6 + 5*al*be*de*ga^5*p5^6 + 3*be^2*de*ga^5*p5^6 + 
         24*al*de^2*ga^5*p5^6 - 18*be*de^2*ga^5*p5^6 + 3*be^2*ga^6*p5^6 + 
         4*al*de*ga^6*p5^6 - be*de*ga^6*p5^6 - 5*al^3*be^4*p5^7 - 
         3*al^2*be^5*p5^7 - 10*al^3*be^3*de*p5^7 - 15*al^2*be^4*de*p5^7 - 
         3*al*be^5*de*p5^7 - 5*al^3*be^2*de^2*p5^7 - 21*al^2*be^3*de^2*p5^7 - 
         10*al*be^4*de^2*p5^7 - 9*al^2*be^2*de^3*p5^7 - 
         11*al*be^3*de^3*p5^7 - 4*al*be^2*de^4*p5^7 - 10*al^3*be^3*ga*p5^7 - 
         20*al^2*be^4*ga*p5^7 - 6*al*be^5*ga*p5^7 - 28*al^4*be*de*ga*p5^7 - 
         27*al^3*be^2*de*ga*p5^7 - 55*al^2*be^3*de*ga*p5^7 - 
         35*al*be^4*de*ga*p5^7 - 3*be^5*de*ga*p5^7 - 14*al^4*de^2*ga*p5^7 - 
         69*al^3*be*de^2*ga*p5^7 - 62*al^2*be^2*de^2*ga*p5^7 - 
         57*al*be^3*de^2*ga*p5^7 - 10*be^4*de^2*ga*p5^7 - 
         22*al^3*de^3*ga*p5^7 - 53*al^2*be*de^3*ga*p5^7 - 
         38*al*be^2*de^3*ga*p5^7 - 11*be^3*de^3*ga*p5^7 - 
         8*al^2*de^4*ga*p5^7 - 12*al*be*de^4*ga*p5^7 - 4*be^2*de^4*ga*p5^7 - 
         5*al^3*be^2*ga^2*p5^7 - 31*al^2*be^3*ga^2*p5^7 - 
         25*al*be^4*ga^2*p5^7 - 3*be^5*ga^2*p5^7 - 14*al^4*de*ga^2*p5^7 - 
         69*al^3*be*de*ga^2*p5^7 - 58*al^2*be^2*de*ga^2*p5^7 - 
         61*al*be^3*de*ga^2*p5^7 - 6*be^4*de*ga^2*p5^7 - 
         58*al^3*de^2*ga^2*p5^7 - 117*al^2*be*de^2*ga^2*p5^7 - 
         53*al*be^2*de^2*ga^2*p5^7 - 46*al^2*de^3*ga^2*p5^7 - 
         51*al*be*de^3*ga^2*p5^7 + be^2*de^3*ga^2*p5^7 - 
         8*al*de^4*ga^2*p5^7 - 4*be*de^4*ga^2*p5^7 - 14*al^2*be^2*ga^3*p5^7 - 
         32*al*be^3*ga^3*p5^7 - 10*be^4*ga^3*p5^7 - 36*al^3*de*ga^3*p5^7 - 
         50*al^2*be*de*ga^3*p5^7 - 26*al*be^2*de*ga^3*p5^7 - 
         68*al^2*de^2*ga^3*p5^7 - 30*al*be*de^2*ga^3*p5^7 + 
         30*be^2*de^2*ga^3*p5^7 - 24*al*de^3*ga^3*p5^7 + 
         12*be*de^3*ga^3*p5^7 - 13*al*be^2*ga^4*p5^7 - 11*be^3*ga^4*p5^7 - 
         30*al^2*de*ga^4*p5^7 - 5*al*be*de*ga^4*p5^7 + 7*be^2*de*ga^4*p5^7 - 
         24*al*de^2*ga^4*p5^7 + 20*be*de^2*ga^4*p5^7 - 4*be^2*ga^5*p5^7 - 
         8*al*de*ga^5*p5^7 + 4*be*de*ga^5*p5^7 + al^2*be^4*p5^8 + 
         2*al^2*be^3*de*p5^8 + al*be^4*de*p5^8 + al^2*be^2*de^2*p5^8 + 
         2*al*be^3*de^2*p5^8 + al*be^2*de^3*p5^8 + 2*al^2*be^3*ga*p5^8 + 
         2*al*be^4*ga*p5^8 + 8*al^3*be*de*ga*p5^8 + 3*al^2*be^2*de*ga*p5^8 + 
         6*al*be^3*de*ga*p5^8 + be^4*de*ga*p5^8 + 4*al^3*de^2*ga*p5^8 + 
         13*al^2*be*de^2*ga*p5^8 + 5*al*be^2*de^2*ga*p5^8 + 
         2*be^3*de^2*ga*p5^8 + 4*al^2*de^3*ga*p5^8 + 5*al*be*de^3*ga*p5^8 + 
         be^2*de^3*ga*p5^8 + al^2*be^2*ga^2*p5^8 + 4*al*be^3*ga^2*p5^8 + 
         be^4*ga^2*p5^8 + 4*al^3*de*ga^2*p5^8 + 13*al^2*be*de*ga^2*p5^8 + 
         3*al*be^2*de*ga^2*p5^8 + 12*al^2*de^2*ga^2*p5^8 + 
         11*al*be*de^2*ga^2*p5^8 - 4*be^2*de^2*ga^2*p5^8 + 
         4*al*de^3*ga^2*p5^8 + be*de^3*ga^2*p5^8 + 2*al*be^2*ga^3*p5^8 + 
         2*be^3*ga^3*p5^8 + 8*al^2*de*ga^3*p5^8 + 2*al*be*de*ga^3*p5^8 - 
         4*be^2*de*ga^3*p5^8 + 8*al*de^2*ga^3*p5^8 - 6*be*de^2*ga^3*p5^8 + 
         be^2*ga^4*p5^8 + 4*al*de*ga^4*p5^8 - 3*be*de*ga^4*p5^8)/
        (al*be*(be + de)*(al + ga)*(be + ga)*(al + de + ga)*(be - 2*p5)*
         (be - p5)*(de - p5)*(al + de - p5)*(be + de - p5)*(ga - p5)*
         (al + ga - p5)*(be + ga - p5)*p5^2*(-al + p5)*(-al + 2*p5))), 
      (al^4*be^4 - al^4*be^3*de + al^4*be^3*ga + al^3*be^4*ga - 
        al^3*be^3*de*ga + al^2*be^4*de*ga + al^3*be^3*ga^2 + 
        al^2*be^3*de*ga^2 - 2*al^4*be^3*p5 - 3*al^3*be^4*p5 + 
        al^4*be^2*de*p5 + 3*al^3*be^3*de*p5 - al^2*be^4*de*p5 - 
        3*al^4*be^2*ga*p5 - 5*al^3*be^3*ga*p5 - 4*al^2*be^4*ga*p5 + 
        2*al^4*be*de*ga*p5 + al^3*be^2*de*ga*p5 - al*be^4*de*ga*p5 - 
        al^4*be*ga^2*p5 - 4*al^3*be^2*ga^2*p5 - 5*al^2*be^3*ga^2*p5 - 
        al*be^4*ga^2*p5 + 2*al^4*de*ga^2*p5 + 5*al^3*be*de*ga^2*p5 + 
        2*al*be^3*de*ga^2*p5 + be^4*de*ga^2*p5 - 2*al^3*be*ga^3*p5 - 
        2*al^2*be^2*ga^3*p5 - 2*al*be^3*ga^3*p5 + 4*al^3*de*ga^3*p5 + 
        4*al^2*be*de*ga^3*p5 + 4*al*be^2*de*ga^3*p5 + 2*be^3*de*ga^3*p5 - 
        al^2*be*ga^4*p5 - al*be^2*ga^4*p5 + 2*al^2*de*ga^4*p5 + 
        al*be*de*ga^4*p5 + be^2*de*ga^4*p5 + al^4*be^2*p5^2 + 
        6*al^3*be^3*p5^2 + 3*al^2*be^4*p5^2 - 3*al^3*be^2*de*p5^2 + 
        al*be^4*de*p5^2 + al^4*be*ga*p5^2 + 11*al^3*be^2*ga*p5^2 + 
        12*al^2*be^3*ga*p5^2 + 4*al*be^4*ga*p5^2 - 2*al^4*de*ga*p5^2 - 
        9*al^3*be*de*ga*p5^2 - 2*al^2*be^2*de*ga*p5^2 - 
        2*al*be^3*de*ga*p5^2 - be^4*de*ga*p5^2 + 5*al^3*be*ga^2*p5^2 + 
        17*al^2*be^2*ga^2*p5^2 + 8*al*be^3*ga^2*p5^2 + be^4*ga^2*p5^2 - 
        12*al^3*de*ga^2*p5^2 - 20*al^2*be*de*ga^2*p5^2 - 
        11*al*be^2*de*ga^2*p5^2 - 8*be^3*de*ga^2*p5^2 + 8*al^2*be*ga^3*p5^2 + 
        8*al*be^2*ga^3*p5^2 + 2*be^3*ga^3*p5^2 - 16*al^2*de*ga^3*p5^2 - 
        16*al*be*de*ga^3*p5^2 - 10*be^2*de*ga^3*p5^2 + 4*al*be*ga^4*p5^2 + 
        be^2*ga^4*p5^2 - 6*al*de*ga^4*p5^2 - 3*be*de*ga^4*p5^2 - 
        3*al^3*be^2*p5^3 - 6*al^2*be^3*p5^3 - al*be^4*p5^3 + 
        al^2*be^2*de*p5^3 - 2*al*be^3*de*p5^3 - 3*al^3*be*ga*p5^3 - 
        16*al^2*be^2*ga*p5^3 - 10*al*be^3*ga*p5^3 - be^4*ga*p5^3 + 
        8*al^3*de*ga*p5^3 + 14*al^2*be*de*ga*p5^3 + 8*al*be^2*de*ga*p5^3 + 
        6*be^3*de*ga*p5^3 - 10*al^2*be*ga^2*p5^3 - 19*al*be^2*ga^2*p5^3 - 
        4*be^3*ga^2*p5^3 + 24*al^2*de*ga^2*p5^3 + 30*al*be*de*ga^2*p5^3 + 
        18*be^2*de*ga^2*p5^3 - 10*al*be*ga^3*p5^3 - 6*be^2*ga^3*p5^3 + 
        20*al*de*ga^3*p5^3 + 16*be*de*ga^3*p5^3 - 3*be*ga^4*p5^3 + 
        4*de*ga^4*p5^3 + 3*al^2*be^2*p5^4 + 2*al*be^3*p5^4 + 
        al*be^2*de*p5^4 + 3*al^2*be*ga*p5^4 + 9*al*be^2*ga*p5^4 + 
        2*be^3*ga*p5^4 - 10*al^2*de*ga*p5^4 - 11*al*be*de*ga*p5^4 - 
        9*be^2*de*ga*p5^4 + 7*al*be*ga^2*p5^4 + 6*be^2*ga^2*p5^4 - 
        18*al*de*ga^2*p5^4 - 17*be*de*ga^2*p5^4 + 4*be*ga^3*p5^4 - 
        8*de*ga^3*p5^4 - al*be^2*p5^5 - al*be*ga*p5^5 - be^2*ga*p5^5 + 
        4*al*de*ga*p5^5 + 4*be*de*ga*p5^5 - be*ga^2*p5^5 + 4*de*ga^2*p5^5)/
       ((-1 + b)*be*(al + ga)*(be + ga)*(al - 2*p5)*(be - 2*p5)*(al - p5)*
        (be - p5)*(de - p5)*(ga - p5)*(al + ga - p5)*(be + ga - p5)*p5*
        (-1 + z))}, {0, -((3*be + 2*ga - 2*p5)/((-1 + b)*be*(be + ga)*
         (be - 2*p5)*(be - p5)*(be + ga - p5)*(-1 + z))), 
      -((be^2 - 3*be*de + be*ga - 2*de*ga + 2*de*p5)/((-1 + b)*be*(be + ga)*
         (be - 2*p5)*(be - p5)*(de - p5)*(be + ga - p5)*(-1 + z))), 
      (3*al^4*be + 2*al^3*be^2 + 2*al^2*be^3 + 2*al*be^4 + 2*al^4*ga + 
        7*al^3*be*ga + 5*al^2*be^2*ga + 5*al*be^3*ga + be^4*ga + 
        4*al^3*ga^2 + 5*al^2*be*ga^2 + 4*al*be^2*ga^2 + 2*be^3*ga^2 + 
        2*al^2*ga^3 + al*be*ga^3 + be^2*ga^3 - 2*al^4*p5 - 14*al^3*be*p5 - 
        10*al^2*be^2*p5 - 10*al*be^3*p5 - 2*be^4*p5 - 12*al^3*ga*p5 - 
        29*al^2*be*ga*p5 - 22*al*be^2*ga*p5 - 8*be^3*ga*p5 - 
        16*al^2*ga^2*p5 - 18*al*be*ga^2*p5 - 9*be^2*ga^2*p5 - 6*al*ga^3*p5 - 
        3*be*ga^3*p5 + 8*al^3*p5^2 + 23*al^2*be*p5^2 + 18*al*be^2*p5^2 + 
        8*be^3*p5^2 + 24*al^2*ga*p5^2 + 40*al*be*ga*p5^2 + 19*be^2*ga*p5^2 + 
        20*al*ga^2*p5^2 + 15*be*ga^2*p5^2 + 4*ga^3*p5^2 - 10*al^2*p5^3 - 
        16*al*be*p5^3 - 10*be^2*p5^3 - 18*al*ga*p5^3 - 18*be*ga*p5^3 - 
        8*ga^2*p5^3 + 4*al*p5^4 + 4*be*p5^4 + 4*ga*p5^4)/
       ((-1 + b)*be*(al + ga)*(be + ga)*(be - 2*p5)*(be - p5)*(al + ga - p5)*
        (be + ga - p5)*(-al + p5)*(-al + 2*p5)*(-1 + z)), 
      -((-(al^4*be^2) - al^3*be^3 - al^2*be^4 + 3*al^4*be*de + 
         2*al^3*be^2*de + 2*al^2*be^3*de + 2*al*be^4*de - al^4*be*ga - 
         3*al^3*be^2*ga - 3*al^2*be^3*ga - al*be^4*ga + 2*al^4*de*ga + 
         7*al^3*be*de*ga + 5*al^2*be^2*de*ga + 5*al*be^3*de*ga + be^4*de*ga - 
         2*al^3*be*ga^2 - 3*al^2*be^2*ga^2 - 2*al*be^3*ga^2 + 
         4*al^3*de*ga^2 + 5*al^2*be*de*ga^2 + 4*al*be^2*de*ga^2 + 
         2*be^3*de*ga^2 - al^2*be*ga^3 - al*be^2*ga^3 + 2*al^2*de*ga^3 + 
         al*be*de*ga^3 + be^2*de*ga^3 + 5*al^3*be^2*p5 + 5*al^2*be^3*p5 + 
         al*be^4*p5 - 2*al^4*de*p5 - 14*al^3*be*de*p5 - 10*al^2*be^2*de*p5 - 
         10*al*be^3*de*p5 - 2*be^4*de*p5 + 5*al^3*be*ga*p5 + 
         14*al^2*be^2*ga*p5 + 7*al*be^3*ga*p5 + be^4*ga*p5 - 
         12*al^3*de*ga*p5 - 29*al^2*be*de*ga*p5 - 22*al*be^2*de*ga*p5 - 
         8*be^3*de*ga*p5 + 9*al^2*be*ga^2*p5 + 10*al*be^2*ga^2*p5 + 
         2*be^3*ga^2*p5 - 16*al^2*de*ga^2*p5 - 18*al*be*de*ga^2*p5 - 
         9*be^2*de*ga^2*p5 + 4*al*be*ga^3*p5 + be^2*ga^3*p5 - 
         6*al*de*ga^3*p5 - 3*be*de*ga^3*p5 - 9*al^2*be^2*p5^2 - 
         4*al*be^3*p5^2 + 8*al^3*de*p5^2 + 23*al^2*be*de*p5^2 + 
         18*al*be^2*de*p5^2 + 8*be^3*de*p5^2 - 9*al^2*be*ga*p5^2 - 
         16*al*be^2*ga*p5^2 - 4*be^3*ga*p5^2 + 24*al^2*de*ga*p5^2 + 
         40*al*be*de*ga*p5^2 + 19*be^2*de*ga*p5^2 - 12*al*be*ga^2*p5^2 - 
         7*be^2*ga^2*p5^2 + 20*al*de*ga^2*p5^2 + 15*be*de*ga^2*p5^2 - 
         3*be*ga^3*p5^2 + 4*de*ga^3*p5^2 + 5*al*be^2*p5^3 - 10*al^2*de*p5^3 - 
         16*al*be*de*p5^3 - 10*be^2*de*p5^3 + 5*al*be*ga*p5^3 + 
         5*be^2*ga*p5^3 - 18*al*de*ga*p5^3 - 18*be*de*ga*p5^3 + 
         5*be*ga^2*p5^3 - 8*de*ga^2*p5^3 + 4*al*de*p5^4 + 4*be*de*p5^4 + 
         4*de*ga*p5^4)/((-1 + b)*be*(al + ga)*(be + ga)*(be - 2*p5)*(be - p5)*
         (de - p5)*(al + ga - p5)*(be + ga - p5)*(-al + p5)*(-al + 2*p5)*
         (-1 + z))), -((-(al^3*be^2*de^2) - al^2*be^3*de^2 - 
         2*al^2*be^2*de^2*ga + al^3*be^3*p5 - al^3*be*de^2*p5 + 
         al^2*be^2*de^2*p5 - al*be^3*de^2*p5 + al^3*be^2*ga*p5 + 
         al^2*be^3*ga*p5 - al^3*de^2*ga*p5 - 3*al^2*be*de^2*ga*p5 - 
         3*al*be^2*de^2*ga*p5 - be^3*de^2*ga*p5 + al^2*be^2*ga^2*p5 - 
         2*al^2*de^2*ga^2*p5 - 4*al*be*de^2*ga^2*p5 - 2*be^2*de^2*ga^2*p5 - 
         al*de^2*ga^3*p5 - be*de^2*ga^3*p5 + al^3*de^2*p5^2 + 
         3*al^2*be*de^2*p5^2 + 3*al*be^2*de^2*p5^2 + be^3*de^2*p5^2 + 
         al^2*be^2*ga*p5^2 + 4*al^2*de^2*ga*p5^2 + 8*al*be*de^2*ga*p5^2 + 
         4*be^2*de^2*ga*p5^2 + al^2*be*ga^2*p5^2 + al*be^2*ga^2*p5^2 + 
         4*al*de^2*ga^2*p5^2 + 4*be*de^2*ga^2*p5^2 + al*be*ga^3*p5^2 + 
         de^2*ga^3*p5^2 - al^2*be^2*p5^3 - 2*al^2*de^2*p5^3 - 
         3*al*be*de^2*p5^3 - 2*be^2*de^2*p5^3 - al^2*be*ga*p5^3 - 
         al*be^2*ga*p5^3 - 4*al*de^2*ga*p5^3 - 4*be*de^2*ga*p5^3 - 
         al*be*ga^2*p5^3 - 2*de^2*ga^2*p5^3 + al*de^2*p5^4 + be*de^2*p5^4 + 
         de^2*ga*p5^4)/((-1 + b)^2*be*(al + ga)*(be + ga)*(be + de + ga)*
         (al - p5)*(be - p5)*(de - p5)*(ga - p5)*(al + ga - p5)*
         (be + ga - p5)*p5*(-1 + z)^2)), 
      -((-(al^4*be^3) - al^3*be^3*ga + al^2*be^4*ga + al^2*be^3*ga^2 + 
         al^4*be^2*p5 + 3*al^3*be^3*p5 - al^2*be^4*p5 + 2*al^4*be*ga*p5 + 
         al^3*be^2*ga*p5 - al*be^4*ga*p5 + 2*al^4*ga^2*p5 + 
         5*al^3*be*ga^2*p5 + 2*al*be^3*ga^2*p5 + be^4*ga^2*p5 + 
         4*al^3*ga^3*p5 + 4*al^2*be*ga^3*p5 + 4*al*be^2*ga^3*p5 + 
         2*be^3*ga^3*p5 + 2*al^2*ga^4*p5 + al*be*ga^4*p5 + be^2*ga^4*p5 - 
         3*al^3*be^2*p5^2 + al*be^4*p5^2 - 2*al^4*ga*p5^2 - 
         9*al^3*be*ga*p5^2 - 2*al^2*be^2*ga*p5^2 - 2*al*be^3*ga*p5^2 - 
         be^4*ga*p5^2 - 12*al^3*ga^2*p5^2 - 20*al^2*be*ga^2*p5^2 - 
         11*al*be^2*ga^2*p5^2 - 8*be^3*ga^2*p5^2 - 16*al^2*ga^3*p5^2 - 
         16*al*be*ga^3*p5^2 - 10*be^2*ga^3*p5^2 - 6*al*ga^4*p5^2 - 
         3*be*ga^4*p5^2 + al^2*be^2*p5^3 - 2*al*be^3*p5^3 + 8*al^3*ga*p5^3 + 
         14*al^2*be*ga*p5^3 + 8*al*be^2*ga*p5^3 + 6*be^3*ga*p5^3 + 
         24*al^2*ga^2*p5^3 + 30*al*be*ga^2*p5^3 + 18*be^2*ga^2*p5^3 + 
         20*al*ga^3*p5^3 + 16*be*ga^3*p5^3 + 4*ga^4*p5^3 + al*be^2*p5^4 - 
         10*al^2*ga*p5^4 - 11*al*be*ga*p5^4 - 9*be^2*ga*p5^4 - 
         18*al*ga^2*p5^4 - 17*be*ga^2*p5^4 - 8*ga^3*p5^4 + 4*al*ga*p5^5 + 
         4*be*ga*p5^5 + 4*ga^2*p5^5)/((-1 + b)*be*(al + ga)*(be + ga)*
         (be - 2*p5)*(be - p5)*(ga - p5)*(al + ga - p5)*(be + ga - p5)*p5*
         (-al + p5)*(-al + 2*p5)*(-1 + z))), 
      (al^4*be^4 - al^4*be^3*de + al^4*be^3*ga + al^3*be^4*ga - 
        al^3*be^3*de*ga + al^2*be^4*de*ga + al^3*be^3*ga^2 + 
        al^2*be^3*de*ga^2 - 2*al^4*be^3*p5 - 3*al^3*be^4*p5 + 
        al^4*be^2*de*p5 + 3*al^3*be^3*de*p5 - al^2*be^4*de*p5 - 
        3*al^4*be^2*ga*p5 - 5*al^3*be^3*ga*p5 - 4*al^2*be^4*ga*p5 + 
        2*al^4*be*de*ga*p5 + al^3*be^2*de*ga*p5 - al*be^4*de*ga*p5 - 
        al^4*be*ga^2*p5 - 4*al^3*be^2*ga^2*p5 - 5*al^2*be^3*ga^2*p5 - 
        al*be^4*ga^2*p5 + 2*al^4*de*ga^2*p5 + 5*al^3*be*de*ga^2*p5 + 
        2*al*be^3*de*ga^2*p5 + be^4*de*ga^2*p5 - 2*al^3*be*ga^3*p5 - 
        2*al^2*be^2*ga^3*p5 - 2*al*be^3*ga^3*p5 + 4*al^3*de*ga^3*p5 + 
        4*al^2*be*de*ga^3*p5 + 4*al*be^2*de*ga^3*p5 + 2*be^3*de*ga^3*p5 - 
        al^2*be*ga^4*p5 - al*be^2*ga^4*p5 + 2*al^2*de*ga^4*p5 + 
        al*be*de*ga^4*p5 + be^2*de*ga^4*p5 + al^4*be^2*p5^2 + 
        6*al^3*be^3*p5^2 + 3*al^2*be^4*p5^2 - 3*al^3*be^2*de*p5^2 + 
        al*be^4*de*p5^2 + al^4*be*ga*p5^2 + 11*al^3*be^2*ga*p5^2 + 
        12*al^2*be^3*ga*p5^2 + 4*al*be^4*ga*p5^2 - 2*al^4*de*ga*p5^2 - 
        9*al^3*be*de*ga*p5^2 - 2*al^2*be^2*de*ga*p5^2 - 
        2*al*be^3*de*ga*p5^2 - be^4*de*ga*p5^2 + 5*al^3*be*ga^2*p5^2 + 
        17*al^2*be^2*ga^2*p5^2 + 8*al*be^3*ga^2*p5^2 + be^4*ga^2*p5^2 - 
        12*al^3*de*ga^2*p5^2 - 20*al^2*be*de*ga^2*p5^2 - 
        11*al*be^2*de*ga^2*p5^2 - 8*be^3*de*ga^2*p5^2 + 8*al^2*be*ga^3*p5^2 + 
        8*al*be^2*ga^3*p5^2 + 2*be^3*ga^3*p5^2 - 16*al^2*de*ga^3*p5^2 - 
        16*al*be*de*ga^3*p5^2 - 10*be^2*de*ga^3*p5^2 + 4*al*be*ga^4*p5^2 + 
        be^2*ga^4*p5^2 - 6*al*de*ga^4*p5^2 - 3*be*de*ga^4*p5^2 - 
        3*al^3*be^2*p5^3 - 6*al^2*be^3*p5^3 - al*be^4*p5^3 + 
        al^2*be^2*de*p5^3 - 2*al*be^3*de*p5^3 - 3*al^3*be*ga*p5^3 - 
        16*al^2*be^2*ga*p5^3 - 10*al*be^3*ga*p5^3 - be^4*ga*p5^3 + 
        8*al^3*de*ga*p5^3 + 14*al^2*be*de*ga*p5^3 + 8*al*be^2*de*ga*p5^3 + 
        6*be^3*de*ga*p5^3 - 10*al^2*be*ga^2*p5^3 - 19*al*be^2*ga^2*p5^3 - 
        4*be^3*ga^2*p5^3 + 24*al^2*de*ga^2*p5^3 + 30*al*be*de*ga^2*p5^3 + 
        18*be^2*de*ga^2*p5^3 - 10*al*be*ga^3*p5^3 - 6*be^2*ga^3*p5^3 + 
        20*al*de*ga^3*p5^3 + 16*be*de*ga^3*p5^3 - 3*be*ga^4*p5^3 + 
        4*de*ga^4*p5^3 + 3*al^2*be^2*p5^4 + 2*al*be^3*p5^4 + 
        al*be^2*de*p5^4 + 3*al^2*be*ga*p5^4 + 9*al*be^2*ga*p5^4 + 
        2*be^3*ga*p5^4 - 10*al^2*de*ga*p5^4 - 11*al*be*de*ga*p5^4 - 
        9*be^2*de*ga*p5^4 + 7*al*be*ga^2*p5^4 + 6*be^2*ga^2*p5^4 - 
        18*al*de*ga^2*p5^4 - 17*be*de*ga^2*p5^4 + 4*be*ga^3*p5^4 - 
        8*de*ga^3*p5^4 - al*be^2*p5^5 - al*be*ga*p5^5 - be^2*ga*p5^5 + 
        4*al*de*ga*p5^5 + 4*be*de*ga*p5^5 - be*ga^2*p5^5 + 4*de*ga^2*p5^5)/
       ((-1 + b)*be*(al + ga)*(be + ga)*(be - 2*p5)*(be - p5)*(de - p5)*
        (ga - p5)*(al + ga - p5)*(be + ga - p5)*p5*(-al + p5)*(-al + 2*p5)*
        (-1 + z)), -((-(al^4*be^3*de^2) - al^3*be^4*de^2 - 
         2*al^3*be^3*de^2*ga + al^4*be^4*p5 + al^4*be^2*de^2*p5 + 
         5*al^3*be^3*de^2*p5 + al^2*be^4*de^2*p5 + al^4*be^3*ga*p5 + 
         al^3*be^4*ga*p5 + 2*al^4*be*de^2*ga*p5 + 4*al^3*be^2*de^2*ga*p5 + 
         4*al^2*be^3*de^2*ga*p5 + 2*al*be^4*de^2*ga*p5 + al^3*be^3*ga^2*p5 + 
         2*al^4*de^2*ga^2*p5 + 6*al^3*be*de^2*ga^2*p5 + 4*al^2*be^2*de^2*ga^2*
          p5 + 6*al*be^3*de^2*ga^2*p5 + 2*be^4*de^2*ga^2*p5 + 
         4*al^3*de^2*ga^3*p5 + 6*al^2*be*de^2*ga^3*p5 + 6*al*be^2*de^2*ga^3*
          p5 + 4*be^3*de^2*ga^3*p5 + 2*al^2*de^2*ga^4*p5 + 
         2*al*be*de^2*ga^4*p5 + 2*be^2*de^2*ga^4*p5 - 2*al^4*be^3*p5^2 - 
         2*al^3*be^4*p5^2 - 4*al^3*be^2*de^2*p5^2 - 4*al^2*be^3*de^2*p5^2 - 
         3*al^4*be^2*ga*p5^2 - 4*al^3*be^3*ga*p5^2 - 3*al^2*be^4*ga*p5^2 - 
         2*al^4*de^2*ga*p5^2 - 10*al^3*be*de^2*ga*p5^2 - 
         10*al^2*be^2*de^2*ga*p5^2 - 10*al*be^3*de^2*ga*p5^2 - 
         2*be^4*de^2*ga*p5^2 - al^4*be*ga^2*p5^2 - 4*al^3*be^2*ga^2*p5^2 - 
         4*al^2*be^3*ga^2*p5^2 - al*be^4*ga^2*p5^2 - 12*al^3*de^2*ga^2*p5^2 - 
         24*al^2*be*de^2*ga^2*p5^2 - 24*al*be^2*de^2*ga^2*p5^2 - 
         12*be^3*de^2*ga^2*p5^2 - 2*al^3*be*ga^3*p5^2 - 
         2*al^2*be^2*ga^3*p5^2 - 2*al*be^3*ga^3*p5^2 - 16*al^2*de^2*ga^3*
          p5^2 - 22*al*be*de^2*ga^3*p5^2 - 16*be^2*de^2*ga^3*p5^2 - 
         al^2*be*ga^4*p5^2 - al*be^2*ga^4*p5^2 - 6*al*de^2*ga^4*p5^2 - 
         6*be*de^2*ga^4*p5^2 + al^4*be^2*p5^3 + 4*al^3*be^3*p5^3 + 
         al^2*be^4*p5^3 + 3*al^2*be^2*de^2*p5^3 + al^4*be*ga*p5^3 + 
         8*al^3*be^2*ga*p5^3 + 8*al^2*be^3*ga*p5^3 + al*be^4*ga*p5^3 + 
         8*al^3*de^2*ga*p5^3 + 16*al^2*be*de^2*ga*p5^3 + 
         16*al*be^2*de^2*ga*p5^3 + 8*be^3*de^2*ga*p5^3 + 
         4*al^3*be*ga^2*p5^3 + 13*al^2*be^2*ga^2*p5^3 + 4*al*be^3*ga^2*p5^3 + 
         24*al^2*de^2*ga^2*p5^3 + 36*al*be*de^2*ga^2*p5^3 + 
         24*be^2*de^2*ga^2*p5^3 + 6*al^2*be*ga^3*p5^3 + 6*al*be^2*ga^3*p5^3 + 
         20*al*de^2*ga^3*p5^3 + 20*be*de^2*ga^3*p5^3 + 3*al*be*ga^4*p5^3 + 
         4*de^2*ga^4*p5^3 - 2*al^3*be^2*p5^4 - 2*al^2*be^3*p5^4 - 
         2*al^3*be*ga*p5^4 - 8*al^2*be^2*ga*p5^4 - 2*al*be^3*ga*p5^4 - 
         10*al^2*de^2*ga*p5^4 - 12*al*be*de^2*ga*p5^4 - 
         10*be^2*de^2*ga*p5^4 - 6*al^2*be*ga^2*p5^4 - 6*al*be^2*ga^2*p5^4 - 
         18*al*de^2*ga^2*p5^4 - 18*be*de^2*ga^2*p5^4 - 4*al*be*ga^3*p5^4 - 
         8*de^2*ga^3*p5^4 + al^2*be^2*p5^5 + al^2*be*ga*p5^5 + 
         al*be^2*ga*p5^5 + 4*al*de^2*ga*p5^5 + 4*be*de^2*ga*p5^5 + 
         al*be*ga^2*p5^5 + 4*de^2*ga^2*p5^5)/((-1 + b)^2*be*(al + ga)*
         (be + ga)*(be + de + ga)*(al - 2*p5)*(be - 2*p5)*(al - p5)*(be - p5)*
         (de - p5)*(ga - p5)*(al + ga - p5)*(be + ga - p5)*p5*(-1 + z)^2))}}
 
MPrimedZI22 = {{(-2*al*b*ep - 2*z - 2*al*ep*z + 3*al*b*ep*z - 4*be*ep*z + 
        b*be*ep*z - 2*b*de*ep*z + 2*z^2 + al*ep*z^2 + 3*be*ep*z^2 + 
        2*de*ep*z^2)/(2*(b - z)*(-1 + z)*z), 
      -1/2*(ep*(2*al*be - 2*de*p5 + 2*ga*p5 + al^2*z + be^2*z - 2*de*p5*z - 
          2*ga*p5*z))/((be + de + ga)*(b - z)*(-1 + z)*z), 
      (ep*(de - p5)*p5*(1 + z))/((be + de + ga)*(b - z)*(-1 + z)*z), 
      (ep*(-2*al*be + al*be*z + de*p5*z - ga*p5*z))/((be + de + ga)*(b - z)*
        (-1 + z)*z), (ep*p5*(2*al^2*be - 2*be*de^2 + 2*be*ga*p5 + 2*ga^2*p5 - 
         2*ga*p5^2 - al^3*z - al^2*be*z + 3*al*de^2*z + be*de^2*z + 
         2*de^3*z - 2*al*de*p5*z - 2*de^2*p5*z + 3*al*ga*p5*z - be*ga*p5*z - 
         2*ga^2*p5*z + 2*ga*p5^2*z))/(2*de*(al + de)*(be + de + ga)*(b - z)*
        (-1 + z)*z), -1/2*((-1 + b)*ep*(-2*al^3*be - 2*al^2*be*de + 
          2*al^2*be*p5 + 2*al*be*de*p5 - 2*al*be*ga*p5 - 2*be*de*ga*p5 - 
          2*al*ga^2*p5 - 2*de*ga^2*p5 + 2*al*ga*p5^2 + 2*be*ga*p5^2 + 
          2*de*ga*p5^2 + 2*ga^2*p5^2 - 2*ga*p5^3 + al^4*z + al^3*be*z + 
          al^3*de*z + al^2*be*de*z - al^3*p5*z - al^2*be*p5*z - 
          al^2*de*p5*z - al*be*de*p5*z - 3*al^2*ga*p5*z + al*be*ga*p5*z - 
          3*al*de*ga*p5*z + be*de*ga*p5*z + 2*al*ga^2*p5*z + 2*de*ga^2*p5*z + 
          al*ga*p5^2*z - be*ga*p5^2*z - 2*de*ga*p5^2*z - 2*ga^2*p5^2*z + 
          2*ga*p5^3*z))/(al*de*(al + de)*(b - z)*z), 
      -((ep*(ga - p5)*p5*(-1 + 2*z))/((be + de + ga)*(b - z)*(-1 + z)*z)), 
      (ep*(ga - p5)*p5^2*(2*be + 2*ga - 2*p5 + 3*al*z - be*z - 2*ga*z + 
         2*p5*z))/(2*de*(al + de)*(be + de + ga)*(b - z)*(-1 + z)*z), 
      ((-1 + b)*ep*(-2*al^3*be - 2*al^2*be*de + 2*al^2*be*p5 + 
         2*al*be*de*p5 - 2*al*be*p5^2 - 2*be*de*p5^2 - 2*al*ga*p5^2 - 
         2*de*ga*p5^2 + 2*al*p5^3 + 2*be*p5^3 + 2*de*p5^3 + 2*ga*p5^3 - 
         2*p5^4 + al^4*z + al^3*be*z + al^3*de*z + al^2*be*de*z - al^3*p5*z - 
         al^2*be*p5*z - al^2*de*p5*z - al*be*de*p5*z - 3*al^2*p5^2*z + 
         al*be*p5^2*z - 3*al*de*p5^2*z + be*de*p5^2*z + 2*al*ga*p5^2*z + 
         2*de*ga*p5^2*z + al*p5^3*z - be*p5^3*z - 2*de*p5^3*z - 2*ga*p5^3*z + 
         2*p5^4*z))/(2*al*de*(al + de)*(b - z)*z)}, 
     {(ep*(be + de + ga)*(b - z))/(2*(-1 + z)), 
      -1/2*((al + be + 2*de)*ep)/(-1 + z), 0, -((al*ep)/(-1 + z)), 
      -1/2*(ep*p5*(-al^2 + de^2 - ga*p5))/(de*(al + de)*(-1 + z)), 
      ((-1 + b)*ep*(be + de + ga)*(al^3 + al^2*de - al^2*p5 - al*de*p5 + 
         al*ga*p5 + de*ga*p5 - ga*p5^2))/(2*al*de*(al + de)), 0, 
      -1/2*(ep*p5^2*(-ga + p5))/(de*(al + de)*(-1 + z)), 
      -1/2*((-1 + b)*ep*(be + de + ga)*(al^3 + al^2*de - al^2*p5 - al*de*p5 + 
          al*p5^2 + de*p5^2 - p5^3))/(al*de*(al + de))}, 
     {0, -((de*ep*(1 - 2*b + b*z))/((-1 + z)*(-1 + b*z))), 
      -((ep*(-(al*b) - b*be - 2*b*de - p5 + 2*b*p5 + al*b*z + b*be*z + 
          2*b*de*z - b*p5*z))/((-1 + z)*(-1 + b*z))), 
      -((b*de*ep)/(-1 + b*z)), 
      -((b*ep*(al^2 + 2*al*de + de^2 - al*p5 - de*p5 - ga*p5))/
        ((al + de)*(-1 + b*z))), -(((-1 + b)*b*ep*ga*(be + de + ga)*p5*
         (-1 + z))/(al*(al + de)*(-1 + b*z))), 0, 
      -((b*ep*p5*(-ga + p5))/((al + de)*(-1 + b*z))), 
      ((-1 + b)*b*ep*(be + de + ga)*p5^2*(-1 + z))/
       (al*(al + de)*(-1 + b*z))}, {-1/2*(ep*(be + de + ga)*(b - z))/z, 
      ((al - be)*ep)/(2*z), 0, -((ep*(-be - al*z + be*z + de*z))/
        ((-1 + z)*z)), (ep*p5*(-al^2 + de^2 - ga*p5 - al^2*z + de^2*z + 
         ga*p5*z))/(2*de*(al + de)*(-1 + z)*z), 
      -1/2*((-1 + b)*ep*(be + de + ga)*(al^3 + al^2*de - al^2*p5 - al*de*p5 + 
          al*ga*p5 + de*ga*p5 - ga*p5^2 + al^3*z + al^2*de*z - al^2*p5*z - 
          al*de*p5*z - al*ga*p5*z - de*ga*p5*z + ga*p5^2*z))/
        (al*de*(al + de)*z), 0, -1/2*(ep*p5^2*(-ga + p5))/(de*(al + de)*z), 
      ((-1 + b)*ep*(be + de + ga)*(al^3 + al^2*de - al^2*p5 - al*de*p5 + 
         al*p5^2 + de*p5^2 - p5^3 + al^3*z + al^2*de*z - al^2*p5*z - 
         al*de*p5*z - al*p5^2*z - de*p5^2*z + p5^3*z))/
       (2*al*de*(al + de)*z)}, {0, (de*ep)/z, (ep*(al + de - p5))/z, 
      (de*ep)/(-1 + z), (ep*(-al + be + al*z - be*z - p5*z))/((-1 + z)*z), 0, 
      0, 0, 0}, {0, (al*de*ep)/((-1 + b)*(be + de + ga)*(-1 + z)*z), 
      -((al*ep*p5)/((-1 + b)*(be + de + ga)*(-1 + z)*z)), 
      (al*de*ep)/((-1 + b)*(be + de + ga)*(-1 + z)^2), 
      -((al*ep*p5)/((-1 + b)*(be + de + ga)*(-1 + z)^2)), 
      -((al*ep - be*ep - ep*ga + z + be*ep*z + de*ep*z + ep*ga*z)/
        ((-1 + z)*z)), (al*de*ep)/((-1 + b)*(be + de + ga)*(-1 + z)^2*z), 
      -((al*ep*p5)/((-1 + b)*(be + de + ga)*(-1 + z)^2*z)), (ep*p5)/z}, 
     {0, -(((-1 + b)*ep*ga)/(z*(-1 + b + z))), 0, -((ep*ga)/(-1 + b + z)), 
      -(((-1 + b)*ep*ga*p5*(al - be - ga + p5))/(de*(al + de)*z*
         (-1 + b + z))), -(((-1 + b)^2*ep*ga*(be + de + ga)*(al + de - p5)*
         (al - be - ga + p5)*(-1 + z))/(al*de*(al + de)*z*(-1 + b + z))), 
      -((ep*(-ga + b*ga + p5 - b*p5 - al*b*z - be*z - de*z + b*de*z - 
          b*ga*z + b*p5*z + be*z^2 + de*z^2 + ga*z^2 - p5*z^2))/
        ((-1 + z)*z*(-1 + b + z))), (ep*p5*(-(al*ga) + al*b*ga + be*ga - 
         b*be*ga + ga^2 - b*ga^2 + al*p5 - al*b*p5 - be*p5 + b*be*p5 - 
         2*ga*p5 + 2*b*ga*p5 + p5^2 - b*p5^2 - al^2*b*z + b*de^2*z + 
         al*ga*z - al*b*ga*z - be*ga*z + b*be*ga*z - ga^2*z + b*ga^2*z - 
         al*p5*z + al*b*p5*z + be*p5*z - b*be*p5*z + 2*ga*p5*z - 
         2*b*ga*p5*z - p5^2*z + b*p5^2*z))/(de*(al + de)*(-1 + z)*z*
        (-1 + b + z)), -(((-1 + b)*ep*(be + de + ga)*(-(al^2*p5) + 
          al^2*b*p5 + al*be*p5 - al*b*be*p5 - al*de*p5 + al*b*de*p5 + 
          be*de*p5 - b*be*de*p5 + al*ga*p5 - al*b*ga*p5 + de*ga*p5 - 
          b*de*ga*p5 - be*p5^2 + b*be*p5^2 - de*p5^2 + b*de*p5^2 - ga*p5^2 + 
          b*ga*p5^2 + p5^3 - b*p5^3 + al^3*b*z + al^2*b*de*z + al^2*p5*z - 
          2*al^2*b*p5*z - al*be*p5*z + al*b*be*p5*z + al*de*p5*z - 
          2*al*b*de*p5*z - be*de*p5*z + b*be*de*p5*z - al*ga*p5*z + 
          al*b*ga*p5*z - de*ga*p5*z + b*de*ga*p5*z + be*p5^2*z - 
          b*be*p5^2*z + de*p5^2*z - b*de*p5^2*z + ga*p5^2*z - b*ga*p5^2*z - 
          p5^3*z + b*p5^3*z))/(al*de*(al + de)*z*(-1 + b + z)))}, 
     {0, 0, 0, 0, -((ep*ga)/z), 0, (de*ep)/((-1 + z)*z), 
      -((ep*(-be - de - ga + 2*p5 + be*z + de*z + ga*z - p5*z))/
        ((-1 + z)*z)), 0}, {0, 0, 0, 0, 0, -((ep*ga)/z), 
      (al*de*ep)/((-1 + b)*(be + de + ga)*(-1 + z)^2*z), 
      -((al*ep*p5)/((-1 + b)*(be + de + ga)*(-1 + z)^2*z)), 
      -((al*ep - be*ep + ep*p5 + z + be*ep*z + de*ep*z - ep*p5*z)/
        ((-1 + z)*z))}}
 
MPrimedZBI22 = {{-1/2*(-2*b + 2*b^2 - 2*al*b*ep + al*b^2*ep - 4*b*be*ep + 
         3*b^2*be*ep + 2*b^2*de*ep - 2*al*ep*z + 3*al*b*ep*z + b*be*ep*z - 
         2*b*de*ep*z)/((-1 + b)*b*(b - z)), 
      (ep*(al^2*b + 2*al*be + b*be^2 - 2*de*p5 - 2*b*de*p5 + 2*ga*p5 - 
         2*b*ga*p5))/(2*(-1 + b)*b*(be + de + ga)*(b - z)), 
      -(((1 + b)*ep*(de - p5)*p5)/((-1 + b)*b*(be + de + ga)*(b - z))), 
      -((ep*(-2*al*be + al*b*be + b*de*p5 - b*ga*p5))/
        ((-1 + b)*b*(be + de + ga)*(b - z))), 
      -1/2*(ep*p5*(-(al^3*b) + 2*al^2*be - al^2*b*be + 3*al*b*de^2 - 
          2*be*de^2 + b*be*de^2 + 2*b*de^3 - 2*al*b*de*p5 - 2*b*de^2*p5 + 
          3*al*b*ga*p5 + 2*be*ga*p5 - b*be*ga*p5 + 2*ga^2*p5 - 2*b*ga^2*p5 - 
          2*ga*p5^2 + 2*b*ga*p5^2))/((-1 + b)*b*de*(al + de)*(be + de + ga)*
         (b - z)), (ep*(al^4*b - 2*al^3*be + al^3*b*be + al^3*b*de - 
         2*al^2*be*de + al^2*b*be*de - al^3*b*p5 + 2*al^2*be*p5 - 
         al^2*b*be*p5 - al^2*b*de*p5 + 2*al*be*de*p5 - al*b*be*de*p5 - 
         3*al^2*b*ga*p5 - 2*al*be*ga*p5 + al*b*be*ga*p5 - 3*al*b*de*ga*p5 - 
         2*be*de*ga*p5 + b*be*de*ga*p5 - 2*al*ga^2*p5 + 2*al*b*ga^2*p5 - 
         2*de*ga^2*p5 + 2*b*de*ga^2*p5 + 2*al*ga*p5^2 + al*b*ga*p5^2 + 
         2*be*ga*p5^2 - b*be*ga*p5^2 + 2*de*ga*p5^2 - 2*b*de*ga*p5^2 + 
         2*ga^2*p5^2 - 2*b*ga^2*p5^2 - 2*ga*p5^3 + 2*b*ga*p5^3)*(-1 + z))/
       (2*al*b*de*(al + de)*(b - z)), ((-1 + 2*b)*ep*(ga - p5)*p5)/
       ((-1 + b)*b*(be + de + ga)*(b - z)), 
      -1/2*(ep*(ga - p5)*p5^2*(3*al*b + 2*be - b*be + 2*ga - 2*b*ga - 2*p5 + 
          2*b*p5))/((-1 + b)*b*de*(al + de)*(be + de + ga)*(b - z)), 
      -1/2*(ep*(al^4*b - 2*al^3*be + al^3*b*be + al^3*b*de - 2*al^2*be*de + 
          al^2*b*be*de - al^3*b*p5 + 2*al^2*be*p5 - al^2*b*be*p5 - 
          al^2*b*de*p5 + 2*al*be*de*p5 - al*b*be*de*p5 - 3*al^2*b*p5^2 - 
          2*al*be*p5^2 + al*b*be*p5^2 - 3*al*b*de*p5^2 - 2*be*de*p5^2 + 
          b*be*de*p5^2 - 2*al*ga*p5^2 + 2*al*b*ga*p5^2 - 2*de*ga*p5^2 + 
          2*b*de*ga*p5^2 + 2*al*p5^3 + al*b*p5^3 + 2*be*p5^3 - b*be*p5^3 + 
          2*de*p5^3 - 2*b*de*p5^3 + 2*ga*p5^3 - 2*b*ga*p5^3 - 2*p5^4 + 
          2*b*p5^4)*(-1 + z))/(al*b*de*(al + de)*(b - z))}, 
     {-1/2*(ep*(be + de + ga)*(b - z))/(-1 + b), 
      -1/2*((al + be + 2*de)*ep)/(-1 + b), 0, -((al*ep)/(-1 + b)), 
      -1/2*(ep*p5*(-al^2 + de^2 - ga*p5))/((-1 + b)*de*(al + de)), 
      (ep*(be + de + ga)*(al^3 + al^2*de - al^2*p5 - al*de*p5 + al*ga*p5 + 
         de*ga*p5 - ga*p5^2)*(-1 + z))/(2*al*de*(al + de)), 0, 
      -1/2*(ep*p5^2*(-ga + p5))/((-1 + b)*de*(al + de)), 
      -1/2*(ep*(be + de + ga)*(al^3 + al^2*de - al^2*p5 - al*de*p5 + 
          al*p5^2 + de*p5^2 - p5^3)*(-1 + z))/(al*de*(al + de))}, 
     {0, -((de*ep*(1 - 2*z + b*z))/((-1 + b)*(-1 + b*z))), 
      (ep*(p5 + al*z - al*b*z + be*z - b*be*z + 2*de*z - 2*b*de*z - 2*p5*z + 
         b*p5*z))/((-1 + b)*(-1 + b*z)), -((de*ep*z)/(-1 + b*z)), 
      -((ep*(al^2 + 2*al*de + de^2 - al*p5 - de*p5 - ga*p5)*z)/
        ((al + de)*(-1 + b*z))), -(((-1 + b)*ep*ga*(be + de + ga)*p5*(-1 + z)*
         z)/(al*(al + de)*(-1 + b*z))), 0, 
      -((ep*p5*(-ga + p5)*z)/((al + de)*(-1 + b*z))), 
      ((-1 + b)*ep*(be + de + ga)*p5^2*(-1 + z)*z)/
       (al*(al + de)*(-1 + b*z))}, {(ep*(be + de + ga)*(b - z))/(2*b), 
      ((al - be)*ep)/(2*b), 0, ((al*b + be - b*be - b*de)*ep)/((-1 + b)*b), 
      (ep*p5*(-al^2 - al^2*b + de^2 + b*de^2 - ga*p5 + b*ga*p5))/
       (2*(-1 + b)*b*de*(al + de)), 
      -1/2*(ep*(be + de + ga)*(al^3 + al^3*b + al^2*de + al^2*b*de - 
          al^2*p5 - al^2*b*p5 - al*de*p5 - al*b*de*p5 + al*ga*p5 - 
          al*b*ga*p5 + de*ga*p5 - b*de*ga*p5 - ga*p5^2 + b*ga*p5^2)*(-1 + z))/
        (al*b*de*(al + de)), 0, -1/2*(ep*p5^2*(-ga + p5))/(b*de*(al + de)), 
      (ep*(be + de + ga)*(al^3 + al^3*b + al^2*de + al^2*b*de - al^2*p5 - 
         al^2*b*p5 - al*de*p5 - al*b*de*p5 + al*p5^2 - al*b*p5^2 + de*p5^2 - 
         b*de*p5^2 - p5^3 + b*p5^3)*(-1 + z))/(2*al*b*de*(al + de))}, 
     {0, (de*ep)/b, (ep*(al + de - p5))/b, (de*ep)/(-1 + b), 
      (ep*(-al + al*b + be - b*be - b*p5))/((-1 + b)*b), 0, 0, 0, 0}, 
     {0, (al*de*ep)/((-1 + b)*b*(be + de + ga)*(-1 + z)), 
      -((al*ep*p5)/((-1 + b)*b*(be + de + ga)*(-1 + z))), 
      (al*de*ep)/((-1 + b)^2*(be + de + ga)*(-1 + z)), 
      -((al*ep*p5)/((-1 + b)^2*(be + de + ga)*(-1 + z))), 
      -((b + al*ep - be*ep + b*be*ep + b*de*ep - ep*ga + b*ep*ga)/
        ((-1 + b)*b)), (al*de*ep)/((-1 + b)^2*b*(be + de + ga)*(-1 + z)), 
      -((al*ep*p5)/((-1 + b)^2*b*(be + de + ga)*(-1 + z))), (ep*p5)/b}, 
     {0, -((ep*ga*(-1 + z))/(b*(-1 + b + z))), 0, -((ep*ga)/(-1 + b + z)), 
      -((ep*ga*p5*(al - be - ga + p5)*(-1 + z))/(b*de*(al + de)*
         (-1 + b + z))), -(((-1 + b)*ep*ga*(be + de + ga)*(al + de - p5)*
         (al - be - ga + p5)*(-1 + z)^2)/(al*b*de*(al + de)*(-1 + b + z))), 
      -((ep*(-(b*be) + b^2*be - b*de + b^2*de - ga + b^2*ga + p5 - b^2*p5 - 
          al*b*z + b*de*z + ga*z - b*ga*z - p5*z + b*p5*z))/
        ((-1 + b)*b*(-1 + b + z))), (ep*p5*(-(al*ga) + al*b*ga + be*ga - 
         b*be*ga + ga^2 - b*ga^2 + al*p5 - al*b*p5 - be*p5 + b*be*p5 - 
         2*ga*p5 + 2*b*ga*p5 + p5^2 - b*p5^2 - al^2*b*z + b*de^2*z + 
         al*ga*z - al*b*ga*z - be*ga*z + b*be*ga*z - ga^2*z + b*ga^2*z - 
         al*p5*z + al*b*p5*z + be*p5*z - b*be*p5*z + 2*ga*p5*z - 
         2*b*ga*p5*z - p5^2*z + b*p5^2*z))/((-1 + b)*b*de*(al + de)*
        (-1 + b + z)), -((ep*(be + de + ga)*(-1 + z)*(-(al^2*p5) + 
          al^2*b*p5 + al*be*p5 - al*b*be*p5 - al*de*p5 + al*b*de*p5 + 
          be*de*p5 - b*be*de*p5 + al*ga*p5 - al*b*ga*p5 + de*ga*p5 - 
          b*de*ga*p5 - be*p5^2 + b*be*p5^2 - de*p5^2 + b*de*p5^2 - ga*p5^2 + 
          b*ga*p5^2 + p5^3 - b*p5^3 + al^3*b*z + al^2*b*de*z + al^2*p5*z - 
          2*al^2*b*p5*z - al*be*p5*z + al*b*be*p5*z + al*de*p5*z - 
          2*al*b*de*p5*z - be*de*p5*z + b*be*de*p5*z - al*ga*p5*z + 
          al*b*ga*p5*z - de*ga*p5*z + b*de*ga*p5*z + be*p5^2*z - 
          b*be*p5^2*z + de*p5^2*z - b*de*p5^2*z + ga*p5^2*z - b*ga*p5^2*z - 
          p5^3*z + b*p5^3*z))/(al*b*de*(al + de)*(-1 + b + z)))}, 
     {0, 0, 0, 0, -((ep*ga)/b), 0, (de*ep)/((-1 + b)*b), 
      -((ep*(-be + b*be - de + b*de - ga + b*ga + 2*p5 - b*p5))/
        ((-1 + b)*b)), 0}, {0, 0, 0, 0, 0, -((ep*ga)/b), 
      (al*de*ep)/((-1 + b)^2*b*(be + de + ga)*(-1 + z)), 
      -((al*ep*p5)/((-1 + b)^2*b*(be + de + ga)*(-1 + z))), 
      -((b + al*ep - be*ep + b*be*ep + b*de*ep + ep*p5 - b*ep*p5)/
        ((-1 + b)*b))}}
 
symI22 = -2*sym[{1 - b, b, 1 - b, b}] - sym[{1 - b, b, 1 - b, 1 - z}] + 
     2*sym[{1 - b, b, 1 - b, b - z}] - sym[{1 - b, b, b, 1 - b}] + 
     2*sym[{1 - b, b, b, b - z}] - 2*sym[{1 - b, b, b, z}] + 
     sym[{1 - b, b, b - z, 1 - b}] + 2*sym[{1 - b, b, b - z, b}] + 
     sym[{1 - b, b, b - z, 1 - z}] - 4*sym[{1 - b, b, b - z, b - z}] + 
     2*sym[{1 - b, b, b - z, z}] - 2*sym[{1 - b, b, z, b}] - 
     sym[{1 - b, b, z, 1 - z}] + 2*sym[{1 - b, b, z, b - z}] + 
     sym[{1 - b, z, b, 1 - b}] - 2*sym[{1 - b, z, b, b - z}] + 
     2*sym[{1 - b, z, b, z}] + sym[{1 - b, z, 1 - z, 1 - b}] - 
     2*sym[{1 - b, z, 1 - z, b - z}] + 2*sym[{1 - b, z, 1 - z, z}] - 
     sym[{1 - b, z, b - z, 1 - b}] - 2*sym[{1 - b, z, b - z, b}] - 
     sym[{1 - b, z, b - z, 1 - z}] + 4*sym[{1 - b, z, b - z, b - z}] - 
     2*sym[{1 - b, z, b - z, z}] + 2*sym[{1 - b, z, z, b}] + 
     sym[{1 - b, z, z, 1 - z}] - 2*sym[{1 - b, z, z, b - z}] + 
     sym[{b, 1 - b, b, 1 - b}] - 2*sym[{b, 1 - b, b, b - z}] + 
     2*sym[{b, 1 - b, b, z}] + sym[{b, 1 - b, 1 - z, 1 - b}] - 
     2*sym[{b, 1 - b, 1 - z, b - z}] + 2*sym[{b, 1 - b, 1 - z, z}] - 
     sym[{b, 1 - b, b - z, 1 - b}] - 2*sym[{b, 1 - b, b - z, b}] - 
     sym[{b, 1 - b, b - z, 1 - z}] + 4*sym[{b, 1 - b, b - z, b - z}] - 
     2*sym[{b, 1 - b, b - z, z}] + 2*sym[{b, 1 - b, z, b}] + 
     sym[{b, 1 - b, z, 1 - z}] - 2*sym[{b, 1 - b, z, b - z}] + 
     2*sym[{b, b, 1 - b, b}] + sym[{b, b, 1 - b, 1 - z}] - 
     2*sym[{b, b, 1 - b, b - z}] - sym[{b, b, 1 - z, 1 - b}] + 
     2*sym[{b, b, 1 - z, b - z}] - 2*sym[{b, b, 1 - z, z}] - 
     2*sym[{b, 1 - z, 1 - b, b}] - sym[{b, 1 - z, 1 - b, 1 - z}] + 
     2*sym[{b, 1 - z, 1 - b, b - z}] - sym[{b, 1 - z, b, 1 - b}] + 
     2*sym[{b, 1 - z, b, b - z}] - 2*sym[{b, 1 - z, b, z}] + 
     sym[{b, 1 - z, b - z, 1 - b}] + 2*sym[{b, 1 - z, b - z, b}] + 
     sym[{b, 1 - z, b - z, 1 - z}] - 4*sym[{b, 1 - z, b - z, b - z}] + 
     2*sym[{b, 1 - z, b - z, z}] - 2*sym[{b, 1 - z, z, b}] - 
     sym[{b, 1 - z, z, 1 - z}] + 2*sym[{b, 1 - z, z, b - z}] + 
     2*sym[{b, z, 1 - b, b}] + sym[{b, z, 1 - b, 1 - z}] - 
     2*sym[{b, z, 1 - b, b - z}] - sym[{b, z, 1 - z, 1 - b}] + 
     2*sym[{b, z, 1 - z, b - z}] - 2*sym[{b, z, 1 - z, z}] - 
     2*sym[{1 - z, b, 1 - b, b}] - sym[{1 - z, b, 1 - b, 1 - z}] + 
     2*sym[{1 - z, b, 1 - b, b - z}] - sym[{1 - z, b, b, 1 - b}] + 
     2*sym[{1 - z, b, b, b - z}] - 2*sym[{1 - z, b, b, z}] + 
     sym[{1 - z, b, b - z, 1 - b}] + 2*sym[{1 - z, b, b - z, b}] + 
     sym[{1 - z, b, b - z, 1 - z}] - 4*sym[{1 - z, b, b - z, b - z}] + 
     2*sym[{1 - z, b, b - z, z}] - 2*sym[{1 - z, b, z, b}] - 
     sym[{1 - z, b, z, 1 - z}] + 2*sym[{1 - z, b, z, b - z}] + 
     sym[{1 - z, z, b, 1 - b}] - 2*sym[{1 - z, z, b, b - z}] + 
     2*sym[{1 - z, z, b, z}] + sym[{1 - z, z, 1 - z, 1 - b}] - 
     2*sym[{1 - z, z, 1 - z, b - z}] + 2*sym[{1 - z, z, 1 - z, z}] - 
     sym[{1 - z, z, b - z, 1 - b}] - 2*sym[{1 - z, z, b - z, b}] - 
     sym[{1 - z, z, b - z, 1 - z}] + 4*sym[{1 - z, z, b - z, b - z}] - 
     2*sym[{1 - z, z, b - z, z}] + 2*sym[{1 - z, z, z, b}] + 
     sym[{1 - z, z, z, 1 - z}] - 2*sym[{1 - z, z, z, b - z}] + 
     sym[{z, 1 - b, b, 1 - b}] - 2*sym[{z, 1 - b, b, b - z}] + 
     2*sym[{z, 1 - b, b, z}] + sym[{z, 1 - b, 1 - z, 1 - b}] - 
     2*sym[{z, 1 - b, 1 - z, b - z}] + 2*sym[{z, 1 - b, 1 - z, z}] - 
     sym[{z, 1 - b, b - z, 1 - b}] - 2*sym[{z, 1 - b, b - z, b}] - 
     sym[{z, 1 - b, b - z, 1 - z}] + 4*sym[{z, 1 - b, b - z, b - z}] - 
     2*sym[{z, 1 - b, b - z, z}] + 2*sym[{z, 1 - b, z, b}] + 
     sym[{z, 1 - b, z, 1 - z}] - 2*sym[{z, 1 - b, z, b - z}] + 
     2*sym[{z, b, 1 - b, b}] + sym[{z, b, 1 - b, 1 - z}] - 
     2*sym[{z, b, 1 - b, b - z}] - sym[{z, b, 1 - z, 1 - b}] + 
     2*sym[{z, b, 1 - z, b - z}] - 2*sym[{z, b, 1 - z, z}] - 
     2*sym[{z, 1 - z, 1 - b, b}] - sym[{z, 1 - z, 1 - b, 1 - z}] + 
     2*sym[{z, 1 - z, 1 - b, b - z}] - sym[{z, 1 - z, b, 1 - b}] + 
     2*sym[{z, 1 - z, b, b - z}] - 2*sym[{z, 1 - z, b, z}] + 
     sym[{z, 1 - z, b - z, 1 - b}] + 2*sym[{z, 1 - z, b - z, b}] + 
     sym[{z, 1 - z, b - z, 1 - z}] - 4*sym[{z, 1 - z, b - z, b - z}] + 
     2*sym[{z, 1 - z, b - z, z}] - 2*sym[{z, 1 - z, z, b}] - 
     sym[{z, 1 - z, z, 1 - z}] + 2*sym[{z, 1 - z, z, b - z}] + 
     2*sym[{z, z, 1 - b, b}] + sym[{z, z, 1 - b, 1 - z}] - 
     2*sym[{z, z, 1 - b, b - z}] - sym[{z, z, 1 - z, 1 - b}] + 
     2*sym[{z, z, 1 - z, b - z}] - 2*sym[{z, z, 1 - z, z}]
 
funcI22 = 2*G[{0, 0}, z]*G[{0, 1}, b] - 2*G[{0, 1}, z]*G[{0, z}, b] + 
     G[{0, 1}, z]*G[{1, 0}, b] - 2*G[{0, 1}, b]*G[{1, 0}, z] + 
     2*G[{0, z}, b]*G[{1, 0}, z] - G[{1, 0}, b]*G[{1, 0}, z] - 
     G[{0, 1}, z]*G[{1, z}, b] + G[{1, 0}, z]*G[{1, z}, b] - 
     2*G[{0, 1}, z]*G[{z, 0}, b] + 2*G[{1, 0}, z]*G[{z, 0}, b] - 
     2*G[{0, 0}, z]*G[{z, 1}, b] + 2*G[{1, 0}, z]*G[{z, 1}, b] + 
     4*G[{0, 1}, z]*G[{z, z}, b] - 4*G[{1, 0}, z]*G[{z, z}, b] - 
     G[{1}, b]*G[{0, 0, 1}, z] + 2*G[{z}, b]*G[{0, 0, 1}, z] + 
     2*G[{0}, z]*G[{0, 1, 0}, b] - 2*G[{1}, z]*G[{0, 1, 0}, b] + 
     G[{1}, b]*G[{0, 1, 0}, z] - 2*G[{z}, b]*G[{0, 1, 0}, z] + 
     2*G[{1}, z]*G[{0, z, 0}, b] - 2*G[{0}, z]*G[{0, z, 1}, b] - 
     G[{1}, z]*G[{1, 0, 0}, b] - G[{1}, b]*G[{1, 0, 0}, z] + 
     2*G[{z}, b]*G[{1, 0, 0}, z] + G[{0}, z]*G[{1, 0, 1}, b] + 
     G[{1}, b]*G[{1, 0, 1}, z] - 2*G[{z}, b]*G[{1, 0, 1}, z] + 
     G[{1}, z]*G[{1, z, 0}, b] - G[{0}, z]*G[{1, z, 1}, b] + 
     2*G[{1}, z]*G[{z, 0, 0}, b] - 2*G[{0}, z]*G[{z, 0, 1}, b] - 
     2*G[{0}, z]*G[{z, 1, 0}, b] + 2*G[{1}, z]*G[{z, 1, 0}, b] - 
     4*G[{1}, z]*G[{z, z, 0}, b] + 4*G[{0}, z]*G[{z, z, 1}, b] + 
     2*G[{}, z]*G[{0, 1, 0, 0}, b] - 2*G[{}, z]*G[{0, 1, 0, 1}, b] + 
     2*G[{}, z]*G[{0, z, 0, 1}, b] - 2*G[{}, z]*G[{0, z, 1, 0}, b] - 
     G[{}, z]*G[{1, 0, 0, 1}, b] + G[{}, z]*G[{1, 0, 1, 0}, b] + 
     G[{}, z]*G[{1, z, 0, 1}, b] - G[{}, z]*G[{1, z, 1, 0}, b] + 
     2*G[{}, z]*G[{z, 0, 0, 1}, b] - 2*G[{}, z]*G[{z, 0, 1, 0}, b] - 
     2*G[{}, z]*G[{z, 1, 0, 0}, b] + 2*G[{}, z]*G[{z, 1, 0, 1}, b] - 
     4*G[{}, z]*G[{z, z, 0, 1}, b] + 4*G[{}, z]*G[{z, z, 1, 0}, b]
 
symAntiI22 = -2*sym[{1 - b, 1 - b, b, 1 - b}] + 
     2*sym[{1 - b, 1 - b, b, b - z}] - sym[{1 - b, 1 - b, b, z}] + 
     sym[{1 - b, 1 - b, z, b}] + 2*sym[{1 - b, 1 - b, z, 1 - z}] - 
     2*sym[{1 - b, 1 - b, z, b - z}] - 3*sym[{1 - b, b, 1 - b, b}] - 
     3*sym[{1 - b, b, 1 - b, 1 - z}] + 4*sym[{1 - b, b, 1 - b, b - z}] - 
     sym[{1 - b, b, b, 1 - b}] + 2*sym[{1 - b, b, b, b - z}] - 
     2*sym[{1 - b, b, b, z}] - 2*sym[{1 - b, b, 1 - z, 1 - b}] + 
     2*sym[{1 - b, b, 1 - z, b - z}] - sym[{1 - b, b, 1 - z, z}] + 
     3*sym[{1 - b, b, b - z, 1 - b}] + 3*sym[{1 - b, b, b - z, b}] + 
     3*sym[{1 - b, b, b - z, 1 - z}] - 8*sym[{1 - b, b, b - z, b - z}] + 
     3*sym[{1 - b, b, b - z, z}] - 3*sym[{1 - b, b, z, b}] - 
     3*sym[{1 - b, b, z, 1 - z}] + 4*sym[{1 - b, b, z, b - z}] - 
     2*sym[{1 - b, 1 - z, b, 1 - b}] + 2*sym[{1 - b, 1 - z, b, b - z}] - 
     sym[{1 - b, 1 - z, b, z}] + sym[{1 - b, 1 - z, z, b}] + 
     2*sym[{1 - b, 1 - z, z, 1 - z}] - 2*sym[{1 - b, 1 - z, z, b - z}] + 
     sym[{1 - b, z, 1 - b, b}] + 2*sym[{1 - b, z, 1 - b, 1 - z}] - 
     2*sym[{1 - b, z, 1 - b, b - z}] + 3*sym[{1 - b, z, b, 1 - b}] - 
     4*sym[{1 - b, z, b, b - z}] + 3*sym[{1 - b, z, b, z}] + 
     3*sym[{1 - b, z, 1 - z, 1 - b}] - 4*sym[{1 - b, z, 1 - z, b - z}] + 
     3*sym[{1 - b, z, 1 - z, z}] - 3*sym[{1 - b, z, b - z, 1 - b}] - 
     3*sym[{1 - b, z, b - z, b}] - 3*sym[{1 - b, z, b - z, 1 - z}] + 
     8*sym[{1 - b, z, b - z, b - z}] - 3*sym[{1 - b, z, b - z, z}] + 
     2*sym[{1 - b, z, z, b}] + sym[{1 - b, z, z, 1 - z}] - 
     2*sym[{1 - b, z, z, b - z}] + sym[{b, 1 - b, 1 - b, b}] + 
     2*sym[{b, 1 - b, 1 - b, 1 - z}] - 2*sym[{b, 1 - b, 1 - b, b - z}] + 
     3*sym[{b, 1 - b, b, 1 - b}] - 4*sym[{b, 1 - b, b, b - z}] + 
     3*sym[{b, 1 - b, b, z}] + 3*sym[{b, 1 - b, 1 - z, 1 - b}] - 
     4*sym[{b, 1 - b, 1 - z, b - z}] + 3*sym[{b, 1 - b, 1 - z, z}] - 
     3*sym[{b, 1 - b, b - z, 1 - b}] - 3*sym[{b, 1 - b, b - z, b}] - 
     3*sym[{b, 1 - b, b - z, 1 - z}] + 8*sym[{b, 1 - b, b - z, b - z}] - 
     3*sym[{b, 1 - b, b - z, z}] + 2*sym[{b, 1 - b, z, b}] + 
     sym[{b, 1 - b, z, 1 - z}] - 2*sym[{b, 1 - b, z, b - z}] + 
     2*sym[{b, b, 1 - b, b}] + sym[{b, b, 1 - b, 1 - z}] - 
     2*sym[{b, b, 1 - b, b - z}] - sym[{b, b, 1 - z, 1 - b}] + 
     2*sym[{b, b, 1 - z, b - z}] - 2*sym[{b, b, 1 - z, z}] - 
     3*sym[{b, 1 - z, 1 - b, b}] - 3*sym[{b, 1 - z, 1 - b, 1 - z}] + 
     4*sym[{b, 1 - z, 1 - b, b - z}] - sym[{b, 1 - z, b, 1 - b}] + 
     2*sym[{b, 1 - z, b, b - z}] - 2*sym[{b, 1 - z, b, z}] - 
     2*sym[{b, 1 - z, 1 - z, 1 - b}] + 2*sym[{b, 1 - z, 1 - z, b - z}] - 
     sym[{b, 1 - z, 1 - z, z}] + 3*sym[{b, 1 - z, b - z, 1 - b}] + 
     3*sym[{b, 1 - z, b - z, b}] + 3*sym[{b, 1 - z, b - z, 1 - z}] - 
     8*sym[{b, 1 - z, b - z, b - z}] + 3*sym[{b, 1 - z, b - z, z}] - 
     3*sym[{b, 1 - z, z, b}] - 3*sym[{b, 1 - z, z, 1 - z}] + 
     4*sym[{b, 1 - z, z, b - z}] + 2*sym[{b, z, 1 - b, b}] + 
     sym[{b, z, 1 - b, 1 - z}] - 2*sym[{b, z, 1 - b, b - z}] - 
     sym[{b, z, 1 - z, 1 - b}] + 2*sym[{b, z, 1 - z, b - z}] - 
     2*sym[{b, z, 1 - z, z}] - 2*sym[{1 - z, 1 - b, b, 1 - b}] + 
     2*sym[{1 - z, 1 - b, b, b - z}] - sym[{1 - z, 1 - b, b, z}] + 
     sym[{1 - z, 1 - b, z, b}] + 2*sym[{1 - z, 1 - b, z, 1 - z}] - 
     2*sym[{1 - z, 1 - b, z, b - z}] - 3*sym[{1 - z, b, 1 - b, b}] - 
     3*sym[{1 - z, b, 1 - b, 1 - z}] + 4*sym[{1 - z, b, 1 - b, b - z}] - 
     sym[{1 - z, b, b, 1 - b}] + 2*sym[{1 - z, b, b, b - z}] - 
     2*sym[{1 - z, b, b, z}] - 2*sym[{1 - z, b, 1 - z, 1 - b}] + 
     2*sym[{1 - z, b, 1 - z, b - z}] - sym[{1 - z, b, 1 - z, z}] + 
     3*sym[{1 - z, b, b - z, 1 - b}] + 3*sym[{1 - z, b, b - z, b}] + 
     3*sym[{1 - z, b, b - z, 1 - z}] - 8*sym[{1 - z, b, b - z, b - z}] + 
     3*sym[{1 - z, b, b - z, z}] - 3*sym[{1 - z, b, z, b}] - 
     3*sym[{1 - z, b, z, 1 - z}] + 4*sym[{1 - z, b, z, b - z}] - 
     2*sym[{1 - z, 1 - z, b, 1 - b}] + 2*sym[{1 - z, 1 - z, b, b - z}] - 
     sym[{1 - z, 1 - z, b, z}] + sym[{1 - z, 1 - z, z, b}] + 
     2*sym[{1 - z, 1 - z, z, 1 - z}] - 2*sym[{1 - z, 1 - z, z, b - z}] + 
     sym[{1 - z, z, 1 - b, b}] + 2*sym[{1 - z, z, 1 - b, 1 - z}] - 
     2*sym[{1 - z, z, 1 - b, b - z}] + 3*sym[{1 - z, z, b, 1 - b}] - 
     4*sym[{1 - z, z, b, b - z}] + 3*sym[{1 - z, z, b, z}] + 
     3*sym[{1 - z, z, 1 - z, 1 - b}] - 4*sym[{1 - z, z, 1 - z, b - z}] + 
     3*sym[{1 - z, z, 1 - z, z}] - 3*sym[{1 - z, z, b - z, 1 - b}] - 
     3*sym[{1 - z, z, b - z, b}] - 3*sym[{1 - z, z, b - z, 1 - z}] + 
     8*sym[{1 - z, z, b - z, b - z}] - 3*sym[{1 - z, z, b - z, z}] + 
     2*sym[{1 - z, z, z, b}] + sym[{1 - z, z, z, 1 - z}] - 
     2*sym[{1 - z, z, z, b - z}] + sym[{z, 1 - b, 1 - b, b}] + 
     2*sym[{z, 1 - b, 1 - b, 1 - z}] - 2*sym[{z, 1 - b, 1 - b, b - z}] + 
     3*sym[{z, 1 - b, b, 1 - b}] - 4*sym[{z, 1 - b, b, b - z}] + 
     3*sym[{z, 1 - b, b, z}] + 3*sym[{z, 1 - b, 1 - z, 1 - b}] - 
     4*sym[{z, 1 - b, 1 - z, b - z}] + 3*sym[{z, 1 - b, 1 - z, z}] - 
     3*sym[{z, 1 - b, b - z, 1 - b}] - 3*sym[{z, 1 - b, b - z, b}] - 
     3*sym[{z, 1 - b, b - z, 1 - z}] + 8*sym[{z, 1 - b, b - z, b - z}] - 
     3*sym[{z, 1 - b, b - z, z}] + 2*sym[{z, 1 - b, z, b}] + 
     sym[{z, 1 - b, z, 1 - z}] - 2*sym[{z, 1 - b, z, b - z}] + 
     2*sym[{z, b, 1 - b, b}] + sym[{z, b, 1 - b, 1 - z}] - 
     2*sym[{z, b, 1 - b, b - z}] - sym[{z, b, 1 - z, 1 - b}] + 
     2*sym[{z, b, 1 - z, b - z}] - 2*sym[{z, b, 1 - z, z}] - 
     3*sym[{z, 1 - z, 1 - b, b}] - 3*sym[{z, 1 - z, 1 - b, 1 - z}] + 
     4*sym[{z, 1 - z, 1 - b, b - z}] - sym[{z, 1 - z, b, 1 - b}] + 
     2*sym[{z, 1 - z, b, b - z}] - 2*sym[{z, 1 - z, b, z}] - 
     2*sym[{z, 1 - z, 1 - z, 1 - b}] + 2*sym[{z, 1 - z, 1 - z, b - z}] - 
     sym[{z, 1 - z, 1 - z, z}] + 3*sym[{z, 1 - z, b - z, 1 - b}] + 
     3*sym[{z, 1 - z, b - z, b}] + 3*sym[{z, 1 - z, b - z, 1 - z}] - 
     8*sym[{z, 1 - z, b - z, b - z}] + 3*sym[{z, 1 - z, b - z, z}] - 
     3*sym[{z, 1 - z, z, b}] - 3*sym[{z, 1 - z, z, 1 - z}] + 
     4*sym[{z, 1 - z, z, b - z}] + 2*sym[{z, z, 1 - b, b}] + 
     sym[{z, z, 1 - b, 1 - z}] - 2*sym[{z, z, 1 - b, b - z}] - 
     sym[{z, z, 1 - z, 1 - b}] + 2*sym[{z, z, 1 - z, b - z}] - 
     2*sym[{z, z, 1 - z, z}]
 
doubleSym = -sym[{1 - b, 1 - b, b, 1 - b}] + sym[{1 - b, 1 - b, b, b}] + 
     sym[{1 - b, 1 - b, z, 1 - z}] - sym[{1 - b, 1 - b, z, z}] + 
     sym[{1 - b, b, 1 - b, 1 - b}] - sym[{1 - b, b, 1 - b, b}] - 
     sym[{1 - b, b, 1 - b, 1 - z}] + sym[{1 - b, b, 1 - b, z}] + 
     sym[{1 - b, b, b, 1 - z}] - sym[{1 - b, b, b, z}] - 
     sym[{1 - b, b, 1 - z, 1 - b}] + sym[{1 - b, b, 1 - z, b}] + 
     sym[{1 - b, b, z, 1 - b}] - sym[{1 - b, b, z, b}] - 
     sym[{1 - b, b, z, 1 - z}] + sym[{1 - b, b, z, z}] - 
     sym[{1 - b, 1 - z, b, 1 - b}] + sym[{1 - b, 1 - z, b, b}] + 
     sym[{1 - b, 1 - z, z, 1 - z}] - sym[{1 - b, 1 - z, z, z}] + 
     sym[{1 - b, z, 1 - b, 1 - z}] - sym[{1 - b, z, 1 - b, z}] + 
     sym[{1 - b, z, b, 1 - b}] - sym[{1 - b, z, b, b}] - 
     sym[{1 - b, z, b, 1 - z}] + sym[{1 - b, z, b, z}] + 
     sym[{1 - b, z, 1 - z, 1 - b}] - sym[{1 - b, z, 1 - z, b}] - 
     sym[{1 - b, z, 1 - z, 1 - z}] + sym[{1 - b, z, 1 - z, z}] - 
     sym[{1 - b, z, z, 1 - b}] + sym[{1 - b, z, z, b}] + 
     sym[{b, 1 - b, 1 - b, 1 - z}] - sym[{b, 1 - b, 1 - b, z}] + 
     sym[{b, 1 - b, b, 1 - b}] - sym[{b, 1 - b, b, b}] - 
     sym[{b, 1 - b, b, 1 - z}] + sym[{b, 1 - b, b, z}] + 
     sym[{b, 1 - b, 1 - z, 1 - b}] - sym[{b, 1 - b, 1 - z, b}] - 
     sym[{b, 1 - b, 1 - z, 1 - z}] + sym[{b, 1 - b, 1 - z, z}] - 
     sym[{b, 1 - b, z, 1 - b}] + sym[{b, 1 - b, z, b}] - 
     sym[{b, b, 1 - b, 1 - b}] + sym[{b, b, 1 - b, b}] + 
     sym[{b, b, 1 - z, 1 - z}] - sym[{b, b, 1 - z, z}] + 
     sym[{b, 1 - z, 1 - b, 1 - b}] - sym[{b, 1 - z, 1 - b, b}] - 
     sym[{b, 1 - z, 1 - b, 1 - z}] + sym[{b, 1 - z, 1 - b, z}] + 
     sym[{b, 1 - z, b, 1 - z}] - sym[{b, 1 - z, b, z}] - 
     sym[{b, 1 - z, 1 - z, 1 - b}] + sym[{b, 1 - z, 1 - z, b}] + 
     sym[{b, 1 - z, z, 1 - b}] - sym[{b, 1 - z, z, b}] - 
     sym[{b, 1 - z, z, 1 - z}] + sym[{b, 1 - z, z, z}] - 
     sym[{b, z, 1 - b, 1 - b}] + sym[{b, z, 1 - b, b}] + 
     sym[{b, z, 1 - z, 1 - z}] - sym[{b, z, 1 - z, z}] - 
     sym[{1 - z, 1 - b, b, 1 - b}] + sym[{1 - z, 1 - b, b, b}] + 
     sym[{1 - z, 1 - b, z, 1 - z}] - sym[{1 - z, 1 - b, z, z}] + 
     sym[{1 - z, b, 1 - b, 1 - b}] - sym[{1 - z, b, 1 - b, b}] - 
     sym[{1 - z, b, 1 - b, 1 - z}] + sym[{1 - z, b, 1 - b, z}] + 
     sym[{1 - z, b, b, 1 - z}] - sym[{1 - z, b, b, z}] - 
     sym[{1 - z, b, 1 - z, 1 - b}] + sym[{1 - z, b, 1 - z, b}] + 
     sym[{1 - z, b, z, 1 - b}] - sym[{1 - z, b, z, b}] - 
     sym[{1 - z, b, z, 1 - z}] + sym[{1 - z, b, z, z}] - 
     sym[{1 - z, 1 - z, b, 1 - b}] + sym[{1 - z, 1 - z, b, b}] + 
     sym[{1 - z, 1 - z, z, 1 - z}] - sym[{1 - z, 1 - z, z, z}] + 
     sym[{1 - z, z, 1 - b, 1 - z}] - sym[{1 - z, z, 1 - b, z}] + 
     sym[{1 - z, z, b, 1 - b}] - sym[{1 - z, z, b, b}] - 
     sym[{1 - z, z, b, 1 - z}] + sym[{1 - z, z, b, z}] + 
     sym[{1 - z, z, 1 - z, 1 - b}] - sym[{1 - z, z, 1 - z, b}] - 
     sym[{1 - z, z, 1 - z, 1 - z}] + sym[{1 - z, z, 1 - z, z}] - 
     sym[{1 - z, z, z, 1 - b}] + sym[{1 - z, z, z, b}] + 
     sym[{z, 1 - b, 1 - b, 1 - z}] - sym[{z, 1 - b, 1 - b, z}] + 
     sym[{z, 1 - b, b, 1 - b}] - sym[{z, 1 - b, b, b}] - 
     sym[{z, 1 - b, b, 1 - z}] + sym[{z, 1 - b, b, z}] + 
     sym[{z, 1 - b, 1 - z, 1 - b}] - sym[{z, 1 - b, 1 - z, b}] - 
     sym[{z, 1 - b, 1 - z, 1 - z}] + sym[{z, 1 - b, 1 - z, z}] - 
     sym[{z, 1 - b, z, 1 - b}] + sym[{z, 1 - b, z, b}] - 
     sym[{z, b, 1 - b, 1 - b}] + sym[{z, b, 1 - b, b}] + 
     sym[{z, b, 1 - z, 1 - z}] - sym[{z, b, 1 - z, z}] + 
     sym[{z, 1 - z, 1 - b, 1 - b}] - sym[{z, 1 - z, 1 - b, b}] - 
     sym[{z, 1 - z, 1 - b, 1 - z}] + sym[{z, 1 - z, 1 - b, z}] + 
     sym[{z, 1 - z, b, 1 - z}] - sym[{z, 1 - z, b, z}] - 
     sym[{z, 1 - z, 1 - z, 1 - b}] + sym[{z, 1 - z, 1 - z, b}] + 
     sym[{z, 1 - z, z, 1 - b}] - sym[{z, 1 - z, z, b}] - 
     sym[{z, 1 - z, z, 1 - z}] + sym[{z, 1 - z, z, z}] - 
     sym[{z, z, 1 - b, 1 - b}] + sym[{z, z, 1 - b, b}] + 
     sym[{z, z, 1 - z, 1 - z}] - sym[{z, z, 1 - z, z}]

